Two-loop massive QCD and QED helicity amplitudes for light-by-light scattering

We present the analytic and compact two-loop helicity amplitudes for QCD and QED corrections to the light-by-light scattering process with massive internal fermions. We express the master integrals either in terms of multiple polylogarithms or in terms of iterated integrals with dlog one-forms. We also elaborate on optimizing the analytic results for each phase-space region. This makes the numerical evaluation of the scattering amplitudes fast, stable and suitable for phenomenological applications.

==> anc/Example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    283597,       8872]
NotebookOptionsPosition[    281614,       8804]
NotebookOutlinePosition[    282071,       8822]
CellTagsIndexPosition[    282028,       8819]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.919748890570673*^9, 3.919748900388048*^9}}],

Cell[CellGroupData[{

Cell["Two-loop amplitudes", "Section",
 CellChangeTimes->{{3.919749543849774*^9, 3.91974954757899*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<twoloop_amp.wl\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9197488801878967`*^9, 3.919748884822955*^9}, {
  3.919748968623146*^9, 3.9197489705257673`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"++", "++"}], "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Mpppp2LM", "[", 
   RowBox[{"xs", ",", "xt", ",", "xu"}], "]"}], "/.", 
  "sqrtreplace"}]], "Input",
 CellChangeTimes->{{3.919749070119787*^9, 3.9197490870462723`*^9}}],

Cell[BoxData[
 RowBox[{"4", " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"fE19", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
     SqrtBox[
      RowBox[{"xs", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"xs", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "xt"}], ")"}]}], "-", 
         RowBox[{"4", " ", "xt"}]}], ")"}], " ", "xt"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"fE19", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
     SqrtBox[
      RowBox[{"xs", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"xs", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
         RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"fE19", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
     SqrtBox[
      RowBox[{"xs", " ", "xt", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "xs"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xt"}]}], ")"}]}]]], 
    "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"fE19", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
     SqrtBox[
      RowBox[{"xt", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"xt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
         RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"fE19", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
     SqrtBox[
      RowBox[{"xs", " ", "xu", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "xs"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xu"}]}], ")"}]}]]], 
    "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"fE19", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
     SqrtBox[
      RowBox[{"xt", " ", "xu", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "xt"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xu"}]}], ")"}]}]]], 
    "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "xs"}], ")"}], " ", 
      RowBox[{"fE27", "[", 
       RowBox[{
        RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]], " ", 
      SqrtBox[
       RowBox[{"xs", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xs", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xt"}], ")"}]}], "-", 
          RowBox[{"4", " ", "xt"}]}], ")"}], " ", "xt"}]]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "xs"}], ")"}], " ", 
      RowBox[{"fE27", "[", 
       RowBox[{
        RowBox[{"{", "4", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]], " ", 
      SqrtBox[
       RowBox[{"xs", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xs", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
          RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "xt"}], ")"}], " ", 
      RowBox[{"fE27", "[", 
       RowBox[{
        RowBox[{"{", "4", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]], " ", 
      SqrtBox[
       RowBox[{"xs", " ", "xt", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "xs"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xt"}]}], 
         ")"}]}]]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "xt"}], ")"}], " ", 
      RowBox[{"fE27", "[", 
       RowBox[{
        RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]], " ", 
      SqrtBox[
       RowBox[{"xt", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xt", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
          RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "xu"}], ")"}], " ", 
      RowBox[{"fE27", "[", 
       RowBox[{
        RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]], " ", 
      SqrtBox[
       RowBox[{"xs", " ", "xu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "xs"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xu"}]}], 
         ")"}]}]]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "xu"}], ")"}], " ", 
      RowBox[{"fE27", "[", 
       RowBox[{
        RowBox[{"{", "4", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]], " ", 
      SqrtBox[
       RowBox[{"xt", " ", "xu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "xt"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xu"}]}], 
         ")"}]}]]}]], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["2", "xs"], "-", 
          FractionBox["1", "xt"], "+", 
          FractionBox["2", "xu"]}], ")"}], " ", 
        RowBox[{"f1E5", "[", 
         RowBox[{
          RowBox[{"{", "2", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}],
        "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["2", "xs"], "+", 
          FractionBox["2", "xt"], "-", 
          FractionBox["1", "xu"]}], ")"}], " ", 
        RowBox[{"f1E5", "[", 
         RowBox[{
          RowBox[{"{", "2", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}],
        "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "xs"]}], "+", 
          FractionBox["2", "xt"], "+", 
          FractionBox["2", "xu"]}], ")"}], " ", 
        RowBox[{"f1E5", "[", 
         RowBox[{
          RowBox[{"{", "2", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}],
        "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"xs", " ", "xt"}], "+", 
               RowBox[{"4", " ", "xu"}]}], ")"}], " ", 
             RowBox[{"fE19", "[", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", "xs", ",", "xt", ",", "xu"}], 
              "]"}]}], "xu"], "+", 
           RowBox[{"fE22", "[", 
            RowBox[{
             RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], 
            "]"}]}], ")"}]}], 
        SqrtBox[
         RowBox[{"xs", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"xs", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "xt"}], ")"}]}], "-", 
            RowBox[{"4", " ", "xt"}]}], ")"}], " ", "xt"}]]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "xs"}], "+", 
               RowBox[{"xt", " ", "xu"}]}], ")"}], " ", 
             RowBox[{"fE19", "[", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", "xt", ",", "xu", ",", "xs"}], 
              "]"}]}], "xs"], "+", 
           RowBox[{"fE22", "[", 
            RowBox[{
             RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], 
            "]"}]}], ")"}]}], 
        SqrtBox[
         RowBox[{"xt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"xt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
            RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "xt"}], "+", 
               RowBox[{"xs", " ", "xu"}]}], ")"}], " ", 
             RowBox[{"fE19", "[", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", "xu", ",", "xs", ",", "xt"}], 
              "]"}]}], "xt"], "+", 
           RowBox[{"fE22", "[", 
            RowBox[{
             RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], 
            "]"}]}], ")"}]}], 
        SqrtBox[
         RowBox[{"xs", " ", "xu", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "xs"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xu"}]}], 
           ")"}]}]]], "-", 
       FractionBox[
        RowBox[{"fE24", "[", 
         RowBox[{
          RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], 
        SuperscriptBox["xs", "2"]], "-", 
       FractionBox[
        RowBox[{"fE24", "[", 
         RowBox[{
          RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], 
        SuperscriptBox["xt", "2"]], "-", 
       FractionBox[
        RowBox[{"fE24", "[", 
         RowBox[{
          RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], 
        SuperscriptBox["xu", "2"]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "xs", " ", "xt"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"fE14", "[", 
            RowBox[{
             RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], 
            "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"f1E3", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "xu", ",", "xs", ",", "xt"}], 
            "]"}], " ", 
           RowBox[{"fE15", "[", 
            RowBox[{
             RowBox[{"{", "2", "}"}], ",", "xu", ",", "xs", ",", "xt"}], 
            "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"fE16", "[", 
            RowBox[{
             RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], 
            "]"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"fE20", "[", 
            RowBox[{
             RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], 
            "]"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"fE3", "[", 
            RowBox[{
             RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], 
            "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "xt", " ", "xu"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"fE14", "[", 
            RowBox[{
             RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], 
            "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"f1E3", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "xs", ",", "xt", ",", "xu"}], 
            "]"}], " ", 
           RowBox[{"fE15", "[", 
            RowBox[{
             RowBox[{"{", "2", "}"}], ",", "xs", ",", "xt", ",", "xu"}], 
            "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"fE16", "[", 
            RowBox[{
             RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], 
            "]"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"fE20", "[", 
            RowBox[{
             RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], 
            "]"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"fE3", "[", 
            RowBox[{
             RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], 
            "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "xs", " ", "xu"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"fE14", "[", 
            RowBox[{
             RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], 
            "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"f1E3", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "xt", ",", "xu", ",", "xs"}], 
            "]"}], " ", 
           RowBox[{"fE15", "[", 
            RowBox[{
             RowBox[{"{", "2", "}"}], ",", "xt", ",", "xu", ",", "xs"}], 
            "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"fE16", "[", 
            RowBox[{
             RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], 
            "]"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"fE20", "[", 
            RowBox[{
             RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], 
            "]"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"fE3", "[", 
            RowBox[{
             RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], 
            "]"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.919749072614923*^9, 3.9197490877019787`*^9}, 
   3.9197494236237497`*^9}]
}, Closed]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"-", 
   RowBox[{"++", "+"}]}], "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Mmppp2LM", "[", 
   RowBox[{"xs", ",", "xt", ",", "xu"}], "]"}], "/.", 
  "sqrtreplace"}]], "Input",
 CellChangeTimes->{{3.9197494747768908`*^9, 3.919749475081518*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", "xs", " ", "xt", " ", 
     RowBox[{"f1E6", "[", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
    SqrtBox[
     RowBox[{"xs", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xs", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xt"}], ")"}]}], "-", 
        RowBox[{"4", " ", "xt"}]}], ")"}], " ", "xt"}]]]}], "-", 
  FractionBox[
   RowBox[{"2", " ", "xt", " ", "xu", " ", 
    RowBox[{"f1E6", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xt", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xt", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
       RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]], "-", 
  FractionBox[
   RowBox[{"2", " ", "xs", " ", "xu", " ", 
    RowBox[{"f1E6", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", "xu", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "xs"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xu"}]}], ")"}]}]]], 
  "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["6", "xs"], "+", 
     FractionBox["4", "xt"], "+", 
     FractionBox["6", "xu"]}], ")"}], " ", 
   RowBox[{"fE17", "[", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["6", "xs"], "+", 
     FractionBox["6", "xt"], "+", 
     FractionBox["4", "xu"]}], ")"}], " ", 
   RowBox[{"fE17", "[", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["4", "xs"], "+", 
     FractionBox["6", "xt"], "+", 
     FractionBox["6", "xu"]}], ")"}], " ", 
   RowBox[{"fE17", "[", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", "+", 
      FractionBox[
       RowBox[{"16", " ", "xs", " ", "xt"}], "xu"]}], ")"}], " ", 
    RowBox[{"fE19", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xs", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xt"}], ")"}]}], "-", 
       RowBox[{"4", " ", "xt"}]}], ")"}], " ", "xt"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", "+", 
      FractionBox[
       RowBox[{"16", " ", "xs", " ", "xu"}], "xt"]}], ")"}], " ", 
    RowBox[{"fE19", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xs", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
       RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", "+", 
      FractionBox[
       RowBox[{"16", " ", "xs", " ", "xt"}], "xu"]}], ")"}], " ", 
    RowBox[{"fE19", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", "xt", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "xs"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xt"}]}], ")"}]}]]], 
  "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", "+", 
      FractionBox[
       RowBox[{"16", " ", "xt", " ", "xu"}], "xs"]}], ")"}], " ", 
    RowBox[{"fE19", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xt", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xt", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
       RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", "+", 
      FractionBox[
       RowBox[{"16", " ", "xs", " ", "xu"}], "xt"]}], ")"}], " ", 
    RowBox[{"fE19", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", "xu", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "xs"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xu"}]}], ")"}]}]]], 
  "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", "+", 
      FractionBox[
       RowBox[{"16", " ", "xt", " ", "xu"}], "xs"]}], ")"}], " ", 
    RowBox[{"fE19", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xt", " ", "xu", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "xt"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xu"}]}], ")"}]}]]], 
  "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", "+", 
      FractionBox[
       RowBox[{"16", " ", "xs", " ", "xt"}], "xu"]}], ")"}], " ", 
    RowBox[{"fE22", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xs", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xt"}], ")"}]}], "-", 
       RowBox[{"4", " ", "xt"}]}], ")"}], " ", "xt"}]]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", "+", 
      FractionBox[
       RowBox[{"16", " ", "xt", " ", "xu"}], "xs"]}], ")"}], " ", 
    RowBox[{"fE22", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xt", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xt", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
       RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", "+", 
      FractionBox[
       RowBox[{"16", " ", "xs", " ", "xu"}], "xt"]}], ")"}], " ", 
    RowBox[{"fE22", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", "xu", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "xs"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xu"}]}], ")"}]}]]], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["8", "xs"], "+", 
     FractionBox["4", "xt"], "+", 
     FractionBox["4", "xu"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fE21", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"fE24", "[", 
       RowBox[{
        RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}]}],
     ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["4", "xs"], "+", 
     FractionBox["8", "xt"], "+", 
     FractionBox["4", "xu"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fE21", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"fE24", "[", 
       RowBox[{
        RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}]}],
     ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["4", "xs"], "+", 
     FractionBox["4", "xt"], "+", 
     FractionBox["8", "xu"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fE21", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"fE24", "[", 
       RowBox[{
        RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}]}],
     ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["4", "xs"], "+", 
     FractionBox["6", "xt"], "+", 
     FractionBox["6", "xu"]}], ")"}], " ", 
   RowBox[{"fE26", "[", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["4", "xs"], "+", 
     FractionBox["6", "xt"], "+", 
     FractionBox["6", "xu"]}], ")"}], " ", 
   RowBox[{"fE26", "[", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["6", "xs"], "+", 
     FractionBox["4", "xt"], "+", 
     FractionBox["6", "xu"]}], ")"}], " ", 
   RowBox[{"fE26", "[", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["6", "xs"], "+", 
     FractionBox["4", "xt"], "+", 
     FractionBox["6", "xu"]}], ")"}], " ", 
   RowBox[{"fE26", "[", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["6", "xs"], "+", 
     FractionBox["6", "xt"], "+", 
     FractionBox["4", "xu"]}], ")"}], " ", 
   RowBox[{"fE26", "[", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["6", "xs"], "+", 
     FractionBox["6", "xt"], "+", 
     FractionBox["4", "xu"]}], ")"}], " ", 
   RowBox[{"fE26", "[", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "xs"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      FractionBox[
       RowBox[{"xs", " ", "xt"}], "xu"]}], ")"}], " ", 
    RowBox[{"fE27", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]], " ", 
    SqrtBox[
     RowBox[{"xs", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xs", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xt"}], ")"}]}], "-", 
        RowBox[{"4", " ", "xt"}]}], ")"}], " ", "xt"}]]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "xs"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      FractionBox[
       RowBox[{"xs", " ", "xu"}], "xt"]}], ")"}], " ", 
    RowBox[{"fE27", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]], " ", 
    SqrtBox[
     RowBox[{"xs", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xs", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
        RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "xt"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      FractionBox[
       RowBox[{"xs", " ", "xt"}], "xu"]}], ")"}], " ", 
    RowBox[{"fE27", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]], " ", 
    SqrtBox[
     RowBox[{"xs", " ", "xt", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "xs"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xt"}]}], ")"}]}]]}]],
   "-", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "xt"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      FractionBox[
       RowBox[{"xt", " ", "xu"}], "xs"]}], ")"}], " ", 
    RowBox[{"fE27", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]], " ", 
    SqrtBox[
     RowBox[{"xt", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xt", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
        RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "xu"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      FractionBox[
       RowBox[{"xs", " ", "xu"}], "xt"]}], ")"}], " ", 
    RowBox[{"fE27", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]], " ", 
    SqrtBox[
     RowBox[{"xs", " ", "xu", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "xs"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xu"}]}], ")"}]}]]}]],
   "-", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "xu"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      FractionBox[
       RowBox[{"xt", " ", "xu"}], "xs"]}], ")"}], " ", 
    RowBox[{"fE27", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]], " ", 
    SqrtBox[
     RowBox[{"xt", " ", "xu", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "xt"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xu"}]}], ")"}]}]]}]],
   "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "xs"}], ")"}]}], "xu"], "-", 
      FractionBox[
       RowBox[{"2", " ", "xu"}], "xt"]}], ")"}], " ", 
    RowBox[{"fE28", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "xs"}], ")"}]}], "xt"], "-", 
      FractionBox[
       RowBox[{"2", " ", "xt"}], "xu"]}], ")"}], " ", 
    RowBox[{"fE28", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "xt"}], ")"}]}], "xu"], "-", 
      FractionBox[
       RowBox[{"2", " ", "xu"}], "xs"]}], ")"}], " ", 
    RowBox[{"fE28", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "xt"}], ")"}]}], "xs"], "-", 
      FractionBox[
       RowBox[{"2", " ", "xs"}], "xu"]}], ")"}], " ", 
    RowBox[{"fE28", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "xt"}], "xs"]}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "xu"}], ")"}]}], "xt"]}], ")"}], " ", 
    RowBox[{"fE28", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "xs"}], "xt"]}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "xu"}], ")"}]}], "xs"]}], ")"}], " ", 
    RowBox[{"fE28", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["2", "xt"], "-", 
     FractionBox["2", "xu"]}], ")"}], " ", 
   RowBox[{"fE29", "[", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "xt"]}], "+", 
     FractionBox["2", "xu"]}], ")"}], " ", 
   RowBox[{"fE29", "[", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["2", "xs"], "-", 
     FractionBox["2", "xu"]}], ")"}], " ", 
   RowBox[{"fE29", "[", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "xs"]}], "+", 
     FractionBox["2", "xu"]}], ")"}], " ", 
   RowBox[{"fE29", "[", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["2", "xs"], "-", 
     FractionBox["2", "xt"]}], ")"}], " ", 
   RowBox[{"fE29", "[", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "xs"]}], "+", 
     FractionBox["2", "xt"]}], ")"}], " ", 
   RowBox[{"fE29", "[", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"f1E3", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], 
      " ", 
      RowBox[{"r1L", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f1E3", "[", 
         RowBox[{
          RowBox[{"{", "2", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], 
        "-", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"fE15", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", "xs", ",", "xt", ",", "xu"}], 
          "]"}]}]}], ")"}], " ", 
      RowBox[{"r2L", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}]}],
     ")"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"f1E3", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], 
      " ", 
      RowBox[{"r1L", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f1E3", "[", 
         RowBox[{
          RowBox[{"{", "2", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], 
        "-", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"fE15", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", "xt", ",", "xu", ",", "xs"}], 
          "]"}]}]}], ")"}], " ", 
      RowBox[{"r2L", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}]}],
     ")"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"f1E3", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], 
      " ", 
      RowBox[{"r1L", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f1E3", "[", 
         RowBox[{
          RowBox[{"{", "2", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], 
        "-", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"fE15", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", "xu", ",", "xs", ",", "xt"}], 
          "]"}]}]}], ")"}], " ", 
      RowBox[{"r2L", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}]}],
     ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"f1E3", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], 
      " ", 
      RowBox[{"fE15", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
     "+", 
     RowBox[{"fE3", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"f1E3", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], 
      " ", 
      RowBox[{"fE15", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
     "+", 
     RowBox[{"fE3", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"f1E3", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], 
      " ", 
      RowBox[{"fE15", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
     "+", 
     RowBox[{"fE3", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE5", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE5", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE5", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE13", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE13", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE13", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]]], "+", 
  RowBox[{
   RowBox[{"fE14", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "5", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"fE14", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "5", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"fE14", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "5", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"f1E5", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "6", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"f1E5", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "6", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"f1E5", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "6", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"f1E5", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "7", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"f1E5", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "7", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"f1E5", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "7", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"fE20", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "8", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"fE20", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "8", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"fE20", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "8", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "9", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xs", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "xt"}], ")"}], "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["xt", "2"]}]}], ")"}]}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "9", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xs", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "xu"}], ")"}], "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["xu", "2"]}]}], ")"}]}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "9", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xt", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["xs", "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "xs"}], ")"}], "2"], " ", "xt"}]}], 
      ")"}]}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "9", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xt", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xt", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "xu"}], ")"}], "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["xu", "2"]}]}], ")"}]}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "9", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xu", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["xs", "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "xs"}], ")"}], "2"], " ", "xu"}]}], 
      ")"}]}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "9", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xu", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["xt", "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "xt"}], ")"}], "2"], " ", "xu"}]}], 
      ")"}]}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE19", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "10", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xs", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xt"}], ")"}]}], "-", 
       RowBox[{"4", " ", "xt"}]}], ")"}], " ", "xt"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE19", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "10", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xt", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xt", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
       RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE19", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "10", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", "xu", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "xs"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xu"}]}], ")"}]}]]], 
  "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE25", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "11", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xs", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xt"}], ")"}]}], "-", 
       RowBox[{"4", " ", "xt"}]}], ")"}], " ", "xt"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE25", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "11", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xs", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
       RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE25", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "11", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", "xt", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "xs"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xt"}]}], ")"}]}]]], 
  "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE25", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "11", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xt", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xt", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
       RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE25", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "11", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", "xu", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "xs"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xu"}]}], ")"}]}]]], 
  "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE25", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "11", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xt", " ", "xu", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "xt"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xu"}]}], 
      ")"}]}]]]}]], "Output",
 CellChangeTimes->{3.919749475424796*^9}]
}, Closed]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"--", "++"}], "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Mmmpp2LM", "[", 
   RowBox[{"xs", ",", "xt", ",", "xu"}], "]"}], "/.", 
  "sqrtreplace"}]], "Input",
 CellChangeTimes->{3.91974949316963*^9}],

Cell[BoxData[
 RowBox[{"4", "+", 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["xs", "2"], "+", 
     RowBox[{"2", " ", "xt", " ", "xu"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", 
       RowBox[{"f1E3", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
      
      RowBox[{"xs", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]], " ", "xu"}]],
      "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", 
       RowBox[{"f1E3", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
      
      RowBox[{"xs", " ", "xt", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", 
       RowBox[{"f1E3", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
      
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]], " ", "xt", 
       " ", "xu"}]]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "xs"}], "+", 
      RowBox[{"xt", " ", "xu"}]}], ")"}], " ", 
    RowBox[{"f1E6", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xt", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xt", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
       RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]], "-", 
  RowBox[{"16", " ", "xs", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"f1E6", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], 
      SqrtBox[
       RowBox[{"xs", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xs", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xt"}], ")"}]}], "-", 
          RowBox[{"4", " ", "xt"}]}], ")"}], " ", "xt"}]]], "+", 
     FractionBox[
      RowBox[{"f1E6", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], 
      SqrtBox[
       RowBox[{"xs", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xs", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
          RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"8", " ", "xs", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "xs"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", 
       SuperscriptBox["xt", "2"]}]}], ")"}], " ", 
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
   RowBox[{"xt", " ", 
    SqrtBox[
     RowBox[{"xs", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xs", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "xt"}], ")"}], "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["xt", "2"]}]}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"xs", " ", "xt"}], "+", 
      RowBox[{"4", " ", "xu"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", "xs", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "xs"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", 
       SuperscriptBox["xu", "2"]}]}], ")"}], " ", 
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
   RowBox[{"xu", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "xt"}], "+", 
      RowBox[{"xs", " ", "xu"}]}], ")"}], " ", 
    SqrtBox[
     RowBox[{"xs", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xs", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "xu"}], ")"}], "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["xu", "2"]}]}], ")"}]}]]}]], "-", 
  RowBox[{"16", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "xs"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"fE19", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], 
      SqrtBox[
       RowBox[{"xs", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xs", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xt"}], ")"}]}], "-", 
          RowBox[{"4", " ", "xt"}]}], ")"}], " ", "xt"}]]], "+", 
     FractionBox[
      RowBox[{"fE19", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}], 
      SqrtBox[
       RowBox[{"xs", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xs", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
          RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]], "+", 
     FractionBox[
      RowBox[{"fE19", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}], 
      SqrtBox[
       RowBox[{"xs", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xs", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xt"}], ")"}]}], "-", 
          RowBox[{"4", " ", "xt"}]}], ")"}], " ", "xt"}]]], "+", 
     FractionBox[
      RowBox[{"fE19", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], 
      SqrtBox[
       RowBox[{"xs", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xs", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
          RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", "xs", "-", 
      SuperscriptBox["xt", "2"], "-", 
      SuperscriptBox["xu", "2"]}], ")"}], " ", 
    RowBox[{"fE21", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   SuperscriptBox["xs", "2"]], "+", 
  RowBox[{"16", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "xs"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"fE22", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], 
      SqrtBox[
       RowBox[{"xs", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xs", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xt"}], ")"}]}], "-", 
          RowBox[{"4", " ", "xt"}]}], ")"}], " ", "xt"}]]], "+", 
     FractionBox[
      RowBox[{"fE22", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], 
      SqrtBox[
       RowBox[{"xs", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xs", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
          RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"fE24", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
   SuperscriptBox["xs", "2"]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["xs", "2"], " ", 
    RowBox[{"fE25", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{"xs", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xs", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xt"}], ")"}]}], "-", 
        RowBox[{"4", " ", "xt"}]}], ")"}], " ", "xt"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"xs", " ", "xt"}], "+", 
      RowBox[{"4", " ", "xu"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["xs", "2"], " ", 
    RowBox[{"fE25", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{"xs", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xs", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
        RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "xt"}], "+", 
      RowBox[{"xs", " ", "xu"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "xs"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"fE27", "[", 
        RowBox[{
         RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], 
       SqrtBox[
        RowBox[{"xs", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"xs", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "xt"}], ")"}]}], "-", 
           RowBox[{"4", " ", "xt"}]}], ")"}], " ", "xt"}]]], "+", 
      FractionBox[
       RowBox[{"fE27", "[", 
        RowBox[{
         RowBox[{"{", "4", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}], 
       SqrtBox[
        RowBox[{"xs", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"xs", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
           RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]]}], ")"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "xs"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "xt"}], ")"}], " ", 
    RowBox[{"fE27", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{"xs", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xs", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xt"}], ")"}]}], "-", 
        RowBox[{"4", " ", "xt"}]}], ")"}], " ", "xt"}]], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "xs"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "xu"}], ")"}], " ", 
    RowBox[{"fE27", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{"xs", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xs", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
        RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "xs"}], "+", 
      RowBox[{"12", " ", "xt"}], "-", 
      SuperscriptBox["xt", "3"], "-", 
      SuperscriptBox["xu", "2"]}], ")"}], " ", 
    RowBox[{"fE28", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
   RowBox[{
    SuperscriptBox["xs", "2"], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "xs"}], "-", 
      SuperscriptBox["xt", "2"], "+", 
      RowBox[{"12", " ", "xu"}], "-", 
      SuperscriptBox["xu", "3"]}], ")"}], " ", 
    RowBox[{"fE28", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
   RowBox[{
    SuperscriptBox["xs", "2"], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]]}]], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["xs", "2"]], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "xs"}], "+", 
      SuperscriptBox["xt", "2"], "+", 
      SuperscriptBox["xu", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "xt"}], ")"}], " ", 
        RowBox[{"fE28", "[", 
         RowBox[{
          RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "xu"}], ")"}], " ", 
        RowBox[{"fE28", "[", 
         RowBox[{
          RowBox[{"{", "4", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]]]}], ")"}]}]}],
   "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["xs", "2"]], 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "xs", "-", 
      SuperscriptBox["xt", "2"], "+", 
      RowBox[{"3", " ", "xu"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"fE26", "[", 
       RowBox[{
        RowBox[{"{", "4", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}], 
      "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"fE29", "[", 
        RowBox[{
         RowBox[{"{", "4", "}"}], ",", "xt", ",", "xs", ",", "xu"}], 
        "]"}]}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["xs", "2"]], 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "xs", "+", 
      RowBox[{"3", " ", "xt"}], "-", 
      SuperscriptBox["xu", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"fE26", "[", 
       RowBox[{
        RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], 
      "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"fE29", "[", 
        RowBox[{
         RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], 
        "]"}]}]}], ")"}]}]}], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["xs", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "16"}], "+", 
      SuperscriptBox["xs", "2"]}], ")"}], " ", 
    RowBox[{"fE5", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"xs", " ", "xt"}], "+", 
      RowBox[{"4", " ", "xu"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "xt"}], "+", 
      RowBox[{"xs", " ", "xu"}]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fE17", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], "+", 
     RowBox[{"fE26", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "12", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fE17", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], "+", 
     RowBox[{"fE26", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "12", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"fE20", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "13", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"fE20", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "13", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fE20", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], "+", 
     RowBox[{"fE20", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "14", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fE24", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], "-", 
     RowBox[{"fE29", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "15", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fE24", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], "-", 
     RowBox[{"fE29", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "15", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"f1E5", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "16", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"f1E5", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "16", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"f1E5", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "17", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
  "+", 
  FractionBox[
   RowBox[{
    RowBox[{"f1E3", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "18", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"f1E3", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "18", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE13", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "19", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE13", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "19", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE15", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "20", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE15", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "20", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "21", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xt", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["xs", "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "xs"}], ")"}], "2"], " ", "xt"}]}], 
      ")"}]}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "21", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xu", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["xs", "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "xs"}], ")"}], "2"], " ", "xu"}]}], 
      ")"}]}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "22", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xt", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xt", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "xu"}], ")"}], "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["xu", "2"]}]}], ")"}]}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "22", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xu", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["xt", "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "xt"}], ")"}], "2"], " ", "xu"}]}], 
      ")"}]}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE19", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "23", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xs", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xt"}], ")"}]}], "-", 
       RowBox[{"4", " ", "xt"}]}], ")"}], " ", "xt"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE19", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "23", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xs", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
       RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE19", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "24", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xt", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xt", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
       RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fE19", "[", 
        RowBox[{
         RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], 
       "+", 
       RowBox[{"fE19", "[", 
        RowBox[{
         RowBox[{"{", "3", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}], 
       "-", 
       RowBox[{"fE22", "[", 
        RowBox[{
         RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], 
       "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "xt"}], ")"}], " ", 
         RowBox[{"fE27", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], 
          "]"}]}], 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "xu"}], ")"}], " ", 
         RowBox[{"fE27", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", "xu", ",", "xt", ",", "xs"}], 
          "]"}]}], 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]]}]]}], ")"}],
      " ", 
     RowBox[{"r2L", "[", 
      RowBox[{
       RowBox[{"{", "25", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
    ")"}], "/", 
   RowBox[{"(", 
    SqrtBox[
     RowBox[{"xt", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xt", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
        RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", 
      RowBox[{"f1E5", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
     "+", 
     RowBox[{"fE14", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "26", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"fE14", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "27", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"fE14", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "27", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"f1E5", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "28", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"f1E5", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "28", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"f1E3", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], 
      " ", 
      RowBox[{"fE15", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
     "+", 
     RowBox[{"fE3", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "29", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"fE3", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "30", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"fE3", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "30", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"f1E3", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], " ", 
   RowBox[{"fE15", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "31", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"f1E3", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
   RowBox[{"fE15", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "31", "}"}], ",", "xs", ",", "xu", ",", "xt"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.919749494070363*^9}]
}, Closed]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"+", 
   RowBox[{"-", 
    RowBox[{"+", "-"}]}]}], "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mpmpm2LM", "/.", "sqrtreplace"}]], "Input",
 CellChangeTimes->{3.91974951278253*^9}],

Cell[BoxData[
 RowBox[{"4", "+", 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "xs", " ", "xt"}], "+", 
     SuperscriptBox["xu", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", 
       RowBox[{"f1E3", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
      
      RowBox[{"xs", " ", "xt", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", 
       RowBox[{"f1E3", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
      
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]], " ", "xt", 
       " ", "xu"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", 
       RowBox[{"f1E3", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
      
      RowBox[{"xs", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]], " ", 
       "xu"}]]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"xs", " ", "xt"}], "+", 
      RowBox[{"2", " ", "xu"}]}], ")"}], " ", 
    RowBox[{"f1E6", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", "xt", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "xs"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xt"}]}], ")"}]}]]], 
  "-", 
  RowBox[{"16", " ", "xu", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"f1E6", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}], 
      SqrtBox[
       RowBox[{"xs", " ", "xu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "xs"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xu"}]}], ")"}]}]]],
      "+", 
     FractionBox[
      RowBox[{"f1E6", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}], 
      SqrtBox[
       RowBox[{"xt", " ", "xu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "xt"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xu"}]}], 
         ")"}]}]]]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"8", " ", "xu", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["xs", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "+", 
      RowBox[{"2", " ", "xu"}]}], ")"}], " ", 
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
   RowBox[{"xs", " ", 
    SqrtBox[
     RowBox[{"xu", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["xs", "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "xs"}], ")"}], "2"], " ", "xu"}]}], 
       ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "xt"}], "+", 
      RowBox[{"xs", " ", "xu"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", "xu", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["xt", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "+", 
      RowBox[{"2", " ", "xu"}]}], ")"}], " ", 
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
   RowBox[{"xt", " ", 
    SqrtBox[
     RowBox[{"xu", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["xt", "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "xt"}], ")"}], "2"], " ", "xu"}]}], 
       ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "xs"}], "+", 
      RowBox[{"xt", " ", "xu"}]}], ")"}]}]], "-", 
  RowBox[{"16", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "xu"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"fE19", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}], 
      SqrtBox[
       RowBox[{"xs", " ", "xu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "xs"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xu"}]}], ")"}]}]]],
      "+", 
     FractionBox[
      RowBox[{"fE19", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], 
      SqrtBox[
       RowBox[{"xt", " ", "xu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "xt"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xu"}]}], ")"}]}]]],
      "+", 
     FractionBox[
      RowBox[{"fE19", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], 
      SqrtBox[
       RowBox[{"xs", " ", "xu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "xs"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xu"}]}], ")"}]}]]],
      "+", 
     FractionBox[
      RowBox[{"fE19", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}], 
      SqrtBox[
       RowBox[{"xt", " ", "xu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "xt"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xu"}]}], 
         ")"}]}]]]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"8", "-", 
      SuperscriptBox["xs", "2"], "-", 
      SuperscriptBox["xt", "2"], "+", "xu"}], ")"}], " ", 
    RowBox[{"fE21", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
   SuperscriptBox["xu", "2"]], "+", 
  RowBox[{"16", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "xu"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"fE22", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}], 
      SqrtBox[
       RowBox[{"xs", " ", "xu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "xs"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xu"}]}], ")"}]}]]],
      "+", 
     FractionBox[
      RowBox[{"fE22", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}], 
      SqrtBox[
       RowBox[{"xt", " ", "xu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "xt"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xu"}]}], 
         ")"}]}]]]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"fE24", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
   SuperscriptBox["xu", "2"]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["xu", "2"], " ", 
    RowBox[{"fE25", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{"xs", " ", "xu", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "xs"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xu"}]}], ")"}]}]], 
    " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "xt"}], "+", 
      RowBox[{"xs", " ", "xu"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["xu", "2"], " ", 
    RowBox[{"fE25", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{"xt", " ", "xu", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "xt"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xu"}]}], ")"}]}]], 
    " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "xs"}], "+", 
      RowBox[{"xt", " ", "xu"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "xs"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "xu"}], ")"}], " ", 
    RowBox[{"fE27", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]], " ", 
    SqrtBox[
     RowBox[{"xs", " ", "xu", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "xs"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xu"}]}], ")"}]}]]}]],
   "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "xt"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "xu"}], ")"}], " ", 
    RowBox[{"fE27", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]], " ", 
    SqrtBox[
     RowBox[{"xt", " ", "xu", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "xt"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xu"}]}], ")"}]}]]}]],
   "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "xu"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"fE27", "[", 
        RowBox[{
         RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], 
       SqrtBox[
        RowBox[{"xs", " ", "xu", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "xs"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xu"}]}], 
          ")"}]}]]], "+", 
      FractionBox[
       RowBox[{"fE27", "[", 
        RowBox[{
         RowBox[{"{", "4", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}], 
       SqrtBox[
        RowBox[{"xt", " ", "xu", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "xt"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xu"}]}], 
          ")"}]}]]]}], ")"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12", " ", "xs"}], "-", 
      SuperscriptBox["xs", "3"], "-", 
      SuperscriptBox["xt", "2"], "+", 
      RowBox[{"4", " ", "xu"}]}], ")"}], " ", 
    RowBox[{"fE28", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]], " ", 
    SuperscriptBox["xu", "2"]}]], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["xu", "2"]], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["xs", "2"], "+", 
      SuperscriptBox["xt", "2"], "-", 
      RowBox[{"4", " ", "xu"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "xs"}], ")"}], " ", 
        RowBox[{"fE28", "[", 
         RowBox[{
          RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "xt"}], ")"}], " ", 
        RowBox[{"fE28", "[", 
         RowBox[{
          RowBox[{"{", "4", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]]]}], ")"}]}]}],
   "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["xs", "2"]}], "+", 
      RowBox[{"12", " ", "xt"}], "-", 
      SuperscriptBox["xt", "3"], "+", 
      RowBox[{"4", " ", "xu"}]}], ")"}], " ", 
    RowBox[{"fE28", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]], " ", 
    SuperscriptBox["xu", "2"]}]], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["xu", "2"]], 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"4", "-", 
      SuperscriptBox["xs", "2"], "+", 
      RowBox[{"3", " ", "xt"}], "+", "xu"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"fE26", "[", 
       RowBox[{
        RowBox[{"{", "4", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}], 
      "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"fE29", "[", 
        RowBox[{
         RowBox[{"{", "4", "}"}], ",", "xs", ",", "xu", ",", "xt"}], 
        "]"}]}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["xu", "2"]], 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", 
      RowBox[{"3", " ", "xs"}], "-", 
      SuperscriptBox["xt", "2"], "+", "xu"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"fE26", "[", 
       RowBox[{
        RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], 
      "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"fE29", "[", 
        RowBox[{
         RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], 
        "]"}]}]}], ")"}]}]}], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["xu", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "16"}], "+", 
      SuperscriptBox["xu", "2"]}], ")"}], " ", 
    RowBox[{"fE5", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "xt"}], "+", 
      RowBox[{"xs", " ", "xu"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "xs"}], "+", 
      RowBox[{"xt", " ", "xu"}]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fE17", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}], "+", 
     RowBox[{"fE26", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "12", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fE17", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}], "+", 
     RowBox[{"fE26", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "12", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"fE20", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "13", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"fE20", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "13", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fE20", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], "+", 
     RowBox[{"fE20", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "14", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fE24", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}], "-", 
     RowBox[{"fE29", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "15", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fE24", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}], "-", 
     RowBox[{"fE29", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "15", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"f1E5", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "16", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"f1E5", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "16", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"f1E5", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "17", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
  "+", 
  FractionBox[
   RowBox[{
    RowBox[{"f1E3", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "18", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"f1E3", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "18", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE13", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "19", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE13", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "19", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE15", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "20", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE15", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "20", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "21", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xs", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "xu"}], ")"}], "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["xu", "2"]}]}], ")"}]}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "21", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xt", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xt", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "xu"}], ")"}], "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["xu", "2"]}]}], ")"}]}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "22", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xs", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "xt"}], ")"}], "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["xt", "2"]}]}], ")"}]}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "22", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xt", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["xs", "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "xs"}], ")"}], "2"], " ", "xt"}]}], 
      ")"}]}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE19", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "23", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", "xu", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "xs"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xu"}]}], ")"}]}]]], 
  "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE19", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "23", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xt", " ", "xu", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "xt"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xu"}]}], ")"}]}]]], 
  "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE19", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "24", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", "xt", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "xs"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xt"}]}], ")"}]}]]], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fE19", "[", 
        RowBox[{
         RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], 
       "+", 
       RowBox[{"fE19", "[", 
        RowBox[{
         RowBox[{"{", "3", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}], 
       "-", 
       RowBox[{"fE22", "[", 
        RowBox[{
         RowBox[{"{", "3", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}], 
       "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "xs"}], ")"}], " ", 
         RowBox[{"fE27", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], 
          "]"}]}], 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "xt"}], ")"}], " ", 
         RowBox[{"fE27", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", "xt", ",", "xs", ",", "xu"}], 
          "]"}]}], 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]]}]]}], ")"}],
      " ", 
     RowBox[{"r2L", "[", 
      RowBox[{
       RowBox[{"{", "25", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
    ")"}], "/", 
   RowBox[{"(", 
    SqrtBox[
     RowBox[{"xs", " ", "xt", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "xs"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xt"}]}], ")"}]}]], 
    ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", 
      RowBox[{"f1E5", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
     "+", 
     RowBox[{"fE14", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "26", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"fE14", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "27", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"fE14", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "27", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"f1E5", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "28", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"f1E5", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "28", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"f1E3", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}], 
      " ", 
      RowBox[{"fE15", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
     "+", 
     RowBox[{"fE3", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "29", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"fE3", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "30", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"fE3", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "30", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"f1E3", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}], " ", 
   RowBox[{"fE15", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "31", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"f1E3", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}], " ", 
   RowBox[{"fE15", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "31", "}"}], ",", "xu", ",", "xt", ",", "xs"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.9197495134370337`*^9}]
}, Closed]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"+", 
   RowBox[{"--", "+"}]}], "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mpmmp2LM", "/.", "sqrtreplace"}]], "Input",
 CellChangeTimes->{3.9197495298249073`*^9}],

Cell[BoxData[
 RowBox[{"4", "+", 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["xt", "2"], "+", 
     RowBox[{"2", " ", "xs", " ", "xu"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", 
       RowBox[{"f1E3", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
      
      RowBox[{"xs", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]], " ", "xu"}]],
      "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", 
       RowBox[{"f1E3", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
      
      RowBox[{"xs", " ", "xt", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", 
       RowBox[{"f1E3", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
      
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]], " ", "xt", 
       " ", "xu"}]]}], ")"}]}], "-", 
  RowBox[{"16", " ", "xt", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"f1E6", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], 
      SqrtBox[
       RowBox[{"xs", " ", "xt", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "xs"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xt"}]}], ")"}]}]]],
      "+", 
     FractionBox[
      RowBox[{"f1E6", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], 
      SqrtBox[
       RowBox[{"xt", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xt", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
          RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "xt"}], "+", 
      RowBox[{"xs", " ", "xu"}]}], ")"}], " ", 
    RowBox[{"f1E6", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", "xu", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "xs"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xu"}]}], ")"}]}]]], 
  "+", 
  FractionBox[
   RowBox[{"8", " ", "xt", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["xs", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "xt"}], ")"}]}], "+", 
      RowBox[{"2", " ", "xt"}]}], ")"}], " ", 
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
   RowBox[{"xs", " ", 
    SqrtBox[
     RowBox[{"xt", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["xs", "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "xs"}], ")"}], "2"], " ", "xt"}]}], 
       ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"xs", " ", "xt"}], "+", 
      RowBox[{"4", " ", "xu"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", "xt", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "xt"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", 
       SuperscriptBox["xu", "2"]}]}], ")"}], " ", 
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   RowBox[{"xu", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "xs"}], "+", 
      RowBox[{"xt", " ", "xu"}]}], ")"}], " ", 
    SqrtBox[
     RowBox[{"xt", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xt", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "xu"}], ")"}], "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["xu", "2"]}]}], ")"}]}]]}]], "-", 
  RowBox[{"16", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "xt"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"fE19", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], 
      SqrtBox[
       RowBox[{"xs", " ", "xt", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "xs"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xt"}]}], ")"}]}]]],
      "+", 
     FractionBox[
      RowBox[{"fE19", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}], 
      SqrtBox[
       RowBox[{"xs", " ", "xt", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "xs"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xt"}]}], ")"}]}]]],
      "+", 
     FractionBox[
      RowBox[{"fE19", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], 
      SqrtBox[
       RowBox[{"xt", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xt", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
          RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]], "+", 
     FractionBox[
      RowBox[{"fE19", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}], 
      SqrtBox[
       RowBox[{"xt", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xt", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
          RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"8", "-", 
      SuperscriptBox["xs", "2"], "+", "xt", "-", 
      SuperscriptBox["xu", "2"]}], ")"}], " ", 
    RowBox[{"fE21", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
   SuperscriptBox["xt", "2"]], "+", 
  RowBox[{"16", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "xt"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"fE22", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], 
      SqrtBox[
       RowBox[{"xs", " ", "xt", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "xs"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xt"}]}], ")"}]}]]],
      "+", 
     FractionBox[
      RowBox[{"fE22", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], 
      SqrtBox[
       RowBox[{"xt", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xt", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
          RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"fE24", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   SuperscriptBox["xt", "2"]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["xt", "2"], " ", 
    RowBox[{"fE25", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{"xs", " ", "xt", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "xs"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xt"}]}], ")"}]}]], 
    " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"xs", " ", "xt"}], "+", 
      RowBox[{"4", " ", "xu"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["xt", "2"], " ", 
    RowBox[{"fE25", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{"xt", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xt", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
        RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "xs"}], "+", 
      RowBox[{"xt", " ", "xu"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "xs"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "xt"}], ")"}], " ", 
    RowBox[{"fE27", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]], " ", 
    SqrtBox[
     RowBox[{"xs", " ", "xt", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "xs"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xt"}]}], ")"}]}]]}]],
   "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "xt"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"fE27", "[", 
        RowBox[{
         RowBox[{"{", "4", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}], 
       SqrtBox[
        RowBox[{"xs", " ", "xt", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "xs"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xt"}]}], 
          ")"}]}]]], "+", 
      FractionBox[
       RowBox[{"fE27", "[", 
        RowBox[{
         RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], 
       SqrtBox[
        RowBox[{"xt", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"xt", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
           RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]]}], ")"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "xt"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "xu"}], ")"}], " ", 
    RowBox[{"fE27", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{"xt", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"xt", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
        RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12", " ", "xs"}], "-", 
      SuperscriptBox["xs", "3"], "+", 
      RowBox[{"4", " ", "xt"}], "-", 
      SuperscriptBox["xu", "2"]}], ")"}], " ", 
    RowBox[{"fE28", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]], " ", 
    SuperscriptBox["xt", "2"]}]], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["xt", "2"]], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["xs", "2"], "-", 
      RowBox[{"4", " ", "xt"}], "+", 
      SuperscriptBox["xu", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "xs"}], ")"}], " ", 
        RowBox[{"fE28", "[", 
         RowBox[{
          RowBox[{"{", "4", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "xu"}], ")"}], " ", 
        RowBox[{"fE28", "[", 
         RowBox[{
          RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]]]}], ")"}]}]}],
   "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["xs", "2"]}], "+", 
      RowBox[{"4", " ", "xt"}], "+", 
      RowBox[{"12", " ", "xu"}], "-", 
      SuperscriptBox["xu", "3"]}], ")"}], " ", 
    RowBox[{"fE28", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
   RowBox[{
    SuperscriptBox["xt", "2"], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]]}]], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["xt", "2"]], 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"4", "-", 
      SuperscriptBox["xs", "2"], "+", "xt", "+", 
      RowBox[{"3", " ", "xu"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"fE26", "[", 
       RowBox[{
        RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], 
      "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"fE29", "[", 
        RowBox[{
         RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], 
        "]"}]}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["xt", "2"]], 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", 
      RowBox[{"3", " ", "xs"}], "+", "xt", "-", 
      SuperscriptBox["xu", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"fE26", "[", 
       RowBox[{
        RowBox[{"{", "4", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}], 
      "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"fE29", "[", 
        RowBox[{
         RowBox[{"{", "4", "}"}], ",", "xu", ",", "xt", ",", "xs"}], 
        "]"}]}]}], ")"}]}]}], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["xt", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "16"}], "+", 
      SuperscriptBox["xt", "2"]}], ")"}], " ", 
    RowBox[{"fE5", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "xt"}], ")"}], " ", "xt"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"xs", " ", "xt"}], "+", 
      RowBox[{"4", " ", "xu"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "xs"}], "+", 
      RowBox[{"xt", " ", "xu"}]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fE17", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], "+", 
     RowBox[{"fE26", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "12", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fE17", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], "+", 
     RowBox[{"fE26", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "12", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"fE20", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "13", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"fE20", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "13", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fE20", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}], "+", 
     RowBox[{"fE20", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "14", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fE24", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], "-", 
     RowBox[{"fE29", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "15", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fE24", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], "-", 
     RowBox[{"fE29", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "15", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"f1E5", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "16", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"f1E5", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "16", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"f1E5", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "17", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
  "+", 
  FractionBox[
   RowBox[{
    RowBox[{"f1E3", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "18", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"f1E3", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "18", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE13", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "19", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE13", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "19", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE15", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "20", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE15", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "20", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "21", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xs", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "xt"}], ")"}], "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["xt", "2"]}]}], ")"}]}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "21", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xu", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["xt", "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "xt"}], ")"}], "2"], " ", "xu"}]}], 
      ")"}]}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "22", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xs", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "xu"}], ")"}], "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["xu", "2"]}]}], ")"}]}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "22", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xu", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["xs", "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "xs"}], ")"}], "2"], " ", "xu"}]}], 
      ")"}]}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE19", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "23", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", "xt", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "xs"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xt"}]}], ")"}]}]]], 
  "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE19", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "23", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xt", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xt", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xu"}], ")"}]}], "-", 
       RowBox[{"4", " ", "xu"}]}], ")"}], " ", "xu"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"fE19", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
    
    RowBox[{"r2L", "[", 
     RowBox[{
      RowBox[{"{", "24", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
   SqrtBox[
    RowBox[{"xs", " ", "xu", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "xs"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xu"}]}], ")"}]}]]], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fE19", "[", 
        RowBox[{
         RowBox[{"{", "3", "}"}], ",", "xs", ",", "xu", ",", "xt"}], "]"}], 
       "+", 
       RowBox[{"fE19", "[", 
        RowBox[{
         RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], 
       "-", 
       RowBox[{"fE22", "[", 
        RowBox[{
         RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], 
       "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "xs"}], ")"}], " ", 
         RowBox[{"fE27", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", "xs", ",", "xu", ",", "xt"}], 
          "]"}]}], 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xs"}]]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "xu"}], ")"}], " ", 
         RowBox[{"fE27", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", "xu", ",", "xs", ",", "xt"}], 
          "]"}]}], 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "xu"}], ")"}], " ", "xu"}]]}]]}], ")"}],
      " ", 
     RowBox[{"r2L", "[", 
      RowBox[{
       RowBox[{"{", "25", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}]}], 
    ")"}], "/", 
   RowBox[{"(", 
    SqrtBox[
     RowBox[{"xs", " ", "xu", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "xs"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "xs"}], ")"}], " ", "xu"}]}], ")"}]}]], 
    ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", 
      RowBox[{"f1E5", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
     "+", 
     RowBox[{"fE14", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "26", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"fE14", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "27", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"fE14", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "27", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"f1E5", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "28", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"f1E5", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "28", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"f1E3", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], 
      " ", 
      RowBox[{"fE15", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
     "+", 
     RowBox[{"fE3", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
    ")"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "29", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"fE3", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "30", "}"}], ",", "xs", ",", "xt", ",", "xu"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"fE3", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "30", "}"}], ",", "xu", ",", "xt", ",", "xs"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"f1E3", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
   RowBox[{"fE15", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "xu", ",", "xs", ",", "xt"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "31", "}"}], ",", "xt", ",", "xs", ",", "xu"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"f1E3", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
   RowBox[{"fE15", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "xt", ",", "xu", ",", "xs"}], "]"}], " ", 
   RowBox[{"r2L", "[", 
    RowBox[{
     RowBox[{"{", "31", "}"}], ",", "xt", ",", "xu", ",", "xs"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.9197495303202744`*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two-loop master integrals", "Section",
 CellChangeTimes->{{3.9197687672811747`*^9, 3.9197687719508266`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<twoloop_masterintegrals.wl\>\"", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9197488801878967`*^9, 3.919748884822955*^9}, {
   3.919748968623146*^9, 3.9197489705257673`*^9}, 3.919768790713501*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"fEk", "[", 
      RowBox[{
       RowBox[{"{", "w", "}"}], ",", "x", ",", "y", ",", "z"}], "]"}], " ", 
     "is", " ", "k"}], "-", 
    RowBox[{"th", " ", "two"}], "-", 
    RowBox[{
    "loop", " ", "master", " ", "integral", " ", "with", " ", "the", " ", 
     "transcendental", " ", "weight", " ", "w"}]}], "*)"}], 
  RowBox[{"(*", 
   RowBox[{"two", "-", 
    RowBox[{
    "loop", " ", "master", " ", "integrals", " ", "that", " ", "can", " ", 
     "be", " ", "expressed", " ", "into", " ", "GPLs"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "w", " ", "and", " ", "z", " ", "in", " ", "terms", " ", "of", " ", 
     "sij"}], ",", "sjk", ",", 
    RowBox[{"sik", " ", "can", " ", "be", " ", "found", " ", "in", " ", 
     RowBox[{"eq", ".", 
      RowBox[{"(", "3.4", ")"}]}], " ", "in", " ", 
     RowBox[{"arXiv", ":", "2312.16966"}]}]}], "*)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Note", " ", "that", " ", "they", " ", "are", " ", "for", " ", "sij"}], 
     "<", "0"}], ",", 
    RowBox[{"sjk", "<", "0"}], ",", 
    RowBox[{"sik", ">", "0"}]}], "*)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "analytic", " ", "continuation", " ", "is", " ", "needed", 
     " ", "for", " ", "other", " ", "regions"}], ",", 
    RowBox[{"see", " ", 
     RowBox[{"arXiv", ":", "2312.16966"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.919768803081308*^9, 3.919768810076611*^9}}],

Cell[CellGroupData[{

Cell[BoxData["twoloopmasterintegralInG"], "Input",
 CellChangeTimes->{{3.919768818756174*^9, 3.919768818764711*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   PanelBox[GridBox[{
      {
       StyleBox[
        StyleBox[
         DynamicBox[ToBoxes[
           FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
           StandardForm],
          ImageSizeCache->{420., {3., 12.}}],
         StripOnInput->False,
         DynamicUpdating->True], "Panel",
        StripOnInput->False,
        Background->None]},
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"fE1", "[", 
             RowBox[{
              RowBox[{"{", "0", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], 
             "]"}], "\[Rule]", "1"}], ",", 
           RowBox[{
            RowBox[{"fE1", "[", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], 
             "]"}], "\[Rule]", "0"}], ",", 
           RowBox[{"\[LeftSkeleton]", "133", "\[RightSkeleton]"}], ",", 
           RowBox[{
            RowBox[{"fE29", "[", 
             RowBox[{
              RowBox[{"{", "2", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], 
             "]"}], "\[Rule]", "0"}], ",", 
           RowBox[{
            RowBox[{"fE29", "[", 
             RowBox[{
              RowBox[{"{", "3", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], 
             "]"}], "\[Rule]", "0"}]}], "}"}],
         Short[#, 5]& ],
        Background->GrayLevel[1],
        BaseStyle->{Deployed -> False},
        Frame->True,
        FrameStyle->GrayLevel[0, 0.2],
        StripOnInput->False]},
      {
       RowBox[{
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
             StandardForm],
            ImageSizeCache->{75., {1., 12.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 2825, 25688603480912771137, 5/2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
             StandardForm],
            ImageSizeCache->{80., {1., 12.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 2825, 25688603480912771137, 5 2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
             StandardForm],
            ImageSizeCache->{125., {3., 12.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 2825, 25688603480912771137, Infinity],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
             StandardForm],
            ImageSizeCache->{111., {1., 11.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>FrontEndExecute[{
            FrontEnd`SetOptions[
            FrontEnd`$FrontEnd, 
             FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
            FrontEnd`FrontEndToken["PreferencesDialog"]}],
         Evaluator->None,
         Method->"Preemptive"]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[1.2]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    DefaultBaseStyle->{},
    FrameMargins->5],
   Deploy,
   DefaultBaseStyle->{Deployed -> True}],
  Out[2825]]], "Output",
 CellChangeTimes->{3.919768819648128*^9}]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"two", "-", 
    RowBox[{
    "loop", " ", "master", " ", "integrals", " ", "that", " ", "contain", " ",
      "square", " ", "roots"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "They", " ", "are", " ", "expressed", " ", "into", " ", "iterated", " ", 
    "integrals", " ", "over", " ", "dlog", " ", "forms"}], "*)"}], 
  RowBox[{"(*", 
   RowBox[{
   "iint", " ", "represents", " ", "an", " ", "iterated", " ", "integral"}], 
   "*)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"dg", "[", "i", "]"}], " ", "has", " ", "been", " ", "defined", 
    " ", "in", " ", 
    RowBox[{"eq", ".", 
     RowBox[{"(", "3.7", ")"}]}], " ", "in", " ", 
    RowBox[{"arXiv", ":", "2312.16966"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.919768839097166*^9, 3.919768841588829*^9}, 
   3.919778604224945*^9}],

Cell[CellGroupData[{

Cell[BoxData["twoloopmasterintegralIndlog"], "Input",
 CellChangeTimes->{{3.919768848373577*^9, 3.919768848382278*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "8", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "8", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "9", "]"}], ",", 
          RowBox[{"dg", "[", "3", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}]}], ")"}]}]}], ",", 
   
   RowBox[{
    RowBox[{"fE18", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "2", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "6", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "8", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}], ",", 
          RowBox[{"dg", "[", "2", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "8", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "8", "]"}], ",", 
          RowBox[{"dg", "[", "3", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "8", "]"}], ",", 
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "8", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "6", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "9", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "-", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "9", "]"}], ",", 
          RowBox[{"dg", "[", "2", "]"}], ",", 
          RowBox[{"dg", "[", "3", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "-", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "9", "]"}], ",", 
          RowBox[{"dg", "[", "3", "]"}], ",", 
          RowBox[{"dg", "[", "2", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "+", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "9", "]"}], ",", 
          RowBox[{"dg", "[", "3", "]"}], ",", 
          RowBox[{"dg", "[", "3", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "10", "]"}], ",", 
          RowBox[{"dg", "[", "8", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "8", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "10", "]"}], ",", 
          RowBox[{"dg", "[", "9", "]"}], ",", 
          RowBox[{"dg", "[", "3", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "2", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "6", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "15", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "15", "]"}], ",", 
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}]}], ")"}]}]}], ",", 
   
   RowBox[{
    RowBox[{"fE19", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["2", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["4", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "11", "]"}], ",", 
          RowBox[{"dg", "[", "8", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "8", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "11", "]"}], ",", 
          RowBox[{"dg", "[", "9", "]"}], ",", 
          RowBox[{"dg", "[", "3", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "2", "]"}], ",", 
           RowBox[{"dg", "[", "2", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "2", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "2", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "2", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"7", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "6", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"48", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "6", "]"}], ",", 
           RowBox[{"dg", "[", "6", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "15", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "2", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "15", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "15", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "15", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "15", "]"}], ",", 
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "6", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "15", "]"}], ",", 
           RowBox[{"dg", "[", "15", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "15", "]"}], ",", 
           RowBox[{"dg", "[", "15", "]"}], ",", 
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}]}], ")"}]}]}], ",", 
   
   RowBox[{
    RowBox[{"fE20", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "1", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "-", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "1", "]"}], ",", 
          RowBox[{"dg", "[", "2", "]"}], ",", 
          RowBox[{"dg", "[", "3", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "-", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "1", "]"}], ",", 
          RowBox[{"dg", "[", "3", "]"}], ",", 
          RowBox[{"dg", "[", "2", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "+", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "1", "]"}], ",", 
          RowBox[{"dg", "[", "3", "]"}], ",", 
          RowBox[{"dg", "[", "3", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "-", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "3", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}], ",", 
          RowBox[{"dg", "[", "2", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "+", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "3", "]"}], ",", 
          RowBox[{"dg", "[", "3", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "6", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "2", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "6", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "7", "]"}], ",", 
          RowBox[{"dg", "[", "8", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "8", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "7", "]"}], ",", 
          RowBox[{"dg", "[", "9", "]"}], ",", 
          RowBox[{"dg", "[", "3", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "2", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "10", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}], ",", 
          RowBox[{"dg", "[", "3", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "6", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "2", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "6", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "15", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "15", "]"}], ",", 
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}]}], ")"}]}]}], ",", 
   
   RowBox[{
    RowBox[{"fE25", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "11", "]"}], ",", 
          RowBox[{"dg", "[", "8", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "8", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "11", "]"}], ",", 
          RowBox[{"dg", "[", "9", "]"}], ",", 
          RowBox[{"dg", "[", "3", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"15", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"18", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"44", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"36", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"36", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"36", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}]}], ")"}]}]}], ",", 
   
   RowBox[{
    RowBox[{"fE26", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "3", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}], ",", 
          RowBox[{"dg", "[", "3", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"20", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "7", "]"}], ",", 
          RowBox[{"dg", "[", "8", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "8", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "7", "]"}], ",", 
          RowBox[{"dg", "[", "9", "]"}], ",", 
          RowBox[{"dg", "[", "3", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"10", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"10", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"20", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"20", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"20", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"10", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"20", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}]}], ")"}]}]}], ",", 
   
   RowBox[{
    RowBox[{"fE28", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "2", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"5", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "2", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"15", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"20", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "9", "]"}], ",", 
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "9", "]"}], ",", 
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "9", "]"}], ",", 
          RowBox[{"dg", "[", "8", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "9", "]"}], ",", 
           RowBox[{"dg", "[", "8", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "9", "]"}], ",", 
          RowBox[{"dg", "[", "9", "]"}], ",", 
          RowBox[{"dg", "[", "3", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "9", "]"}], ",", 
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "9", "]"}], ",", 
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}]}], ")"}]}]}], ",", 
   
   RowBox[{
    RowBox[{"fE29", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"20", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"24", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "8", "]"}], ",", 
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "8", "]"}], ",", 
           RowBox[{"dg", "[", "7", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "8", "]"}], ",", 
          RowBox[{"dg", "[", "8", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "8", "]"}], ",", 
           RowBox[{"dg", "[", "8", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"iint", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dg", "[", "8", "]"}], ",", 
          RowBox[{"dg", "[", "9", "]"}], ",", 
          RowBox[{"dg", "[", "3", "]"}], ",", 
          RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "8", "]"}], ",", 
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "8", "]"}], ",", 
           RowBox[{"dg", "[", "11", "]"}], ",", 
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "3", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "4", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "12", "]"}], ",", 
           RowBox[{"dg", "[", "1", "]"}]}], "}"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"iint", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dg", "[", "10", "]"}], ",", 
           RowBox[{"dg", "[", "13", "]"}], ",", 
           RowBox[{"dg", "[", "14", "]"}], ",", 
           RowBox[{"dg", "[", "5", "]"}]}], "}"}], "]"}]}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.919768849282228*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["One-loop master integrals", "Section",
 CellChangeTimes->{{3.919768861051827*^9, 3.9197688648314743`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<oneloop_masterintegrals.wl\>\"", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9197488801878967`*^9, 3.919748884822955*^9}, {
   3.919748968623146*^9, 3.9197489705257673`*^9}, 3.919768790713501*^9, {
   3.91976887582657*^9, 3.9197688767928534`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"f1Ek", "[", 
      RowBox[{
       RowBox[{"{", "w", "}"}], ",", "x", ",", "y", ",", "z"}], "]"}], " ", 
     "is", " ", "k"}], "-", 
    RowBox[{"th", " ", "one"}], "-", 
    RowBox[{
    "loop", " ", "master", " ", "integral", " ", "with", " ", "the", " ", 
     "transcendental", " ", "weight", " ", "w"}]}], "*)"}], 
  RowBox[{"(*", 
   RowBox[{"one", "-", 
    RowBox[{
    "loop", " ", "master", " ", "integrals", " ", "that", " ", "can", " ", 
     "be", " ", "expressed", " ", "into", " ", "GPLs", " ", "up", " ", "to", 
     " ", "weight", " ", "3"}]}], "*)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "w", " ", "and", " ", "z", " ", "in", " ", "terms", " ", "of", " ", 
     "sij"}], ",", "sjk", ",", 
    RowBox[{"sik", " ", "can", " ", "be", " ", "found", " ", "in", " ", 
     RowBox[{"eq", ".", 
      RowBox[{"(", "3.4", ")"}]}], " ", "in", " ", 
     RowBox[{"arXiv", ":", "2312.16966"}]}]}], "*)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Note", " ", "that", " ", "they", " ", "are", " ", "for", " ", "sij"}], 
     "<", "0"}], ",", 
    RowBox[{"sjk", "<", "0"}], ",", 
    RowBox[{"sik", ">", "0"}]}], "*)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "analytic", " ", "continuation", " ", "is", " ", "needed", 
     " ", "for", " ", "other", " ", "regions"}], ",", 
    RowBox[{"see", " ", 
     RowBox[{"arXiv", ":", "2312.16966"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.919768889933667*^9, 3.919768889943325*^9}}],

Cell[CellGroupData[{

Cell[BoxData["oneloopmasterintegralInG"], "Input",
 CellChangeTimes->{{3.919768884986603*^9, 3.9197688849959087`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"f1E1", "[", 
     RowBox[{
      RowBox[{"{", "0", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], "]"}], 
    "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"f1E1", "[", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], "]"}], 
    "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f1E1", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], "]"}], 
    "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f1E1", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], "]"}], 
    "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f1E2", "[", 
     RowBox[{
      RowBox[{"{", "0", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "+", 
     RowBox[{"G", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "z"}], "]"}], "+", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "w"}], "]"}], "-", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "z"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"f1E2", "[", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "w"}], "]"}]}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "z"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "w"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "z"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "z"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        FractionBox["1", "w"], ",", "z"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        FractionBox["1", "w"], ",", "z"}], "]"}]}], "-", 
     RowBox[{"G", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "w"}], "]"}], "+", 
     RowBox[{"G", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "z"}], "]"}], "+", 
     RowBox[{"G", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "w"}], "]"}], "-", 
     RowBox[{"G", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "z"}], "]"}], "-", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "w"}], "]"}], "+", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "z"}], "]"}], "+", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "1", ",", "w"}], "]"}], "-", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "1", ",", "z"}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        FractionBox["1", "w"], ",", 
        RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        FractionBox["1", "w"], ",", "1", ",", "z"}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"f1E2", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "z"}], "]"}], "+", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "z"}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             FractionBox["1", "w"], ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "w"}], "]"}], "-", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "w"}], "]"}], "+", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "w"}], "]"}], "-", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "1", ",", "w"}], "]"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "w"}], "]"}], "-", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "w"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "z"}], "]"}], "+", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "z"}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             FractionBox["1", "w"], ",", "z"}], "]"}]}], "+", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "z"}], "]"}], "+", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "1", ",", "z"}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"G", "[", 
            RowBox[{"1", ",", 
             FractionBox["1", "w"], ",", "z"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             FractionBox["1", "w"], ",", 
             RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             FractionBox["1", "w"], ",", "1", ",", "z"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"G", "[", 
            RowBox[{
             FractionBox["1", "w"], ",", 
             FractionBox["1", "w"], ",", "z"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "w"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "z"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "w"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "z"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          FractionBox["1", "w"], ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          FractionBox["1", "w"], ",", "1", ",", "z"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "w"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "z"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "1", ",", "1", ",", "w"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "1", ",", "1", ",", "z"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"], ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"], ",", "1", ",", "z"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox["1", "w"], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox["1", "w"], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "z"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox["1", "w"], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox["1", "w"], ",", "1", ",", "1", ",", "z"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox["1", "w"], ",", 
          FractionBox["1", "w"], ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox["1", "w"], ",", 
          FractionBox["1", "w"], ",", "1", ",", "z"}], "]"}]}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"f1E3", "[", 
     RowBox[{
      RowBox[{"{", "0", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}]}], "+", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "z"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"f1E3", "[", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "z"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "z"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "z"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "z"}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"f1E3", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "z"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "z"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "z"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "z"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "z"}], "]"}]}], "-", 
       RowBox[{"24", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "z"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "z"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", "0", ",", "0", ",", "z"}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "w"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "z"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"f1E4", "[", 
     RowBox[{
      RowBox[{"{", "0", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "w"}], "]"}]}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "z"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "z"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "z"}], "]"}]}], "+", 
     RowBox[{"G", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "w"}], "]"}], "+", 
     RowBox[{"G", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "z"}], "]"}], "-", 
     RowBox[{"G", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "w"}], "]"}], "-", 
     RowBox[{"G", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "z"}], "]"}], "-", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "w"}], "]"}], "-", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "z"}], "]"}], "+", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "1", ",", "w"}], "]"}], "+", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "1", ",", "z"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"f1E4", "[", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "z"}], "]"}]}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "z"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "z"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "w"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "z"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "w"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "z"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "z"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        FractionBox["1", "w"], ",", "z"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        FractionBox["1", "w"], ",", "z"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "z"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "z"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "z"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "1", ",", "w"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "z"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "1", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "1", ",", "z"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "1", ",", "z"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", 
        FractionBox["1", "w"], ",", "z"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", 
        FractionBox["1", "w"], ",", "z"}], "]"}]}], "+", 
     RowBox[{"G", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "w"}], "]"}], "+", 
     RowBox[{"G", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "z"}], "]"}], "-", 
     RowBox[{"G", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "w"}], "]"}], "-", 
     RowBox[{"G", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "z"}], "]"}], "+", 
     RowBox[{"G", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "w"}], "]"}], "+", 
     RowBox[{"G", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "z"}], "]"}], "-", 
     RowBox[{"G", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "w"}], "]"}], "-", 
     RowBox[{"G", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "z"}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        FractionBox["1", "w"], ",", 
        RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        FractionBox["1", "w"], ",", "1", ",", "z"}], "]"}]}], "-", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "w"}], "]"}], "-", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "z"}], "]"}], "+", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "w"}], "]"}], "+", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "z"}], "]"}], "-", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "w"}], "]"}], "-", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "z"}], "]"}], "+", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "w"}], "]"}], "+", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "z"}], "]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", 
        FractionBox["1", "w"], ",", 
        RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", 
        FractionBox["1", "w"], ",", "1", ",", "z"}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"f1E5", "[", 
     RowBox[{
      RowBox[{"{", "0", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"G", "[", 
        RowBox[{"0", ",", "w"}], "]"}]}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "z"}], "]"}]}], "+", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "w"}], "]"}], "+", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "z"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"f1E5", "[", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "z"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "z"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "w"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "z"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "z"}], "]"}]}], "-", 
       RowBox[{"18", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"f1E6", "[", 
     RowBox[{
      RowBox[{"{", "0", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "z"}], "]"}]}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "z"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "z"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "w"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"0", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"1", ",", "z"}], "]"}]}], "-", 
     RowBox[{"G", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "w"}], "]"}], "+", 
     RowBox[{"G", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "z"}], "]"}], "+", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "w"}], "]"}], "-", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "z"}], "]"}], "-", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "w"}], "]"}], "+", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "z"}], "]"}], "+", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "w"}], "]"}], "-", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "0", ",", "z"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"f1E6", "[", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", "sij", ",", "sjk", ",", "sik"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Pi]", "2"]}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "w"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "z"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0", ",", "w"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "w"]}], ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0", ",", "w"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0", ",", "w"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0", ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "w"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "w"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "w"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "w"}], ",", "z"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "w"]}], ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "0", ",", "w"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "1", ",", "w"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "w"]}], ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "1", ",", "w"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "1", ",", "w"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "1", ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "1", ",", "z"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"], ",", "z"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"], ",", "z"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "0", ",", "w"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "w"]}], ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "0", ",", "w"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "0", ",", "w"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "0", ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "1", ",", "w"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "1", ",", "w"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", "z"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "1", ",", "w"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "w"}], ",", "z"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", "0", ",", "z"}], "]"}]}], 
       "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", "0", ",", "z"}], "]"}]}], 
       "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", "0", ",", "z"}], "]"}]}], 
       "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", "1", ",", "z"}], "]"}]}], 
       "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", "1", ",", "z"}], "]"}]}], 
       "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", "1", ",", "z"}], "]"}]}], 
       "+", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "w"]}], ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "w"]}], ",", "0", ",", "z"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "w"]}], ",", "0", ",", "z"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "w"]}], ",", "1", ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", "0", ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", "0", ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", "0", ",", "z"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", "1", ",", "z"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", "1", ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", "1", ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "w"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "w"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "w"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "w"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "w"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "z"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "w"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "z"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", "w"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", "z"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"], ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"], ",", "1", ",", "z"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "w"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "w"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "0", ",", "0", ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "0", ",", "1", ",", "w"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "w"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "1", ",", "0", ",", "w"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", "1", ",", "1", ",", "w"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "w"}], ",", "0", ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "z"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", "0", ",", "0", ",", "z"}], 
         "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", "0", ",", "1", ",", "z"}], 
         "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", "1", ",", "0", ",", "z"}], 
         "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "w"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}]], ",", "1", ",", "1", ",", "z"}], 
         "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "w"]}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "z"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "w"]}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "w"]}], ",", "0", ",", "1", ",", "z"}], "]"}]}], 
       "+", 
       RowBox[{"12", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "w"]}], ",", "1", ",", "0", ",", "z"}], "]"}]}], 
       "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", "0", ",", "0", ",", "z"}], "]"}]}], 
       "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", "0", ",", "1", ",", "z"}], "]"}]}], 
       "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "z"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", "1", ",", "0", ",", "z"}], "]"}]}], 
       "+", 
       RowBox[{"6", " ", 
        RowBox[{"G", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], 
           RowBox[{"1", "+", "w"}]], ",", "1", ",", "1", ",", "z"}], 
         "]"}]}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.919768894147585*^9}]
}, Closed]]
}, Closed]]
},
WindowSize->{740, 859},
WindowMargins->{{Automatic, 411}, {Automatic, 28}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 23, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 189, 4, 40, "Input"],
Cell[CellGroupData[{
Cell[771, 28, 103, 1, 100, "Section"],
Cell[877, 31, 214, 4, 63, "Input"],
Cell[1094, 37, 71, 2, 60, "Input"],
Cell[CellGroupData[{
Cell[1190, 43, 203, 5, 60, "Input"],
Cell[1396, 50, 15253, 473, 2422, "Output"]
}, Closed]],
Cell[16664, 526, 89, 3, 43, "Input"],
Cell[CellGroupData[{
Cell[16778, 533, 203, 5, 60, "Input"],
Cell[16984, 540, 38190, 1313, 7255, "Output"]
}, Closed]],
Cell[55189, 1856, 71, 2, 43, "Input"],
Cell[CellGroupData[{
Cell[55285, 1862, 176, 5, 60, "Input"],
Cell[55464, 1869, 30857, 1041, 5284, "Output"]
}, Closed]],
Cell[86336, 2913, 108, 4, 43, "Input"],
Cell[CellGroupData[{
Cell[86469, 2921, 108, 2, 60, "Input"],
Cell[86580, 2925, 31473, 1079, 5284, "Output"]
}, Closed]],
Cell[118068, 4007, 89, 3, 43, "Input"],
Cell[CellGroupData[{
Cell[118182, 4014, 111, 2, 60, "Input"],
Cell[118296, 4018, 31201, 1063, 5283, "Output"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[149546, 5087, 114, 1, 53, "Section"],
Cell[149663, 5090, 252, 5, 42, "Input"],
Cell[149918, 5097, 1543, 43, 248, "Input"],
Cell[CellGroupData[{
Cell[151486, 5144, 116, 1, 40, "Input"],
Cell[151605, 5147, 4984, 141, 363, "Output"]
}, Closed]],
Cell[156604, 5291, 873, 23, 168, "Input"],
Cell[CellGroupData[{
Cell[157502, 5318, 119, 1, 40, "Input"],
Cell[157624, 5321, 65625, 1729, 7993, "Output"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[223298, 7056, 112, 1, 53, "Section"],
Cell[223413, 7059, 303, 6, 63, "Input"],
Cell[223719, 7067, 1571, 43, 372, "Input"],
Cell[CellGroupData[{
Cell[225315, 7114, 118, 1, 60, "Input"],
Cell[225436, 7117, 56150, 1683, 7152, "Output"]
}, Closed]]
}, Closed]]
}
]
*)

(* End of internal cache information *)


==> anc/README <==

"Two-loop massive QCD and QED helicity amplitudes for light-by-light scattering"
By Ajjath A H, Ekta Chaubey, and Hua-Sheng Shao
JHEP 03 (2024) 121, [arXiv:2312.16966]

This folder contains the following Mathematica ancillary files for the results presented in the above paper.

- Example.nb
  An example Mathematica notebook on how to use the following files.
- twoloop_amp.wl
  two-loop helicity amplitudes in terms of master integrals
- twoloop_masterintegrals.wl
  two-loop master integrals up to transcendental weight 4 either in GPLs or in iterated integrals over dlog one-forms
- one-loop master integrals up to transcendental weight 3
  one-loop master integrals up to transcendental weight 3 in GPLs

==> anc/oneloop_masterintegrals.wl <==

(*f1Ek[{w},x,y,z] is k-th one-loop master integral with the transcendental weight w*)

(*one-loop master integrals that can be expressed into GPLs up to weight 3*)
(*w and z in terms of sij,sjk,sik can be found in eq.(3.4) in arXiv:2312.16966*)
(*Note that they are for sij<0,sjk<0, sik>0*)
(*The analytic continuation is needed for other regions, see arXiv:2312.16966*)

oneloopmasterintegralInG={f1E1[{0}, sij, sjk, sik] -> 1, f1E1[{1}, sij, sjk, sik] -> 0, 
 f1E1[{2}, sij, sjk, sik] -> 0, f1E1[{3}, sij, sjk, sik] -> 0, 
 f1E2[{0}, sij, sjk, sik] -> -G[-1, w] + G[-1, z] + G[1, w] - G[1, z], 
 f1E2[{1}, sij, sjk, sik] -> -(G[-1, w]*G[-1, z]) + G[-1, z]*G[1, w] - 
   G[-1, w]*G[1, z] + G[1, w]*G[1, z] + 2*G[-1, w]*G[w^(-1), z] - 
   2*G[1, w]*G[w^(-1), z] - G[-1, -1, w] + G[-1, -1, z] + G[-1, 1, w] - 
   G[-1, 1, z] - G[1, -1, w] + G[1, -1, z] + G[1, 1, w] - G[1, 1, z] - 
   2*G[w^(-1), -1, z] + 2*G[w^(-1), 1, z], f1E2[{2}, sij, sjk, sik] -> 
  (-2*(G[-1, z] + G[1, z] - 2*G[w^(-1), z])*(G[-1, -1, w] - G[-1, 1, w] + 
      G[1, -1, w] - G[1, 1, w]) - 2*(G[-1, w] - G[1, w])*
     (G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w^(-1), z] + G[1, -1, z] + 
      G[1, 1, z] - 2*G[1, w^(-1), z] - 2*G[w^(-1), -1, z] - 
      2*G[w^(-1), 1, z] + 4*G[w^(-1), w^(-1), z]) - 2*G[-1, -1, -1, w] + 
    2*G[-1, -1, -1, z] + 2*G[-1, -1, 1, w] - 2*G[-1, -1, 1, z] - 
    2*G[-1, 1, -1, w] + 2*G[-1, 1, -1, z] + 2*G[-1, 1, 1, w] - 
    2*G[-1, 1, 1, z] - 4*G[-1, w^(-1), -1, z] + 4*G[-1, w^(-1), 1, z] - 
    2*G[1, -1, -1, w] + 2*G[1, -1, -1, z] + 2*G[1, -1, 1, w] - 
    2*G[1, -1, 1, z] - 2*G[1, 1, -1, w] + 2*G[1, 1, -1, z] + 
    2*G[1, 1, 1, w] - 2*G[1, 1, 1, z] - 4*G[1, w^(-1), -1, z] + 
    4*G[1, w^(-1), 1, z] - 4*G[w^(-1), -1, -1, z] + 4*G[w^(-1), -1, 1, z] - 
    4*G[w^(-1), 1, -1, z] + 4*G[w^(-1), 1, 1, z] + 
    8*G[w^(-1), w^(-1), -1, z] - 8*G[w^(-1), w^(-1), 1, z])/2, 
 f1E3[{0}, sij, sjk, sik] -> -G[0, w] + G[0, z], 
 f1E3[{1}, sij, sjk, sik] -> (-Pi^2 - 6*G[0, w]*G[0, z] + 
    12*G[0, w]*G[-w, z] + 6*G[0, 0, w] + 6*G[0, 0, z] - 12*G[-w, 0, z])/6, 
 f1E3[{2}, sij, sjk, sik] -> (Pi^2*G[0, w] - Pi^2*G[0, z] + 2*Pi^2*G[-w, z] + 
    6*G[0, z]*G[0, 0, w] - 12*G[-w, z]*G[0, 0, w] - 6*G[0, w]*G[0, 0, z] + 
    12*G[0, w]*G[0, -w, z] + 12*G[0, w]*G[-w, 0, z] - 
    24*G[0, w]*G[-w, -w, z] - 6*G[0, 0, 0, w] + 6*G[0, 0, 0, z] - 
    12*G[0, -w, 0, z] - 12*G[-w, 0, 0, z] + 24*G[-w, -w, 0, z] - 12*Zeta[3])/
   6, f1E4[{0}, sij, sjk, sik] -> -(G[-1, w]*G[-1, z]) + G[-1, z]*G[1, w] + 
   G[-1, w]*G[1, z] - G[1, w]*G[1, z] + G[-1, -1, w] + G[-1, -1, z] - 
   G[-1, 1, w] - G[-1, 1, z] - G[1, -1, w] - G[1, -1, z] + G[1, 1, w] + 
   G[1, 1, z], f1E4[{1}, sij, sjk, sik] -> -(G[-1, z]*G[-1, -1, w]) + 
   G[1, z]*G[-1, -1, w] - G[-1, w]*G[-1, -1, z] + G[1, w]*G[-1, -1, z] + 
   G[-1, z]*G[-1, 1, w] - G[1, z]*G[-1, 1, w] - G[-1, w]*G[-1, 1, z] + 
   G[1, w]*G[-1, 1, z] + 2*G[-1, w]*G[-1, w^(-1), z] - 
   2*G[1, w]*G[-1, w^(-1), z] - G[-1, z]*G[1, -1, w] + G[1, z]*G[1, -1, w] + 
   G[-1, w]*G[1, -1, z] - G[1, w]*G[1, -1, z] + G[-1, z]*G[1, 1, w] - 
   G[1, z]*G[1, 1, w] + G[-1, w]*G[1, 1, z] - G[1, w]*G[1, 1, z] - 
   2*G[-1, w]*G[1, w^(-1), z] + 2*G[1, w]*G[1, w^(-1), z] + 
   G[-1, -1, -1, w] + G[-1, -1, -1, z] - G[-1, -1, 1, w] - G[-1, -1, 1, z] + 
   G[-1, 1, -1, w] + G[-1, 1, -1, z] - G[-1, 1, 1, w] - G[-1, 1, 1, z] - 
   2*G[-1, w^(-1), -1, z] + 2*G[-1, w^(-1), 1, z] - G[1, -1, -1, w] - 
   G[1, -1, -1, z] + G[1, -1, 1, w] + G[1, -1, 1, z] - G[1, 1, -1, w] - 
   G[1, 1, -1, z] + G[1, 1, 1, w] + G[1, 1, 1, z] + 2*G[1, w^(-1), -1, z] - 
   2*G[1, w^(-1), 1, z], f1E5[{0}, sij, sjk, sik] -> 
  -(G[0, w]*G[0, z]) + G[0, 0, w] + G[0, 0, z], 
 f1E5[{1}, sij, sjk, sik] -> (Pi^2*G[0, w] - Pi^2*G[0, z] + 
    6*G[0, z]*G[0, 0, w] - 6*G[0, w]*G[0, 0, z] + 12*G[0, w]*G[0, -w, z] - 
    6*G[0, 0, 0, w] + 6*G[0, 0, 0, z] - 12*G[0, -w, 0, z] - 18*Zeta[3])/6, 
 f1E6[{0}, sij, sjk, sik] -> -(G[-1, z]*G[0, w]) + G[-1, w]*G[0, z] - 
   G[0, z]*G[1, w] + G[0, w]*G[1, z] - G[-1, 0, w] + G[-1, 0, z] + 
   G[0, -1, w] - G[0, -1, z] - G[0, 1, w] + G[0, 1, z] + G[1, 0, w] - 
   G[1, 0, z], f1E6[{1}, sij, sjk, sik] -> 
  (-(Pi^2*G[-1, w]) - Pi^2*G[-1, z] + Pi^2*G[1, w] + Pi^2*G[1, z] + 
    6*G[0, z]*G[-1, -1, w] - 6*G[(-1 - w)/(-1 + w), z]*G[-1, -1, w] + 
    6*G[(-1 + w)/(1 + w), z]*G[-1, -1, w] - 6*G[(-1 - w)/(-1 + w), z]*
     G[-1, 0, w] + 12*G[-w^(-1), z]*G[-1, 0, w] - 6*G[(-1 + w)/(1 + w), z]*
     G[-1, 0, w] - 6*G[0, w]*G[-1, 0, z] - 6*G[0, z]*G[-1, 1, w] + 
    6*G[(-1 - w)/(-1 + w), z]*G[-1, 1, w] - 6*G[(-1 + w)/(1 + w), z]*
     G[-1, 1, w] + 12*G[0, w]*G[-1, -w, z] + 6*G[(-1 - w)/(-1 + w), z]*
     G[0, -1, w] - 12*G[-w^(-1), z]*G[0, -1, w] + 6*G[(-1 + w)/(1 + w), z]*
     G[0, -1, w] + 6*G[-1, w]*G[0, -1, z] - 6*G[1, w]*G[0, -1, z] + 
    6*G[-1, z]*G[0, 0, w] - 6*G[1, z]*G[0, 0, w] - 
    6*G[(-1 - w)/(-1 + w), z]*G[0, 0, w] + 6*G[(-1 + w)/(1 + w), z]*
     G[0, 0, w] - 6*G[(-1 - w)/(-1 + w), z]*G[0, 1, w] + 
    12*G[-w^(-1), z]*G[0, 1, w] - 6*G[(-1 + w)/(1 + w), z]*G[0, 1, w] + 
    6*G[-1, w]*G[0, 1, z] - 6*G[1, w]*G[0, 1, z] - 
    12*G[-1, w]*G[0, w^(-1), z] + 12*G[1, w]*G[0, w^(-1), z] + 
    6*G[0, z]*G[1, -1, w] + 6*G[(-1 - w)/(-1 + w), z]*G[1, -1, w] - 
    6*G[(-1 + w)/(1 + w), z]*G[1, -1, w] + 6*G[(-1 - w)/(-1 + w), z]*
     G[1, 0, w] - 12*G[-w^(-1), z]*G[1, 0, w] + 6*G[(-1 + w)/(1 + w), z]*
     G[1, 0, w] + 6*G[0, w]*G[1, 0, z] - 6*G[0, z]*G[1, 1, w] - 
    6*G[(-1 - w)/(-1 + w), z]*G[1, 1, w] + 6*G[(-1 + w)/(1 + w), z]*
     G[1, 1, w] - 12*G[0, w]*G[1, -w, z] + 
    6*G[-1, w]*G[(-1 - w)/(-1 + w), -1, z] - 
    6*G[0, w]*G[(-1 - w)/(-1 + w), -1, z] - 
    6*G[1, w]*G[(-1 - w)/(-1 + w), -1, z] + 
    6*G[-1, w]*G[(-1 - w)/(-1 + w), 0, z] + 
    6*G[0, w]*G[(-1 - w)/(-1 + w), 0, z] - 
    6*G[1, w]*G[(-1 - w)/(-1 + w), 0, z] - 
    6*G[-1, w]*G[(-1 - w)/(-1 + w), 1, z] + 
    6*G[0, w]*G[(-1 - w)/(-1 + w), 1, z] + 
    6*G[1, w]*G[(-1 - w)/(-1 + w), 1, z] + 12*G[0, w]*G[-w^(-1), -1, z] - 
    12*G[-1, w]*G[-w^(-1), 0, z] + 12*G[1, w]*G[-w^(-1), 0, z] - 
    12*G[0, w]*G[-w^(-1), 1, z] - 6*G[-1, w]*G[(-1 + w)/(1 + w), -1, z] - 
    6*G[0, w]*G[(-1 + w)/(1 + w), -1, z] + 
    6*G[1, w]*G[(-1 + w)/(1 + w), -1, z] + 
    6*G[-1, w]*G[(-1 + w)/(1 + w), 0, z] - 
    6*G[0, w]*G[(-1 + w)/(1 + w), 0, z] - 
    6*G[1, w]*G[(-1 + w)/(1 + w), 0, z] + 
    6*G[-1, w]*G[(-1 + w)/(1 + w), 1, z] + 
    6*G[0, w]*G[(-1 + w)/(1 + w), 1, z] - 
    6*G[1, w]*G[(-1 + w)/(1 + w), 1, z] - 6*G[-1, -1, -1, w] - 
    6*G[-1, -1, 0, w] + 6*G[-1, -1, 1, w] + 6*G[-1, 0, -1, w] + 
    6*G[-1, 0, 0, z] - 6*G[-1, 0, 1, w] + 6*G[-1, 1, -1, w] + 
    6*G[-1, 1, 0, w] - 6*G[-1, 1, 1, w] - 12*G[-1, -w, 0, z] + 
    6*G[0, -1, -1, w] - 6*G[0, -1, -1, z] - 6*G[0, -1, 1, w] + 
    6*G[0, -1, 1, z] + 6*G[0, 1, -1, w] - 6*G[0, 1, -1, z] - 
    6*G[0, 1, 1, w] + 6*G[0, 1, 1, z] + 12*G[0, w^(-1), -1, z] - 
    12*G[0, w^(-1), 1, z] + 6*G[1, -1, -1, w] - 6*G[1, -1, 0, w] - 
    6*G[1, -1, 1, w] + 6*G[1, 0, -1, w] - 6*G[1, 0, 0, z] - 6*G[1, 0, 1, w] - 
    6*G[1, 1, -1, w] + 6*G[1, 1, 0, w] + 6*G[1, 1, 1, w] + 
    12*G[1, -w, 0, z] - 6*G[(-1 - w)/(-1 + w), -1, -1, z] + 
    6*G[(-1 - w)/(-1 + w), -1, 0, z] + 6*G[(-1 - w)/(-1 + w), -1, 1, z] - 
    6*G[(-1 - w)/(-1 + w), 0, -1, z] - 6*G[(-1 - w)/(-1 + w), 0, 0, z] + 
    6*G[(-1 - w)/(-1 + w), 0, 1, z] + 6*G[(-1 - w)/(-1 + w), 1, -1, z] - 
    6*G[(-1 - w)/(-1 + w), 1, 0, z] - 6*G[(-1 - w)/(-1 + w), 1, 1, z] - 
    12*G[-w^(-1), -1, 0, z] + 12*G[-w^(-1), 0, -1, z] - 
    12*G[-w^(-1), 0, 1, z] + 12*G[-w^(-1), 1, 0, z] + 
    6*G[(-1 + w)/(1 + w), -1, -1, z] + 6*G[(-1 + w)/(1 + w), -1, 0, z] - 
    6*G[(-1 + w)/(1 + w), -1, 1, z] - 6*G[(-1 + w)/(1 + w), 0, -1, z] + 
    6*G[(-1 + w)/(1 + w), 0, 0, z] + 6*G[(-1 + w)/(1 + w), 0, 1, z] - 
    6*G[(-1 + w)/(1 + w), 1, -1, z] - 6*G[(-1 + w)/(1 + w), 1, 0, z] + 
    6*G[(-1 + w)/(1 + w), 1, 1, z])/6
};


==> anc/twoloop_amp.wl <==

(*We need to multiply -I*Nc*Qf^4*\[Alpha]^2*\[Alpha]/Pi*Qf^2 for two-loop QED cirrection*)
(*We need to multiply -I*Nc*Qf^4*\[Alpha]^2*\[Alpha]S/Pi*CF for two-loop QCD correction to the quark contribution*)

(*f1Ek[{w},x,y,z] is k-th one-loop master integral with the transcendental weight w*)
(*fEk[{w},x,y,z] is k-th two-loop master integral with the transcendental weight w*)
(*xs=s/mf^2,xt=t/mf^2,xu=u/mf^2*)

sqrtreplace = {sqrt1[xi_] :> Sqrt[(-4 + xi)*xi], 
  sqrt2[xi_] :> Sqrt[(-4 + xi)*xi], 
  sqrt3[xi_, xj_] :> Sqrt[xi*(xi*(-4 + xj) - 4*xj)*xj], 
  sqrt4[xi_, xj_] :> Sqrt[xi*(xi*(-1 + xj)^2 - 4*xj^2)]};

(*one-loop rational coefficients*)

r1L1[xi_, xj_, xk_] := 2*(xi - 4)*(xi*xj - xk^2)/(xj*xk);
r1L2[xi_, xj_, xk_] := -2*((4 - xi)/xi + xi*(xj^3 - 6*xj*xk + xk^3)/(xj^2*xk^2));
r1L3[xi_, xj_, xk_] := (32 xk^2 - xi*xj*(xi^2 + xj^2 - 16*xk))/xk^2;
r1L4[xi_, xj_, xk_] := 2*xi*(xi - 4) (xj - xk)/(xj*xk);
r1L5[xi_, xj_, xk_] := 2*(2 xj*xk (xj - xk) + xi*(xj^3 - xk^3))/(xj^2*xk^2);
r1L6[xi_, xj_, xk_] := 2*(xi^2 + xj^2 - 4 xk)/xk^2;
r1L7[xi_, xj_, xk_] := xi*(4*(xj^2 - xi^2) + xj*(xi^2 + xj^2))/xk^2;
r1L8[xi_, xj_, xk_] := 2*(xi*xj + 2 xk)/xk;
r1L9[xi_, xj_, xk_] := (xi - 4) (xi - xj)/xk;
r1L10[xi_, xj_, xk_] := 1 - 4/xi - 2*xj*xk/xi^2;
r1L11[xi_, xj_, xk_] := 4 - 2*xi - xj*xk + 2*xj*xk*(xj*xk + 4 xi)/xi^2;
r1L12[xi_, xj_, xk_] := r1L11[xi, xj, xk] + (4 xi^2 - 10 xi - 5 xj*xk)/3;

(*two-loop rational coefficients*)

r2L1[xi_, xj_, xk_] := -3 (xj - 4) ((xi - xk - xi*xj)/(xj*(xi - 1)^2 - 4 xi^2) + (xk - xi - xk*xj)/(xj*(xk - 1)^2 - 4 xk^2));
r2L2[xi_, xj_, xk_] := 2/xi + 9/xj + 30/xk + 36/(xi*xj) - 8/(xi*xk) + (20 + xi - 2 xj)/(xi*xk + 4 xj) + (112 + 15 xi + 13 xj)/(2*(xi*xj + 4 xk));
r2L3[xi_, xj_, xk_] := -2*(xi - 4)^2 (xk - xj)^2/((xi*xj + 4 xk) (xi*xk + 4 xj));
r2L4[xi_, xj_, xk_] := 2*(xi - 4)*(xj^2 + xk^2)/(xi*xj*xk);
r2L5[xi_, xj_, xk_] := -1/12*(93/xi + 68/xj + 135/xk + 88/(xi*xj) + 168/(xi*xk) + (116 + 8 xi + 21 xj)/(xi*xj + 4 xk) + (44 + xi + 13 xj)/(xj*xk + 4 xi));
r2L6[xi_, xj_, xk_] := -4 + 4/xj + 4 xj*(xi^3 - 2*xi*xk + xk^3)/(xi^2*xk^2) + (2 + xi + xk*(xj - 3))/(xj*(xk - 1)^2 - 4 xk^2) + (2 + xk + xi (xj - 3))/(xj*(xi - 1)^2 - 4 xi^2) + (16 - 6 xi - 6 xj (xk - 3))/(xk (xj - 1)^2 - 4 xj^2) + (16 - 6 xk - 6 xj (xi - 3))/(xi (xj - 1)^2 - 4 xj^2);
r2L7[xi_, xj_, xk_] := -6 r2L5[xi, xj, xk] - 32 (1/xi + 1/xj + 1/xk);
r2L8[xi_, xj_, xk_] := 8/xi + 8/xj - 34/xk - 88/(xi*xj) - (72 - 9*xk)/(xi*xj + 4 xk);
r2L9[xi_, xj_, xk_] := 37 - 8*xi + ((17 - 9 xi) xi - 8)/xk - 2*(4 + xk)/xj - (xk*(28 + 9 xi) - 4 xi)/(xi*xj + 4 xk) - 2*xi*(1 + xj)/(xi (xj - 1)^2 - 4 xj^2);
r2L10[xi_, xj_, xk_] := 56 + 4*xi*xj*(xi*xj - (xk - 4) xk)/xk^2 + 4*xj*(1 + 2 xi)/(xj (xi - 1)^2 - 4 xi^2) + 4*xi*(1 + 2 xj)/(xi (xj - 1)^2 - 4 xj^2);
r2L11[xi_, xj_, xk_] := 4 (1 - xj) - 2*xi^2/xk - 4 (xi*xk + 4 xk)/(xi*xj + 4 xk);
r2L12[xi_, xj_, xk_] := 4 + 8 (1 + xj)/xi + 8 (xj^2 + 3 xj - 4)/xi^2;
r2L13[xi_, xj_, xk_] := -12 - (108 + 24 xj)/xi^2 + 24 (3 + xj)/xi + 48/xj - 16/xk - 128/(xi*xj) + 36 (4 - xi)/(xi*xj + 4*xk);
r2L14[xi_, xj_, xk_] := 24 - 102/xk + (34 xk - 64)/(xi*xj) + (36 - 48*xi*xj)/xk^2;
r2L15[xi_, xj_, xk_] := 2 + (4 + 4 xj)/xi + 4 (xj^2 + 3 xj - 4)/xi^2;
r2L16[xi_, xj_, xk_] := 38 - 48/xj - (152 - 48 xj)/xi - (48 + 8 xj)/xk + 4 xj^2/xk^2 - 8 xj^2/xi^2 - (4 - 12 xi)/(xj (xi - 1)^2 - 4 xi^2) - (4 + 2 xi - 2 (xj + 1) xk)/(xj (xk - 1)^2 - 4 xk^2) - 8 (4 + 5 xj - 5 xi - 2 xj*xk)/(xk*(xj - 1)^2 - 4 xj^2);
r2L17[xi_, xj_, xk_] := 4*(4 + 8/xj + xj^2/xk^2 + xj^2/xi^2 - (4 (xj - 3) xj)/(xk*xi) - 4 (xj + 2)/(xk (xj - 1)^2 - 4*xj^2) - 4 (xj + 2)/(xi*(xj - 1)^2 - 4 xj^2));
r2L18[xi_, xj_, xk_] := xj (xj - 4) (40/xi + 20/xj - (3*(1 + xk)^2 - 3*xi (3 + xk^2))/(xi*(xj*(xk - 1)^2 - 4 xk^2)) + (3*(xi - 1)^2 (xi + 1))/(xi*(xj*(xi - 1)^2 - 4 xi^2)));
r2L19[xi_, xj_, xk_] := (xj - 4) (2 - 12 xj/xi^2 + 4 (xj - 2)/xi);
r2L20[xi_, xj_, xk_] := -1/6*r2L18[xi, xj, xk] - 8/(3*xi)*(xj - xk) (xj - 4);
r2L21[xi_, xj_, xk_] := 4*(33 - 4 xi + 3 xk + xi*xj - 2 xj^2 - xj*(2*xj + 9)/xi^2 + xj*(4*xj + 19)/xi + (2 xj - 2 xi (xi - xk))/(xj*(xi - 1)^2 - 4 xi^2));
r2L22[xi_, xj_, xk_] := 8 - 2 xk - 6 xj + 2 xk*xj + 6 xj^2 + 4*xj*(xj + 1)^2 (9 + 4 xj)/xk^2 + 4 (xk - xj) (xk - xj + xj*xi)/(xi*(xj - 1)^2 - 4 xj^2) + 4*(9 + xj*(5 xj^2 + 5 xj - 11))/xk;
r2L23[xi_, xj_, xk_] := -264 - 4 xi*(xj - 2) + 8 xj (xj + 3) + 8 (8 xi^2 - 3 xj (1 - xi))/(xj (xi - 1)^2 - 4 xi^2) - 4 xj^4/xk^2 + 4 xj^2 (xj + 14)/xk;
r2L24[xi_, xj_, xk_] := 4 xi*xj*(4 xk + xi*xj)*(2/xk^2 + 3 (xk - 6)/(xi*xj*xk) - (xk - 2 + xi (xj - 1))/(xj*(xj*(xi - 1)^2 - 4 xi^2)) - (xk - 2 + xj (xi - 1))/(xi*(xi*(xj - 1)^2 - 4 xj^2)));
r2L25[xi_, xj_, xk_] := 32 - 16 xk - 8*xi*xj + 64*xi*xj/xk + 16*xi^2*xj^2/xk^2;
r2L26[xi_, xj_, xk_] := 1/3*(28 - 90/xj^2 - 74/xj + (19*xj - 32)/(xi*xk) + 12 (4 - xj)/(xi xj + 4 xk) + 12 (4 - xj)/(xj xk + 4 xi));
r2L27[xi_, xj_, xk_] := (37 + 45/xj - 32/(xi*xj) + (73*(-1 + 2*xj))/xi + (2*(-63 - 175*xj + 40*xj^2))/xi^2 + xk^(-1) - 32/(xi*xk) - (16*(-4 + xi))/(xi*xj + 4*xk))/6;
r2L28[xi_, xj_, xk_] := -45 + (105 - 162*xj)/xi + 3/xj + 32/(xi*xj) + (126 + 350*xj - 48*xj^2)/xi^2 - xk^(-1) + 32/(xi*xk) + (16*(-4 + xi))/(xi*xj + 4*xk);
r2L29[xi_, xj_, xk_] := 8 + 252/xi^2 - 52/xi + 8*(xi - 8)/(xj*xk) + (30*(-4 + xi))/(xi*xj + 4*xk) + (30*(-4 + xi))/(4*xj + xi*xk);
r2L30[xi_, xj_, xk_] := -10 + 29/xi - 32/(xi*xj) + (23 - 20*xk)/xj + 25/xk - 32/(xj*xk) + (8*(-4 + xj))/(xi*xj + 4*xk) + (90 - 52*xk - 40*xk^2)/xj^2;
r2L31[xi_, xj_, xk_] := (-26 + (59 - 52*xj)/xi + 21/xj - 32/(xi*xj) + (90 + 52*xj - 40*xj^2)/xi^2 + 25/xk - 32/(xi*xk) + (8*(-4 + xi))/(xi*xj + 4*xk))/3;

(*++++*)

Mpppp2LM[xs_, xt_, xu_] := Module[{res, perms1, perms2, xi, xj, xk},
   perms1 = {{xs, xt, xu}, {xt, xu, xs}, {xu, xs, xt}};
   perms2 = Join[perms1, {{xt, xs, xu}, {xu, xt, xs}, {xs, xu, xt}}];
   res = 3 - 
     4*Sum[{xi, xj, xk} = 
        perms1[[i]]; (2/xi + 2/xk - 1/xj)*f1E5[{2}, xi, xj, xk] - 
        1/xi^2*fE24[{4}, xi, xj, xk] + 
        2/sqrt3[xi, xj]*((xi*xj + 4 xk)/xk*fE19[{2}, xi, xj, xk] + 
           fE22[{3}, xi, xj, xk]) + 
        1/(2*xi*xj)*(6*fE3[{3}, xi, xj, xk] - fE14[{3}, xk, xi, xj] - 
           4*fE16[{3}, xk, xi, xj] - 8*fE20[{3}, xi, xj, xk] + 
           2*fE15[{2}, xk, xi, xj] f1E3[{1}, xk, xi, xj]), {i, 1, 
        3}];
   res = res + 
     Sum[{xi, xj, xk} = perms2[[i]]; 
      8*fE19[{3}, xi, xj, xk]/sqrt3[xi, xj] - 
       2*(xi - 2)*fE27[{4}, xi, xj, xk]/(sqrt1[xi]*sqrt3[xi, xj]), {i,
        1, 6}];
   res = 4*res;
   Return[res]
];

(*-+++*)
Mmppp2LM[xs_, xt_, xu_] := 
  Module[{res, perms1, perms2, xi, xj, xk},
   perms1 = {{xs, xt, xu}, {xt, xu, xs}, {xu, xs, xt}};
   perms2 = Join[perms1, {{xt, xs, xu}, {xu, xt, xs}, {xs, xu, xt}}];
   res = Sum[{xi, xj, xk} = perms1[[i]]; 
     1/sqrt1[xj]*(2*r1L[{1}, xj, xk, xi] f1E3[{1}, xi, xj, xk] + 
         r2L[{1}, xi, xj, 
           xk]*(f1E3[{2}, xi, xj, xk] - fE15[{2}, xi, xj, xk]/6)) - 
      2*xi*xj/sqrt3[xi, xj] f1E6[{2}, xi, xj, xk] + 
      r2L[{2}, xi, xj, 
        xk]*(fE3[{3}, xi, xj, xk] + 
         f1E3[{1}, xk, xi, xj] fE15[{2}, xk, xi, xj]/3) + 
      r2L[{3}, xi, xj, xk]/sqrt1[xi]*fE5[{3}, xi, xj, xk] + 
      r2L[{4}, xi, xj, xk]/sqrt1[xi] fE13[{4}, xi, xj, xk] + 
      r2L[{5}, xi, xj, xk] fE14[{3}, xi, xj, xk] + 
      r2L[{6}, xi, xj, xk] f1E5[{2}, xi, xj, xk] + 
      r2L[{7}, xi, xj, xk] f1E5[{3}, xi, xj, 
        xk] - (6/xi + 4/xj + 6/xk) fE17[{4}, xi, xj, 
        xk] + (4/xi + 4/xj + 8/xk) (fE21[{4}, xi, xj, xk] - 
         fE24[{4}, xk, xi, xj]/2) + 
      r2L[{10}, xi, xj, xk]/sqrt3[xi, xj] fE19[{2}, xi, xj, 
        xk] - (32 + 16 xi*xj/xk)/sqrt3[xi, xj] fE22[{3}, xi, xj, xk] +
       r2L[{8}, xi, xj, xk]*fE20[{3}, xi, xj, xk], {i, 1, 3}];
   res = res - 
     Sum[{xi, xj, xk} = 
       perms2[[i]]; (4/xi + 6/xj + 6/xk) fE26[{4}, xi, xj, xk] +
       (2/xj - 2/xk) fE29[{4}, xi, xj, xk] - 
       r2L[{9}, xi, xj, xk]/sqrt4[xi, xj] fE18[{3}, xi, xj, 
         xk] - (32 + 16 xi*xj/xk) fE19[{3}, xi, xj, xk]/
         sqrt3[xi, xj] - 
       r2L[{11}, xi, xj, xk]/sqrt3[xi, xj] fE25[{4}, xi, xj, 
         xk] + (2 + xi*xj/xk) 4*(xi - 2)/
         sqrt1[xi] fE27[{4}, xi, xj, xk]/
         sqrt3[xi, xj] - (4*(xi - 2)/xk - 2*xk/xj) fE28[{4}, xi, xj, 
          xk]/sqrt1[xi], {i, 1, 6}];
   Return[res]
];

(*--++*)

Mmmpp2LM[xs_, xt_, xu_] := Module[{res, perms1, xi, xj, xk},
   perms1 = {{xs, xt, xu}, {xt, xu, xs}, {xu, xs, xt}};
   (*the terms that manifest xt,xu symmetry explicitly*)   
   res = 4 + 
     r2L[{12}, xs, xt, 
       xu]*(fE17[{4}, xs, xt, xu] + fE26[{4}, xu, xt, xs]) + 
     r2L[{12}, xs, xu, 
       xt]*(fE17[{4}, xt, xu, xs] + fE26[{4}, xt, xu, xs]) + 
     16/xs^2*fE24[{4}, xs, xt, xu] + 
     8/xs^2*(8 + xs - xt^2 - xu^2) fE21[{4}, xt, xu, xs] + 
     r2L[{15}, xs, xt, 
       xu]*(fE24[{4}, xu, xs, xt] - fE29[{4}, xu, xt, xs]) + 
     r2L[{15}, xs, xu, 
       xt]*(fE24[{4}, xt, xu, xs] - fE29[{4}, xt, xu, xs]) - 
     8/xs^2 (4 + xs + 3 xt - xu^2) (fE26[{4}, xu, xs, xt] + 
        1/2*fE29[{4}, xu, xs, xt]) - 
     8/xs^2 (4 + xs + 3 xu - xt^2) (fE26[{4}, xt, xs, xu] + 
        1/2*fE29[{4}, xt, xs, xu]) + 
     r2L[{16}, xs, xt, xu] f1E5[{2}, xs, xt, xu] + 
     r2L[{16}, xs, xu, xt] f1E5[{2}, xt, xu, xs] + 
     r2L[{17}, xu, xs, xt] f1E5[{2}, xu, xs, xt] + 
     4 (xs^2 + 2*xt*xu)*
      Sum[{xi, xj, xk} = 
        perms1[[i]]; (xj - 4)/(xi*xk) f1E3[{1}, xi, xj, xk]/
         sqrt1[xj], {i, 1, 3}] + 
     r2L[{18}, xs, xt, xu]*f1E3[{2}, xs, xt, xu]/sqrt1[xt] + 
     r2L[{18}, xs, xu, xt]*f1E3[{2}, xt, xu, xs]/sqrt1[xu] - 
     16 xs*(f1E6[{2}, xs, xt, xu]/sqrt3[xs, xt] + 
        f1E6[{2}, xu, xs, xt]/sqrt3[xs, xu]) - 
     8 (2 xs + xt*xu) f1E6[{2}, xt, xu, xs]/sqrt3[xt, xu] - 
     8 xs^2 (xs^2 - 16)/(xs*xt + 4 xu)/(xs*xu + 4 xt) fE5[{3}, xs, xt,
         xu]/sqrt1[xs] + 
     r2L[{19}, xs, xu, xt]*fE13[{4}, xu, xs, xt]/sqrt1[xu] + 
     r2L[{19}, xs, xt, xu]*fE13[{4}, xt, xu, xs]/sqrt1[xt] + 
     r2L[{20}, xs, xt, xu]*fE15[{2}, xs, xt, xu]/sqrt1[xt] + 
     r2L[{20}, xs, xu, xt]*fE15[{2}, xt, xu, xs]/sqrt1[xu] + 
     8*xs*(2 xs + (xs - 4) xt^2)/(xt (xs*xt + 4 xu)) fE18[{3}, xs, xt, xu]/sqrt4[xs, xt] + 
     8*xs*(2 xs + (xs - 4) xu^2)/(xu (xs*xu + 4 xt)) fE18[{3}, xs, xu, xt]/sqrt4[xs, xu] + 
     r2L[{21}, xs, xt, xu] fE18[{3}, xt, xs, xu]/sqrt4[xt, xs] + 
     r2L[{21}, xs, xu, xt] fE18[{3}, xu, xs, xt]/sqrt4[xu, xs] + 
     r2L[{22}, xu, xt, xs] fE18[{3}, xu, xt, xs]/sqrt4[xu, xt] + 
     r2L[{22}, xt, xu, xs] fE18[{3}, xt, xu, xs]/sqrt4[xt, xu] + 
     r2L[{23}, xs, xt, xu] fE19[{2}, xs, xt, xu]/sqrt3[xs, xt] + 
     r2L[{23}, xs, xu, xt] fE19[{2}, xu, xs, xt]/sqrt3[xs, xu] + 
     r2L[{24}, xt, xu, xs] fE19[{2}, xt, xu, xs]/sqrt3[xt, xu] - 
     16 (xs - 2)*(fE19[{3}, xs, xt, xu]/sqrt3[xs, xt] + 
        fE19[{3}, xs, xu, xt]/sqrt3[xs, xu] + 
        fE19[{3}, xt, xs, xu]/sqrt3[xs, xt] + 
        fE19[{3}, xu, xs, xt]/sqrt3[xs, xu]) + 
     16 (xs - 2)*(fE22[{3}, xs, xt, xu]/sqrt3[xs, xt] + 
        fE22[{3}, xu, xs, xt]/sqrt3[xs, xu]) + 
     r2L[{25}, xt, xu, xs]/
       sqrt3[xt, xu]*(fE19[{3}, xt, xu, xs] + fE19[{3}, xu, xt, xs] - 
        fE22[{3}, xt, xu, xs] - (xu - 2)/4*
         fE27[{4}, xu, xt, xs]/sqrt1[xu] - (xt - 2)/4*
         fE27[{4}, xt, xu, xs]/sqrt1[xt]) + 
     16 xs^2/(xs*xt + 4 xu) fE25[{4}, xs, xt, xu]/sqrt3[xs, xt] + 
     16 xs^2/(xs*xu + 4 xt) fE25[{4}, xs, xu, xt]/sqrt3[xs, xu] + 
     4 (xs - 2)^2/
       sqrt1[xs]*(fE27[{4}, xs, xt, xu]/sqrt3[xs, xt] + 
        fE27[{4}, xs, xu, xt]/sqrt3[xs, xu]) + 
     4 (xs - 2) (xt - 2)/sqrt1[xt]*
      fE27[{4}, xt, xs, xu]/sqrt3[xs, xt] + 
     4 (xs - 2) (xu - 2)/sqrt1[xu]*
      fE27[{4}, xu, xs, xt]/sqrt3[xs, xu] + 
     4 (4 xs + 12 xt - xt^3 - xu^2)/xs^2*
      fE28[{4}, xt, xs, xu]/sqrt1[xt] + 
     4 (4 xs + 12 xu - xu^3 - xt^2)/xs^2*
      fE28[{4}, xu, xs, xt]/sqrt1[xu] - 
     2 (xt^2 + xu^2 - 4 xs)/
       xs^2*((xu - 2)*fE28[{4}, xu, xt, xs]/sqrt1[xu] + (xt - 2)*
         fE28[{4}, xt, xu, xs]/sqrt1[xt]);
   
   res = res + (r2L[{13}, xs, xt, xu]*fE20[{3}, xs, xt, xu] + 
       r2L[{13}, xs, xu, xt]*fE20[{3}, xs, xu, xt] + 
       r2L[{14}, xt, xu, 
         xs]*(fE20[{3}, xt, xu, xs] + fE20[{3}, xu, xt, xs]) + 
       r2L[{26}, xu, xs, 
         xt]*(fE14[{3}, xu, xs, xt] - 6 f1E5[{3}, xu, xs, xt]) + 
       r2L[{27}, xs, xt, xu] fE14[{3}, xs, xt, xu] + 
       r2L[{27}, xs, xu, xt] fE14[{3}, xt, xu, xs] + 
       r2L[{28}, xs, xt, xu] f1E5[{3}, xs, xt, xu] + 
       r2L[{28}, xs, xu, xt] f1E5[{3}, xt, xu, xs] + 
       r2L[{29}, xs, xt, 
         xu]*(fE3[{3}, xs, xt, xu] + 
          fE15[{2}, xu, xs, xt] f1E3[{1}, xu, xs, xt]/3) + 
       r2L[{30}, xu, xs, xt]*fE3[{3}, xu, xs, xt] + 
       r2L[{30}, xt, xs, xu] fE3[{3}, xt, xu, xs] + 
       r2L[{31}, xs, xt, xu] fE15[{2}, xs, xt, xu]*
        f1E3[{1}, xs, xt, xu] + 
       r2L[{31}, xs, xu, xt] fE15[{2}, xt, xu, xs]*
        f1E3[{1}, xt, xu, xs]);
   Return[res]
];

(*+-+-*)
Mpmpm2LM = Mmmpp2LM[xu, xt, xs];
(*+--+*)
Mpmmp2LM = Mmmpp2LM[xt, xu, xs];


==> anc/twoloop_masterintegrals.wl <==


(*fEk[{w},x,y,z] is k-th two-loop master integral with the transcendental weight w*)

(*two-loop master integrals that can be expressed into GPLs*)
(*w and z in terms of sij,sjk,sik can be found in eq.(3.4) in arXiv:2312.16966*)
(*Note that they are for sij<0,sjk<0, sik>0*)
(*The analytic continuation is needed for other regions, see arXiv:2312.16966*)

twoloopmasterintegralInG={fE1[{0}, sij, sjk, sik] -> 1, fE1[{1}, sij, sjk, sik] -> 0, 
 fE1[{2}, sij, sjk, sik] -> Pi^2/6, fE1[{3}, sij, sjk, sik] -> 
  (-2*Zeta[3])/3, fE1[{4}, sij, sjk, sik] -> (7*Pi^4)/360, 
 fE2[{0}, sij, sjk, sik] -> 0, fE2[{1}, sij, sjk, sik] -> 
  G[-1, w] - G[-1, z] - G[1, w] + G[1, z], fE2[{2}, sij, sjk, sik] -> 
  (G[-1, w] - G[1, w])*(G[-1, z] + G[1, z] - 2*G[w^(-1), z]) + G[-1, -1, w] - 
   G[-1, -1, z] - G[-1, 1, w] + G[-1, 1, z] + G[1, -1, w] - G[1, -1, z] - 
   G[1, 1, w] + G[1, 1, z] + 2*G[w^(-1), -1, z] - 2*G[w^(-1), 1, z], 
 fE2[{3}, sij, sjk, sik] -> (Pi^2*(G[-1, w] - G[-1, z] - G[1, w] + G[1, z]))/
    6 + (G[-1, z] + G[1, z] - 2*G[w^(-1), z])*(G[-1, -1, w] - G[-1, 1, w] + 
     G[1, -1, w] - G[1, 1, w]) + (G[-1, w] - G[1, w])*
    (G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w^(-1), z] + G[1, -1, z] + 
     G[1, 1, z] - 2*G[1, w^(-1), z] - 2*G[w^(-1), -1, z] - 
     2*G[w^(-1), 1, z] + 4*G[w^(-1), w^(-1), z]) + G[-1, -1, -1, w] - 
   G[-1, -1, -1, z] - G[-1, -1, 1, w] + G[-1, -1, 1, z] + G[-1, 1, -1, w] - 
   G[-1, 1, -1, z] - G[-1, 1, 1, w] + G[-1, 1, 1, z] + 
   2*G[-1, w^(-1), -1, z] - 2*G[-1, w^(-1), 1, z] + G[1, -1, -1, w] - 
   G[1, -1, -1, z] - G[1, -1, 1, w] + G[1, -1, 1, z] + G[1, 1, -1, w] - 
   G[1, 1, -1, z] - G[1, 1, 1, w] + G[1, 1, 1, z] + 2*G[1, w^(-1), -1, z] - 
   2*G[1, w^(-1), 1, z] + 2*G[w^(-1), -1, -1, z] - 2*G[w^(-1), -1, 1, z] + 
   2*G[w^(-1), 1, -1, z] - 2*G[w^(-1), 1, 1, z] - 
   4*G[w^(-1), w^(-1), -1, z] + 4*G[w^(-1), w^(-1), 1, z], 
 fE2[{4}, sij, sjk, sik] -> 
  (Pi^2*((G[-1, w] - G[1, w])*(G[-1, z] + G[1, z] - 2*G[w^(-1), z]) + 
      G[-1, -1, w] - G[-1, -1, z] - G[-1, 1, w] + G[-1, 1, z] + G[1, -1, w] - 
      G[1, -1, z] - G[1, 1, w] + G[1, 1, z] + 2*G[w^(-1), -1, z] - 
      2*G[w^(-1), 1, z]))/6 + (G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - 
     G[1, 1, w])*(G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w^(-1), z] + 
     G[1, -1, z] + G[1, 1, z] - 2*G[1, w^(-1), z] - 2*G[w^(-1), -1, z] - 
     2*G[w^(-1), 1, z] + 4*G[w^(-1), w^(-1), z]) + 
   (G[-1, z] + G[1, z] - 2*G[w^(-1), z])*(G[-1, -1, -1, w] - 
     G[-1, -1, 1, w] + G[-1, 1, -1, w] - G[-1, 1, 1, w] + G[1, -1, -1, w] - 
     G[1, -1, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
   (G[-1, w] - G[1, w])*(G[-1, -1, -1, z] + G[-1, -1, 1, z] - 
     2*G[-1, -1, w^(-1), z] + G[-1, 1, -1, z] + G[-1, 1, 1, z] - 
     2*G[-1, 1, w^(-1), z] - 2*G[-1, w^(-1), -1, z] - 2*G[-1, w^(-1), 1, z] + 
     4*G[-1, w^(-1), w^(-1), z] + G[1, -1, -1, z] + G[1, -1, 1, z] - 
     2*G[1, -1, w^(-1), z] + G[1, 1, -1, z] + G[1, 1, 1, z] - 
     2*G[1, 1, w^(-1), z] - 2*G[1, w^(-1), -1, z] - 2*G[1, w^(-1), 1, z] + 
     4*G[1, w^(-1), w^(-1), z] - 2*G[w^(-1), -1, -1, z] - 
     2*G[w^(-1), -1, 1, z] + 4*G[w^(-1), -1, w^(-1), z] - 
     2*G[w^(-1), 1, -1, z] - 2*G[w^(-1), 1, 1, z] + 
     4*G[w^(-1), 1, w^(-1), z] + 4*G[w^(-1), w^(-1), -1, z] + 
     4*G[w^(-1), w^(-1), 1, z] - 8*G[w^(-1), w^(-1), w^(-1), z]) + 
   G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] + 
   G[-1, -1, -1, 1, z] + G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] - 
   G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] + 2*G[-1, -1, w^(-1), -1, z] - 
   2*G[-1, -1, w^(-1), 1, z] + G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] - 
   G[-1, 1, -1, 1, w] + G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] - 
   G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] + 
   2*G[-1, 1, w^(-1), -1, z] - 2*G[-1, 1, w^(-1), 1, z] + 
   2*G[-1, w^(-1), -1, -1, z] - 2*G[-1, w^(-1), -1, 1, z] + 
   2*G[-1, w^(-1), 1, -1, z] - 2*G[-1, w^(-1), 1, 1, z] - 
   4*G[-1, w^(-1), w^(-1), -1, z] + 4*G[-1, w^(-1), w^(-1), 1, z] + 
   G[1, -1, -1, -1, w] - G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] + 
   G[1, -1, -1, 1, z] + G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] - 
   G[1, -1, 1, 1, w] + G[1, -1, 1, 1, z] + 2*G[1, -1, w^(-1), -1, z] - 
   2*G[1, -1, w^(-1), 1, z] + G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] - 
   G[1, 1, -1, 1, w] + G[1, 1, -1, 1, z] + G[1, 1, 1, -1, w] - 
   G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] + 
   2*G[1, 1, w^(-1), -1, z] - 2*G[1, 1, w^(-1), 1, z] + 
   2*G[1, w^(-1), -1, -1, z] - 2*G[1, w^(-1), -1, 1, z] + 
   2*G[1, w^(-1), 1, -1, z] - 2*G[1, w^(-1), 1, 1, z] - 
   4*G[1, w^(-1), w^(-1), -1, z] + 4*G[1, w^(-1), w^(-1), 1, z] + 
   2*G[w^(-1), -1, -1, -1, z] - 2*G[w^(-1), -1, -1, 1, z] + 
   2*G[w^(-1), -1, 1, -1, z] - 2*G[w^(-1), -1, 1, 1, z] - 
   4*G[w^(-1), -1, w^(-1), -1, z] + 4*G[w^(-1), -1, w^(-1), 1, z] + 
   2*G[w^(-1), 1, -1, -1, z] - 2*G[w^(-1), 1, -1, 1, z] + 
   2*G[w^(-1), 1, 1, -1, z] - 2*G[w^(-1), 1, 1, 1, z] - 
   4*G[w^(-1), 1, w^(-1), -1, z] + 4*G[w^(-1), 1, w^(-1), 1, z] - 
   4*G[w^(-1), w^(-1), -1, -1, z] + 4*G[w^(-1), w^(-1), -1, 1, z] - 
   4*G[w^(-1), w^(-1), 1, -1, z] + 4*G[w^(-1), w^(-1), 1, 1, z] + 
   8*G[w^(-1), w^(-1), w^(-1), -1, z] - 8*G[w^(-1), w^(-1), w^(-1), 1, z] - 
   (2*(G[-1, w] - G[-1, z] - G[1, w] + G[1, z])*Zeta[3])/3, 
 fE3[{0}, sij, sjk, sik] -> 0, fE3[{1}, sij, sjk, sik] -> 0, 
 fE3[{2}, sij, sjk, sik] -> -2*((G[-1, w] - G[1, w])*(-G[-1, z] + G[1, z]) + 
    G[-1, -1, w] + G[-1, -1, z] - G[-1, 1, w] - G[-1, 1, z] - G[1, -1, w] - 
    G[1, -1, z] + G[1, 1, w] + G[1, 1, z]), fE3[{3}, sij, sjk, sik] -> 
  -2*((-G[-1, z] + G[1, z])*(G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - 
       G[1, 1, w]) + (G[-1, w] - G[1, w])*(-G[-1, -1, z] - G[-1, 1, z] + 
       2*G[-1, w^(-1), z] + G[1, -1, z] + G[1, 1, z] - 2*G[1, w^(-1), z]) + 
     G[-1, -1, -1, w] + G[-1, -1, -1, z] - G[-1, -1, 1, w] - 
     G[-1, -1, 1, z] + G[-1, 1, -1, w] + G[-1, 1, -1, z] - G[-1, 1, 1, w] - 
     G[-1, 1, 1, z] - 2*G[-1, w^(-1), -1, z] + 2*G[-1, w^(-1), 1, z] - 
     G[1, -1, -1, w] - G[1, -1, -1, z] + G[1, -1, 1, w] + G[1, -1, 1, z] - 
     G[1, 1, -1, w] - G[1, 1, -1, z] + G[1, 1, 1, w] + G[1, 1, 1, z] + 
     2*G[1, w^(-1), -1, z] - 2*G[1, w^(-1), 1, z]) - 
   4*((G[-1, z] + G[1, z] - 2*G[w^(-1), z])*(G[-1, -1, w] - G[-1, 1, w] - 
       G[1, -1, w] + G[1, 1, w]) + (G[-1, w] - G[1, w])*
      (-G[-1, -1, z] + G[-1, 1, z] - G[1, -1, z] + G[1, 1, z] + 
       2*G[w^(-1), -1, z] - 2*G[w^(-1), 1, z]) + G[-1, -1, -1, w] + 
     G[-1, -1, -1, z] - G[-1, -1, 1, w] - G[-1, -1, 1, z] - G[-1, 1, -1, w] - 
     G[-1, 1, -1, z] + G[-1, 1, 1, w] + G[-1, 1, 1, z] + G[1, -1, -1, w] + 
     G[1, -1, -1, z] - G[1, -1, 1, w] - G[1, -1, 1, z] - G[1, 1, -1, w] - 
     G[1, 1, -1, z] + G[1, 1, 1, w] + G[1, 1, 1, z] - 
     2*G[w^(-1), -1, -1, z] + 2*G[w^(-1), -1, 1, z] + 2*G[w^(-1), 1, -1, z] - 
     2*G[w^(-1), 1, 1, z]), fE3[{4}, sij, sjk, sik] -> 
  -(Pi^2*((G[-1, w] - G[1, w])*(-G[-1, z] + G[1, z]) + G[-1, -1, w] + 
       G[-1, -1, z] - G[-1, 1, w] - G[-1, 1, z] - G[1, -1, w] - G[1, -1, z] + 
       G[1, 1, w] + G[1, 1, z]))/3 - 
   2*((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
      (-G[-1, -1, z] - G[-1, 1, z] + 2*G[-1, w^(-1), z] + G[1, -1, z] + 
       G[1, 1, z] - 2*G[1, w^(-1), z]) + (-G[-1, z] + G[1, z])*
      (G[-1, -1, -1, w] - G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] + G[1, 1, -1, w] - 
       G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - 
       G[-1, -1, 1, z] + 2*G[-1, -1, w^(-1), z] - G[-1, 1, -1, z] - 
       G[-1, 1, 1, z] + 2*G[-1, 1, w^(-1), z] + 2*G[-1, w^(-1), -1, z] + 
       2*G[-1, w^(-1), 1, z] - 4*G[-1, w^(-1), w^(-1), z] + G[1, -1, -1, z] + 
       G[1, -1, 1, z] - 2*G[1, -1, w^(-1), z] + G[1, 1, -1, z] + 
       G[1, 1, 1, z] - 2*G[1, 1, w^(-1), z] - 2*G[1, w^(-1), -1, z] - 
       2*G[1, w^(-1), 1, z] + 4*G[1, w^(-1), w^(-1), z]) + 
     G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] - 
     G[-1, -1, -1, 1, z] + G[-1, -1, 1, -1, w] + G[-1, -1, 1, -1, z] - 
     G[-1, -1, 1, 1, w] - G[-1, -1, 1, 1, z] - 2*G[-1, -1, w^(-1), -1, z] + 
     2*G[-1, -1, w^(-1), 1, z] + G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] - 
     G[-1, 1, -1, 1, w] - G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] + 
     G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] - G[-1, 1, 1, 1, z] - 
     2*G[-1, 1, w^(-1), -1, z] + 2*G[-1, 1, w^(-1), 1, z] - 
     2*G[-1, w^(-1), -1, -1, z] + 2*G[-1, w^(-1), -1, 1, z] - 
     2*G[-1, w^(-1), 1, -1, z] + 2*G[-1, w^(-1), 1, 1, z] + 
     4*G[-1, w^(-1), w^(-1), -1, z] - 4*G[-1, w^(-1), w^(-1), 1, z] - 
     G[1, -1, -1, -1, w] - G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] + 
     G[1, -1, -1, 1, z] - G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] + 
     G[1, -1, 1, 1, w] + G[1, -1, 1, 1, z] + 2*G[1, -1, w^(-1), -1, z] - 
     2*G[1, -1, w^(-1), 1, z] - G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] + 
     G[1, 1, -1, 1, w] + G[1, 1, -1, 1, z] - G[1, 1, 1, -1, w] - 
     G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] + 
     2*G[1, 1, w^(-1), -1, z] - 2*G[1, 1, w^(-1), 1, z] + 
     2*G[1, w^(-1), -1, -1, z] - 2*G[1, w^(-1), -1, 1, z] + 
     2*G[1, w^(-1), 1, -1, z] - 2*G[1, w^(-1), 1, 1, z] - 
     4*G[1, w^(-1), w^(-1), -1, z] + 4*G[1, w^(-1), w^(-1), 1, z]) - 
   4*((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
      (-G[-1, -1, z] + G[-1, 1, z] - G[1, -1, z] + G[1, 1, z] + 
       2*G[w^(-1), -1, z] - 2*G[w^(-1), 1, z]) + 
     (G[-1, z] + G[1, z] - 2*G[w^(-1), z])*(G[-1, -1, -1, w] - 
       G[-1, -1, 1, w] + G[-1, 1, -1, w] - G[-1, 1, 1, w] - G[1, -1, -1, w] + 
       G[1, -1, 1, w] - G[1, 1, -1, w] + G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - G[-1, -1, 1, z] + 
       2*G[-1, -1, w^(-1), z] + G[-1, 1, -1, z] + G[-1, 1, 1, z] - 
       2*G[-1, 1, w^(-1), z] - G[1, -1, -1, z] - G[1, -1, 1, z] + 
       2*G[1, -1, w^(-1), z] + G[1, 1, -1, z] + G[1, 1, 1, z] - 
       2*G[1, 1, w^(-1), z] + 2*G[w^(-1), -1, -1, z] + 
       2*G[w^(-1), -1, 1, z] - 4*G[w^(-1), -1, w^(-1), z] - 
       2*G[w^(-1), 1, -1, z] - 2*G[w^(-1), 1, 1, z] + 
       4*G[w^(-1), 1, w^(-1), z]) + G[-1, -1, -1, -1, w] + 
     G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] - G[-1, -1, -1, 1, z] + 
     G[-1, -1, 1, -1, w] + G[-1, -1, 1, -1, z] - G[-1, -1, 1, 1, w] - 
     G[-1, -1, 1, 1, z] - 2*G[-1, -1, w^(-1), -1, z] + 
     2*G[-1, -1, w^(-1), 1, z] - G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] + 
     G[-1, 1, -1, 1, w] + G[-1, 1, -1, 1, z] - G[-1, 1, 1, -1, w] - 
     G[-1, 1, 1, -1, z] + G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] + 
     2*G[-1, 1, w^(-1), -1, z] - 2*G[-1, 1, w^(-1), 1, z] + 
     G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] - 
     G[1, -1, -1, 1, z] + G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] - 
     G[1, -1, 1, 1, w] - G[1, -1, 1, 1, z] - 2*G[1, -1, w^(-1), -1, z] + 
     2*G[1, -1, w^(-1), 1, z] - G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] + 
     G[1, 1, -1, 1, w] + G[1, 1, -1, 1, z] - G[1, 1, 1, -1, w] - 
     G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] + 
     2*G[1, 1, w^(-1), -1, z] - 2*G[1, 1, w^(-1), 1, z] - 
     2*G[w^(-1), -1, -1, -1, z] + 2*G[w^(-1), -1, -1, 1, z] - 
     2*G[w^(-1), -1, 1, -1, z] + 2*G[w^(-1), -1, 1, 1, z] + 
     4*G[w^(-1), -1, w^(-1), -1, z] - 4*G[w^(-1), -1, w^(-1), 1, z] + 
     2*G[w^(-1), 1, -1, -1, z] - 2*G[w^(-1), 1, -1, 1, z] + 
     2*G[w^(-1), 1, 1, -1, z] - 2*G[w^(-1), 1, 1, 1, z] - 
     4*G[w^(-1), 1, w^(-1), -1, z] + 4*G[w^(-1), 1, w^(-1), 1, z]) - 
   8*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w^(-1), z] + G[1, -1, z] + 
       G[1, 1, z] - 2*G[1, w^(-1), z] - 2*G[w^(-1), -1, z] - 
       2*G[w^(-1), 1, z] + 4*G[w^(-1), w^(-1), z]) + 
     (G[-1, z] + G[1, z] - 2*G[w^(-1), z])*(G[-1, -1, -1, w] - 
       G[-1, -1, 1, w] - G[-1, 1, -1, w] + G[-1, 1, 1, w] + G[1, -1, -1, w] - 
       G[1, -1, 1, w] - G[1, 1, -1, w] + G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] + G[-1, -1, 1, z] - 
       G[-1, 1, -1, z] + G[-1, 1, 1, z] + 2*G[-1, w^(-1), -1, z] - 
       2*G[-1, w^(-1), 1, z] - G[1, -1, -1, z] + G[1, -1, 1, z] - 
       G[1, 1, -1, z] + G[1, 1, 1, z] + 2*G[1, w^(-1), -1, z] - 
       2*G[1, w^(-1), 1, z] + 2*G[w^(-1), -1, -1, z] - 
       2*G[w^(-1), -1, 1, z] + 2*G[w^(-1), 1, -1, z] - 2*G[w^(-1), 1, 1, z] - 
       4*G[w^(-1), w^(-1), -1, z] + 4*G[w^(-1), w^(-1), 1, z]) + 
     G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] - 
     G[-1, -1, -1, 1, z] - G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] + 
     G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] + G[-1, 1, -1, -1, w] + 
     G[-1, 1, -1, -1, z] - G[-1, 1, -1, 1, w] - G[-1, 1, -1, 1, z] - 
     G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] + G[-1, 1, 1, 1, w] + 
     G[-1, 1, 1, 1, z] - 2*G[-1, w^(-1), -1, -1, z] + 
     2*G[-1, w^(-1), -1, 1, z] + 2*G[-1, w^(-1), 1, -1, z] - 
     2*G[-1, w^(-1), 1, 1, z] + G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] - 
     G[1, -1, -1, 1, w] - G[1, -1, -1, 1, z] - G[1, -1, 1, -1, w] - 
     G[1, -1, 1, -1, z] + G[1, -1, 1, 1, w] + G[1, -1, 1, 1, z] + 
     G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] - G[1, 1, -1, 1, w] - 
     G[1, 1, -1, 1, z] - G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] + 
     G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] - 2*G[1, w^(-1), -1, -1, z] + 
     2*G[1, w^(-1), -1, 1, z] + 2*G[1, w^(-1), 1, -1, z] - 
     2*G[1, w^(-1), 1, 1, z] - 2*G[w^(-1), -1, -1, -1, z] + 
     2*G[w^(-1), -1, -1, 1, z] + 2*G[w^(-1), -1, 1, -1, z] - 
     2*G[w^(-1), -1, 1, 1, z] - 2*G[w^(-1), 1, -1, -1, z] + 
     2*G[w^(-1), 1, -1, 1, z] + 2*G[w^(-1), 1, 1, -1, z] - 
     2*G[w^(-1), 1, 1, 1, z] + 4*G[w^(-1), w^(-1), -1, -1, z] - 
     4*G[w^(-1), w^(-1), -1, 1, z] - 4*G[w^(-1), w^(-1), 1, -1, z] + 
     4*G[w^(-1), w^(-1), 1, 1, z]), fE4[{0}, sij, sjk, sik] -> 0, 
 fE4[{1}, sij, sjk, sik] -> 0, fE4[{2}, sij, sjk, sik] -> 
  -((G[-1, w] - G[1, w])*(-G[-1, z] + G[1, z])) - G[-1, -1, w] - 
   G[-1, -1, z] + G[-1, 1, w] + G[-1, 1, z] + G[1, -1, w] + G[1, -1, z] - 
   G[1, 1, w] - G[1, 1, z], fE4[{3}, sij, sjk, sik] -> 
  -((-G[-1, z] + G[1, z])*(G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - 
      G[1, 1, w])) - (G[-1, w] - G[1, w])*(-G[-1, -1, z] - G[-1, 1, z] + 
     2*G[-1, w^(-1), z] + G[1, -1, z] + G[1, 1, z] - 2*G[1, w^(-1), z]) - 
   G[-1, -1, -1, w] - G[-1, -1, -1, z] + G[-1, -1, 1, w] + G[-1, -1, 1, z] - 
   G[-1, 1, -1, w] - G[-1, 1, -1, z] + G[-1, 1, 1, w] + G[-1, 1, 1, z] + 
   2*G[-1, w^(-1), -1, z] - 2*G[-1, w^(-1), 1, z] + G[1, -1, -1, w] + 
   G[1, -1, -1, z] - G[1, -1, 1, w] - G[1, -1, 1, z] + G[1, 1, -1, w] + 
   G[1, 1, -1, z] - G[1, 1, 1, w] - G[1, 1, 1, z] - 2*G[1, w^(-1), -1, z] + 
   2*G[1, w^(-1), 1, z], fE4[{4}, sij, sjk, sik] -> 
  -(Pi^2*((G[-1, w] - G[1, w])*(-G[-1, z] + G[1, z]) + G[-1, -1, w] + 
       G[-1, -1, z] - G[-1, 1, w] - G[-1, 1, z] - G[1, -1, w] - G[1, -1, z] + 
       G[1, 1, w] + G[1, 1, z]))/6 - 
   (G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
    (-G[-1, -1, z] - G[-1, 1, z] + 2*G[-1, w^(-1), z] + G[1, -1, z] + 
     G[1, 1, z] - 2*G[1, w^(-1), z]) - (-G[-1, z] + G[1, z])*
    (G[-1, -1, -1, w] - G[-1, -1, 1, w] + G[-1, 1, -1, w] - G[-1, 1, 1, w] + 
     G[1, -1, -1, w] - G[1, -1, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) - 
   (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - G[-1, -1, 1, z] + 
     2*G[-1, -1, w^(-1), z] - G[-1, 1, -1, z] - G[-1, 1, 1, z] + 
     2*G[-1, 1, w^(-1), z] + 2*G[-1, w^(-1), -1, z] + 2*G[-1, w^(-1), 1, z] - 
     4*G[-1, w^(-1), w^(-1), z] + G[1, -1, -1, z] + G[1, -1, 1, z] - 
     2*G[1, -1, w^(-1), z] + G[1, 1, -1, z] + G[1, 1, 1, z] - 
     2*G[1, 1, w^(-1), z] - 2*G[1, w^(-1), -1, z] - 2*G[1, w^(-1), 1, z] + 
     4*G[1, w^(-1), w^(-1), z]) - G[-1, -1, -1, -1, w] - 
   G[-1, -1, -1, -1, z] + G[-1, -1, -1, 1, w] + G[-1, -1, -1, 1, z] - 
   G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] + 
   G[-1, -1, 1, 1, z] + 2*G[-1, -1, w^(-1), -1, z] - 
   2*G[-1, -1, w^(-1), 1, z] - G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] + 
   G[-1, 1, -1, 1, w] + G[-1, 1, -1, 1, z] - G[-1, 1, 1, -1, w] - 
   G[-1, 1, 1, -1, z] + G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] + 
   2*G[-1, 1, w^(-1), -1, z] - 2*G[-1, 1, w^(-1), 1, z] + 
   2*G[-1, w^(-1), -1, -1, z] - 2*G[-1, w^(-1), -1, 1, z] + 
   2*G[-1, w^(-1), 1, -1, z] - 2*G[-1, w^(-1), 1, 1, z] - 
   4*G[-1, w^(-1), w^(-1), -1, z] + 4*G[-1, w^(-1), w^(-1), 1, z] + 
   G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] - 
   G[1, -1, -1, 1, z] + G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] - 
   G[1, -1, 1, 1, w] - G[1, -1, 1, 1, z] - 2*G[1, -1, w^(-1), -1, z] + 
   2*G[1, -1, w^(-1), 1, z] + G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] - 
   G[1, 1, -1, 1, w] - G[1, 1, -1, 1, z] + G[1, 1, 1, -1, w] + 
   G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] - G[1, 1, 1, 1, z] - 
   2*G[1, 1, w^(-1), -1, z] + 2*G[1, 1, w^(-1), 1, z] - 
   2*G[1, w^(-1), -1, -1, z] + 2*G[1, w^(-1), -1, 1, z] - 
   2*G[1, w^(-1), 1, -1, z] + 2*G[1, w^(-1), 1, 1, z] + 
   4*G[1, w^(-1), w^(-1), -1, z] - 4*G[1, w^(-1), w^(-1), 1, z], 
 fE5[{0}, sij, sjk, sik] -> 0, fE5[{1}, sij, sjk, sik] -> 0, 
 fE5[{2}, sij, sjk, sik] -> 0, fE5[{3}, sij, sjk, sik] -> 
  3*((-G[-1, z] + G[1, z])*(G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + 
      G[1, 1, w]) + (G[-1, w] - G[1, w])*(G[-1, -1, z] - G[-1, 1, z] - 
      G[1, -1, z] + G[1, 1, z]) + G[-1, -1, -1, w] - G[-1, -1, -1, z] - 
    G[-1, -1, 1, w] + G[-1, -1, 1, z] - G[-1, 1, -1, w] + G[-1, 1, -1, z] + 
    G[-1, 1, 1, w] - G[-1, 1, 1, z] - G[1, -1, -1, w] + G[1, -1, -1, z] + 
    G[1, -1, 1, w] - G[1, -1, 1, z] + G[1, 1, -1, w] - G[1, 1, -1, z] - 
    G[1, 1, 1, w] + G[1, 1, 1, z]), fE5[{4}, sij, sjk, sik] -> 
  3*((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
      (G[-1, -1, z] - G[-1, 1, z] - G[1, -1, z] + G[1, 1, z]) + 
     (-G[-1, z] + G[1, z])*(G[-1, -1, -1, w] - G[-1, -1, 1, w] + 
       G[-1, 1, -1, w] - G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] - 
       G[1, 1, -1, w] + G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*
      (G[-1, -1, -1, z] + G[-1, -1, 1, z] - 2*G[-1, -1, w^(-1), z] - 
       G[-1, 1, -1, z] - G[-1, 1, 1, z] + 2*G[-1, 1, w^(-1), z] - 
       G[1, -1, -1, z] - G[1, -1, 1, z] + 2*G[1, -1, w^(-1), z] + 
       G[1, 1, -1, z] + G[1, 1, 1, z] - 2*G[1, 1, w^(-1), z]) + 
     G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] + 
     G[-1, -1, -1, 1, z] + G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] - 
     G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] + 2*G[-1, -1, w^(-1), -1, z] - 
     2*G[-1, -1, w^(-1), 1, z] - G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] + 
     G[-1, 1, -1, 1, w] - G[-1, 1, -1, 1, z] - G[-1, 1, 1, -1, w] + 
     G[-1, 1, 1, -1, z] + G[-1, 1, 1, 1, w] - G[-1, 1, 1, 1, z] - 
     2*G[-1, 1, w^(-1), -1, z] + 2*G[-1, 1, w^(-1), 1, z] - 
     G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] - 
     G[1, -1, -1, 1, z] - G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] + 
     G[1, -1, 1, 1, w] - G[1, -1, 1, 1, z] - 2*G[1, -1, w^(-1), -1, z] + 
     2*G[1, -1, w^(-1), 1, z] + G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] - 
     G[1, 1, -1, 1, w] + G[1, 1, -1, 1, z] + G[1, 1, 1, -1, w] - 
     G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] + 
     2*G[1, 1, w^(-1), -1, z] - 2*G[1, 1, w^(-1), 1, z]) + 
   4*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (-G[-1, -1, z] - G[-1, 1, z] + 2*G[-1, w^(-1), z] + G[1, -1, z] + 
       G[1, 1, z] - 2*G[1, w^(-1), z]) + (-G[-1, z] + G[1, z])*
      (G[-1, -1, -1, w] - G[-1, -1, 1, w] - G[-1, 1, -1, w] + 
       G[-1, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] - G[1, 1, -1, w] + 
       G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*(G[-1, -1, -1, z] - 
       G[-1, -1, 1, z] + G[-1, 1, -1, z] - G[-1, 1, 1, z] - 
       2*G[-1, w^(-1), -1, z] + 2*G[-1, w^(-1), 1, z] - G[1, -1, -1, z] + 
       G[1, -1, 1, z] - G[1, 1, -1, z] + G[1, 1, 1, z] + 
       2*G[1, w^(-1), -1, z] - 2*G[1, w^(-1), 1, z]) + G[-1, -1, -1, -1, w] - 
     G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] + G[-1, -1, -1, 1, z] - 
     G[-1, -1, 1, -1, w] + G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] - 
     G[-1, -1, 1, 1, z] + G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] - 
     G[-1, 1, -1, 1, w] + G[-1, 1, -1, 1, z] - G[-1, 1, 1, -1, w] + 
     G[-1, 1, 1, -1, z] + G[-1, 1, 1, 1, w] - G[-1, 1, 1, 1, z] + 
     2*G[-1, w^(-1), -1, -1, z] - 2*G[-1, w^(-1), -1, 1, z] - 
     2*G[-1, w^(-1), 1, -1, z] + 2*G[-1, w^(-1), 1, 1, z] - 
     G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] - 
     G[1, -1, -1, 1, z] + G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] - 
     G[1, -1, 1, 1, w] + G[1, -1, 1, 1, z] - G[1, 1, -1, -1, w] + 
     G[1, 1, -1, -1, z] + G[1, 1, -1, 1, w] - G[1, 1, -1, 1, z] + 
     G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] + 
     G[1, 1, 1, 1, z] - 2*G[1, w^(-1), -1, -1, z] + 
     2*G[1, w^(-1), -1, 1, z] + 2*G[1, w^(-1), 1, -1, z] - 
     2*G[1, w^(-1), 1, 1, z]) + 
   3*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (-G[-1, -1, z] + G[-1, 1, z] - G[1, -1, z] + G[1, 1, z] + 
       2*G[w^(-1), -1, z] - 2*G[w^(-1), 1, z]) + 
     (G[-1, z] + G[1, z] - 2*G[w^(-1), z])*(G[-1, -1, -1, w] - 
       G[-1, -1, 1, w] - G[-1, 1, -1, w] + G[-1, 1, 1, w] - G[1, -1, -1, w] + 
       G[1, -1, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(G[-1, -1, -1, z] - G[-1, -1, 1, z] - 
       G[-1, 1, -1, z] + G[-1, 1, 1, z] + G[1, -1, -1, z] - G[1, -1, 1, z] - 
       G[1, 1, -1, z] + G[1, 1, 1, z] - 2*G[w^(-1), -1, -1, z] + 
       2*G[w^(-1), -1, 1, z] + 2*G[w^(-1), 1, -1, z] - 
       2*G[w^(-1), 1, 1, z]) + G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] - 
     G[-1, -1, -1, 1, w] + G[-1, -1, -1, 1, z] - G[-1, -1, 1, -1, w] + 
     G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] - G[-1, -1, 1, 1, z] - 
     G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] + G[-1, 1, -1, 1, w] - 
     G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] - 
     G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] + G[1, -1, -1, -1, w] - 
     G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] + G[1, -1, -1, 1, z] - 
     G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] + G[1, -1, 1, 1, w] - 
     G[1, -1, 1, 1, z] - G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] + 
     G[1, 1, -1, 1, w] - G[1, 1, -1, 1, z] + G[1, 1, 1, -1, w] - 
     G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] + 
     2*G[w^(-1), -1, -1, -1, z] - 2*G[w^(-1), -1, -1, 1, z] - 
     2*G[w^(-1), -1, 1, -1, z] + 2*G[w^(-1), -1, 1, 1, z] - 
     2*G[w^(-1), 1, -1, -1, z] + 2*G[w^(-1), 1, -1, 1, z] + 
     2*G[w^(-1), 1, 1, -1, z] - 2*G[w^(-1), 1, 1, 1, z]), 
 fE6[{0}, sij, sjk, sik] -> 0, fE6[{1}, sij, sjk, sik] -> 0, 
 fE6[{2}, sij, sjk, sik] -> 2*((G[-1, w] - G[1, w])*(-G[-1, z] + G[1, z]) + 
    G[-1, -1, w] + G[-1, -1, z] - G[-1, 1, w] - G[-1, 1, z] - G[1, -1, w] - 
    G[1, -1, z] + G[1, 1, w] + G[1, 1, z]), fE6[{3}, sij, sjk, sik] -> 
  6*((-G[-1, z] + G[1, z])*(G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - 
       G[1, 1, w]) + (G[-1, w] - G[1, w])*(-G[-1, -1, z] - G[-1, 1, z] + 
       2*G[-1, w^(-1), z] + G[1, -1, z] + G[1, 1, z] - 2*G[1, w^(-1), z]) + 
     G[-1, -1, -1, w] + G[-1, -1, -1, z] - G[-1, -1, 1, w] - 
     G[-1, -1, 1, z] + G[-1, 1, -1, w] + G[-1, 1, -1, z] - G[-1, 1, 1, w] - 
     G[-1, 1, 1, z] - 2*G[-1, w^(-1), -1, z] + 2*G[-1, w^(-1), 1, z] - 
     G[1, -1, -1, w] - G[1, -1, -1, z] + G[1, -1, 1, w] + G[1, -1, 1, z] - 
     G[1, 1, -1, w] - G[1, 1, -1, z] + G[1, 1, 1, w] + G[1, 1, 1, z] + 
     2*G[1, w^(-1), -1, z] - 2*G[1, w^(-1), 1, z]) - 
   2*((-G[-1, z] + G[1, z])*(-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 
       2*G[0, 1, w] - G[1, -1, w] + G[1, 1, w]) + (G[-1, w] - G[1, w])*
      (G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w, z] - G[1, -1, z] - 
       G[1, 1, z] + 2*G[1, w, z]) - G[-1, -1, -1, w] - G[-1, -1, -1, z] + 
     G[-1, -1, 1, w] + G[-1, -1, 1, z] + 2*G[-1, 0, -1, w] - 
     2*G[-1, 0, 1, w] - G[-1, 1, -1, w] - G[-1, 1, -1, z] + G[-1, 1, 1, w] + 
     G[-1, 1, 1, z] + 2*G[-1, w, -1, z] - 2*G[-1, w, 1, z] + 
     G[1, -1, -1, w] + G[1, -1, -1, z] - G[1, -1, 1, w] - G[1, -1, 1, z] - 
     2*G[1, 0, -1, w] + 2*G[1, 0, 1, w] + G[1, 1, -1, w] + G[1, 1, -1, z] - 
     G[1, 1, 1, w] - G[1, 1, 1, z] - 2*G[1, w, -1, z] + 2*G[1, w, 1, z]) + 
   2*((-G[-1, z] - G[1, z] + 2*G[w, z])*(G[-1, -1, w] - G[-1, 1, w] - 
       G[1, -1, w] + G[1, 1, w]) + (G[-1, w] - G[1, w])*
      (G[-1, -1, z] - G[-1, 1, z] + G[1, -1, z] - G[1, 1, z] - 
       2*G[w, -1, z] + 2*G[w, 1, z]) - G[-1, -1, -1, w] - G[-1, -1, -1, z] + 
     G[-1, -1, 1, w] + G[-1, -1, 1, z] + G[-1, 1, -1, w] + G[-1, 1, -1, z] - 
     G[-1, 1, 1, w] - G[-1, 1, 1, z] + 2*G[0, -1, -1, w] - 2*G[0, -1, 1, w] - 
     2*G[0, 1, -1, w] + 2*G[0, 1, 1, w] - G[1, -1, -1, w] - G[1, -1, -1, z] + 
     G[1, -1, 1, w] + G[1, -1, 1, z] + G[1, 1, -1, w] + G[1, 1, -1, z] - 
     G[1, 1, 1, w] - G[1, 1, 1, z] + 2*G[w, -1, -1, z] - 2*G[w, -1, 1, z] - 
     2*G[w, 1, -1, z] + 2*G[w, 1, 1, z]), fE6[{4}, sij, sjk, sik] -> 
  (Pi^2*((G[-1, w] - G[1, w])*(-G[-1, z] + G[1, z]) + G[-1, -1, w] + 
      G[-1, -1, z] - G[-1, 1, w] - G[-1, 1, z] - G[1, -1, w] - G[1, -1, z] + 
      G[1, 1, w] + G[1, 1, z]))/3 - 
   12*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (G[-1, -1, z] - G[-1, 1, z] - G[1, -1, z] + G[1, 1, z]) + 
     (-G[-1, z] + G[1, z])*(G[-1, -1, -1, w] - G[-1, -1, 1, w] - 
       G[-1, 1, -1, w] + G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] + 
       G[1, 1, -1, w] - G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*
      (-G[-1, -1, -1, z] + G[-1, -1, 1, z] + G[-1, 1, -1, z] - 
       G[-1, 1, 1, z] + G[1, -1, -1, z] - G[1, -1, 1, z] - G[1, 1, -1, z] + 
       G[1, 1, 1, z]) + G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] - 
     G[-1, -1, -1, 1, w] - G[-1, -1, -1, 1, z] - G[-1, -1, 1, -1, w] - 
     G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] - 
     G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] + G[-1, 1, -1, 1, w] + 
     G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] + G[-1, 1, 1, -1, z] - 
     G[-1, 1, 1, 1, w] - G[-1, 1, 1, 1, z] - G[1, -1, -1, -1, w] - 
     G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] + G[1, -1, -1, 1, z] + 
     G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] - G[1, -1, 1, 1, w] - 
     G[1, -1, 1, 1, z] + G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] - 
     G[1, 1, -1, 1, w] - G[1, 1, -1, 1, z] - G[1, 1, 1, -1, w] - 
     G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z]) + 
   18*((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
      (-G[-1, -1, z] - G[-1, 1, z] + 2*G[-1, w^(-1), z] + G[1, -1, z] + 
       G[1, 1, z] - 2*G[1, w^(-1), z]) + (-G[-1, z] + G[1, z])*
      (G[-1, -1, -1, w] - G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] + G[1, 1, -1, w] - 
       G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - 
       G[-1, -1, 1, z] + 2*G[-1, -1, w^(-1), z] - G[-1, 1, -1, z] - 
       G[-1, 1, 1, z] + 2*G[-1, 1, w^(-1), z] + 2*G[-1, w^(-1), -1, z] + 
       2*G[-1, w^(-1), 1, z] - 4*G[-1, w^(-1), w^(-1), z] + G[1, -1, -1, z] + 
       G[1, -1, 1, z] - 2*G[1, -1, w^(-1), z] + G[1, 1, -1, z] + 
       G[1, 1, 1, z] - 2*G[1, 1, w^(-1), z] - 2*G[1, w^(-1), -1, z] - 
       2*G[1, w^(-1), 1, z] + 4*G[1, w^(-1), w^(-1), z]) + 
     G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] - 
     G[-1, -1, -1, 1, z] + G[-1, -1, 1, -1, w] + G[-1, -1, 1, -1, z] - 
     G[-1, -1, 1, 1, w] - G[-1, -1, 1, 1, z] - 2*G[-1, -1, w^(-1), -1, z] + 
     2*G[-1, -1, w^(-1), 1, z] + G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] - 
     G[-1, 1, -1, 1, w] - G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] + 
     G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] - G[-1, 1, 1, 1, z] - 
     2*G[-1, 1, w^(-1), -1, z] + 2*G[-1, 1, w^(-1), 1, z] - 
     2*G[-1, w^(-1), -1, -1, z] + 2*G[-1, w^(-1), -1, 1, z] - 
     2*G[-1, w^(-1), 1, -1, z] + 2*G[-1, w^(-1), 1, 1, z] + 
     4*G[-1, w^(-1), w^(-1), -1, z] - 4*G[-1, w^(-1), w^(-1), 1, z] - 
     G[1, -1, -1, -1, w] - G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] + 
     G[1, -1, -1, 1, z] - G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] + 
     G[1, -1, 1, 1, w] + G[1, -1, 1, 1, z] + 2*G[1, -1, w^(-1), -1, z] - 
     2*G[1, -1, w^(-1), 1, z] - G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] + 
     G[1, 1, -1, 1, w] + G[1, 1, -1, 1, z] - G[1, 1, 1, -1, w] - 
     G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] + 
     2*G[1, 1, w^(-1), -1, z] - 2*G[1, 1, w^(-1), 1, z] + 
     2*G[1, w^(-1), -1, -1, z] - 2*G[1, w^(-1), -1, 1, z] + 
     2*G[1, w^(-1), 1, -1, z] - 2*G[1, w^(-1), 1, 1, z] - 
     4*G[1, w^(-1), w^(-1), -1, z] + 4*G[1, w^(-1), w^(-1), 1, z]) - 
   6*((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
       G[1, -1, w] + G[1, 1, w])*(-G[-1, -1, z] - G[-1, 1, z] + 
       2*G[-1, w^(-1), z] + G[1, -1, z] + G[1, 1, z] - 2*G[1, w^(-1), z]) + 
     (-G[-1, z] + G[1, z])*(-G[-1, -1, -1, w] + G[-1, -1, 1, w] + 
       2*G[-1, 0, -1, w] - 2*G[-1, 0, 1, w] - G[-1, 1, -1, w] + 
       G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] + 2*G[1, 0, -1, w] - 
       2*G[1, 0, 1, w] - G[1, 1, -1, w] + G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(G[-1, -1, -1, z] + G[-1, -1, 1, z] - 
       2*G[-1, -1, w, z] + G[-1, 1, -1, z] + G[-1, 1, 1, z] - 
       2*G[-1, 1, w, z] - 2*G[-1, w^(-1), -1, z] - 2*G[-1, w^(-1), 1, z] + 
       4*G[-1, w^(-1), w, z] - G[1, -1, -1, z] - G[1, -1, 1, z] + 
       2*G[1, -1, w, z] - G[1, 1, -1, z] - G[1, 1, 1, z] + 2*G[1, 1, w, z] + 
       2*G[1, w^(-1), -1, z] + 2*G[1, w^(-1), 1, z] - 4*G[1, w^(-1), w, z]) - 
     G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] + G[-1, -1, -1, 1, w] + 
     G[-1, -1, -1, 1, z] + 2*G[-1, -1, 0, -1, w] - 2*G[-1, -1, 0, 1, w] - 
     G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] + 
     G[-1, -1, 1, 1, z] + 2*G[-1, -1, w, -1, z] - 2*G[-1, -1, w, 1, z] - 
     G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] + G[-1, 1, -1, 1, w] + 
     G[-1, 1, -1, 1, z] + 2*G[-1, 1, 0, -1, w] - 2*G[-1, 1, 0, 1, w] - 
     G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] + G[-1, 1, 1, 1, w] + 
     G[-1, 1, 1, 1, z] + 2*G[-1, 1, w, -1, z] - 2*G[-1, 1, w, 1, z] + 
     2*G[-1, w^(-1), -1, -1, z] - 2*G[-1, w^(-1), -1, 1, z] + 
     2*G[-1, w^(-1), 1, -1, z] - 2*G[-1, w^(-1), 1, 1, z] - 
     4*G[-1, w^(-1), w, -1, z] + 4*G[-1, w^(-1), w, 1, z] + 
     G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] - 
     G[1, -1, -1, 1, z] - 2*G[1, -1, 0, -1, w] + 2*G[1, -1, 0, 1, w] + 
     G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] - G[1, -1, 1, 1, w] - 
     G[1, -1, 1, 1, z] - 2*G[1, -1, w, -1, z] + 2*G[1, -1, w, 1, z] + 
     G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] - G[1, 1, -1, 1, w] - 
     G[1, 1, -1, 1, z] - 2*G[1, 1, 0, -1, w] + 2*G[1, 1, 0, 1, w] + 
     G[1, 1, 1, -1, w] + G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] - 
     G[1, 1, 1, 1, z] - 2*G[1, 1, w, -1, z] + 2*G[1, 1, w, 1, z] - 
     2*G[1, w^(-1), -1, -1, z] + 2*G[1, w^(-1), -1, 1, z] - 
     2*G[1, w^(-1), 1, -1, z] + 2*G[1, w^(-1), 1, 1, z] + 
     4*G[1, w^(-1), w, -1, z] - 4*G[1, w^(-1), w, 1, z]) - 
   6*((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
      (G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w, z] - G[1, -1, z] - 
       G[1, 1, z] + 2*G[1, w, z]) + (-G[-1, z] + G[1, z])*
      (-G[-1, -1, -1, w] + G[-1, -1, 1, w] - G[-1, 1, -1, w] + 
       G[-1, 1, 1, w] + 2*G[0, -1, -1, w] - 2*G[0, -1, 1, w] + 
       2*G[0, 1, -1, w] - 2*G[0, 1, 1, w] - G[1, -1, -1, w] + 
       G[1, -1, 1, w] - G[1, 1, -1, w] + G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(G[-1, -1, -1, z] + G[-1, -1, 1, z] - 
       2*G[-1, -1, w^(-1), z] + G[-1, 1, -1, z] + G[-1, 1, 1, z] - 
       2*G[-1, 1, w^(-1), z] - 2*G[-1, w, -1, z] - 2*G[-1, w, 1, z] + 
       4*G[-1, w, w^(-1), z] - G[1, -1, -1, z] - G[1, -1, 1, z] + 
       2*G[1, -1, w^(-1), z] - G[1, 1, -1, z] - G[1, 1, 1, z] + 
       2*G[1, 1, w^(-1), z] + 2*G[1, w, -1, z] + 2*G[1, w, 1, z] - 
       4*G[1, w, w^(-1), z]) - G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] + 
     G[-1, -1, -1, 1, w] + G[-1, -1, -1, 1, z] - G[-1, -1, 1, -1, w] - 
     G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] + 
     2*G[-1, -1, w^(-1), -1, z] - 2*G[-1, -1, w^(-1), 1, z] + 
     2*G[-1, 0, -1, -1, w] - 2*G[-1, 0, -1, 1, w] + 2*G[-1, 0, 1, -1, w] - 
     2*G[-1, 0, 1, 1, w] - G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] + 
     G[-1, 1, -1, 1, w] + G[-1, 1, -1, 1, z] - G[-1, 1, 1, -1, w] - 
     G[-1, 1, 1, -1, z] + G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] + 
     2*G[-1, 1, w^(-1), -1, z] - 2*G[-1, 1, w^(-1), 1, z] + 
     2*G[-1, w, -1, -1, z] - 2*G[-1, w, -1, 1, z] + 2*G[-1, w, 1, -1, z] - 
     2*G[-1, w, 1, 1, z] - 4*G[-1, w, w^(-1), -1, z] + 
     4*G[-1, w, w^(-1), 1, z] + G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] - 
     G[1, -1, -1, 1, w] - G[1, -1, -1, 1, z] + G[1, -1, 1, -1, w] + 
     G[1, -1, 1, -1, z] - G[1, -1, 1, 1, w] - G[1, -1, 1, 1, z] - 
     2*G[1, -1, w^(-1), -1, z] + 2*G[1, -1, w^(-1), 1, z] - 
     2*G[1, 0, -1, -1, w] + 2*G[1, 0, -1, 1, w] - 2*G[1, 0, 1, -1, w] + 
     2*G[1, 0, 1, 1, w] + G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] - 
     G[1, 1, -1, 1, w] - G[1, 1, -1, 1, z] + G[1, 1, 1, -1, w] + 
     G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] - G[1, 1, 1, 1, z] - 
     2*G[1, 1, w^(-1), -1, z] + 2*G[1, 1, w^(-1), 1, z] - 
     2*G[1, w, -1, -1, z] + 2*G[1, w, -1, 1, z] - 2*G[1, w, 1, -1, z] + 
     2*G[1, w, 1, 1, z] + 4*G[1, w, w^(-1), -1, z] - 
     4*G[1, w, w^(-1), 1, z]) + 
   2*((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
       G[1, -1, w] + G[1, 1, w])*(G[-1, -1, z] + G[-1, 1, z] - 
       2*G[-1, w, z] - G[1, -1, z] - G[1, 1, z] + 2*G[1, w, z]) + 
     (-G[-1, z] + G[1, z])*(G[-1, -1, -1, w] - G[-1, -1, 1, w] - 
       2*G[-1, 0, -1, w] + 2*G[-1, 0, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] - 2*G[0, -1, -1, w] + 2*G[0, -1, 1, w] + 
       4*G[0, 0, -1, w] - 4*G[0, 0, 1, w] - 2*G[0, 1, -1, w] + 
       2*G[0, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] - 
       2*G[1, 0, -1, w] + 2*G[1, 0, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - G[-1, -1, 1, z] + 
       2*G[-1, -1, w, z] - G[-1, 1, -1, z] - G[-1, 1, 1, z] + 
       2*G[-1, 1, w, z] + 2*G[-1, w, -1, z] + 2*G[-1, w, 1, z] - 
       4*G[-1, w, w, z] + G[1, -1, -1, z] + G[1, -1, 1, z] - 
       2*G[1, -1, w, z] + G[1, 1, -1, z] + G[1, 1, 1, z] - 2*G[1, 1, w, z] - 
       2*G[1, w, -1, z] - 2*G[1, w, 1, z] + 4*G[1, w, w, z]) + 
     G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] - 
     G[-1, -1, -1, 1, z] - 2*G[-1, -1, 0, -1, w] + 2*G[-1, -1, 0, 1, w] + 
     G[-1, -1, 1, -1, w] + G[-1, -1, 1, -1, z] - G[-1, -1, 1, 1, w] - 
     G[-1, -1, 1, 1, z] - 2*G[-1, -1, w, -1, z] + 2*G[-1, -1, w, 1, z] - 
     2*G[-1, 0, -1, -1, w] + 2*G[-1, 0, -1, 1, w] + 4*G[-1, 0, 0, -1, w] - 
     4*G[-1, 0, 0, 1, w] - 2*G[-1, 0, 1, -1, w] + 2*G[-1, 0, 1, 1, w] + 
     G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] - G[-1, 1, -1, 1, w] - 
     G[-1, 1, -1, 1, z] - 2*G[-1, 1, 0, -1, w] + 2*G[-1, 1, 0, 1, w] + 
     G[-1, 1, 1, -1, w] + G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] - 
     G[-1, 1, 1, 1, z] - 2*G[-1, 1, w, -1, z] + 2*G[-1, 1, w, 1, z] - 
     2*G[-1, w, -1, -1, z] + 2*G[-1, w, -1, 1, z] - 2*G[-1, w, 1, -1, z] + 
     2*G[-1, w, 1, 1, z] + 4*G[-1, w, w, -1, z] - 4*G[-1, w, w, 1, z] - 
     G[1, -1, -1, -1, w] - G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] + 
     G[1, -1, -1, 1, z] + 2*G[1, -1, 0, -1, w] - 2*G[1, -1, 0, 1, w] - 
     G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] + G[1, -1, 1, 1, w] + 
     G[1, -1, 1, 1, z] + 2*G[1, -1, w, -1, z] - 2*G[1, -1, w, 1, z] + 
     2*G[1, 0, -1, -1, w] - 2*G[1, 0, -1, 1, w] - 4*G[1, 0, 0, -1, w] + 
     4*G[1, 0, 0, 1, w] + 2*G[1, 0, 1, -1, w] - 2*G[1, 0, 1, 1, w] - 
     G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] + G[1, 1, -1, 1, w] + 
     G[1, 1, -1, 1, z] + 2*G[1, 1, 0, -1, w] - 2*G[1, 1, 0, 1, w] - 
     G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] + 
     G[1, 1, 1, 1, z] + 2*G[1, 1, w, -1, z] - 2*G[1, 1, w, 1, z] + 
     2*G[1, w, -1, -1, z] - 2*G[1, w, -1, 1, z] + 2*G[1, w, 1, -1, z] - 
     2*G[1, w, 1, 1, z] - 4*G[1, w, w, -1, z] + 4*G[1, w, w, 1, z]) + 
   6*((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
      (G[-1, -1, z] - G[-1, 1, z] + G[1, -1, z] - G[1, 1, z] - 
       2*G[w, -1, z] + 2*G[w, 1, z]) + (-G[-1, z] - G[1, z] + 2*G[w, z])*
      (G[-1, -1, -1, w] - G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] - G[1, 1, -1, w] + 
       G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*(G[-1, -1, -1, z] + 
       G[-1, -1, 1, z] - 2*G[-1, -1, w^(-1), z] - G[-1, 1, -1, z] - 
       G[-1, 1, 1, z] + 2*G[-1, 1, w^(-1), z] + G[1, -1, -1, z] + 
       G[1, -1, 1, z] - 2*G[1, -1, w^(-1), z] - G[1, 1, -1, z] - 
       G[1, 1, 1, z] + 2*G[1, 1, w^(-1), z] - 2*G[w, -1, -1, z] - 
       2*G[w, -1, 1, z] + 4*G[w, -1, w^(-1), z] + 2*G[w, 1, -1, z] + 
       2*G[w, 1, 1, z] - 4*G[w, 1, w^(-1), z]) - G[-1, -1, -1, -1, w] - 
     G[-1, -1, -1, -1, z] + G[-1, -1, -1, 1, w] + G[-1, -1, -1, 1, z] - 
     G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] + 
     G[-1, -1, 1, 1, z] + 2*G[-1, -1, w^(-1), -1, z] - 
     2*G[-1, -1, w^(-1), 1, z] + G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] - 
     G[-1, 1, -1, 1, w] - G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] + 
     G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] - G[-1, 1, 1, 1, z] - 
     2*G[-1, 1, w^(-1), -1, z] + 2*G[-1, 1, w^(-1), 1, z] + 
     2*G[0, -1, -1, -1, w] - 2*G[0, -1, -1, 1, w] + 2*G[0, -1, 1, -1, w] - 
     2*G[0, -1, 1, 1, w] - 2*G[0, 1, -1, -1, w] + 2*G[0, 1, -1, 1, w] - 
     2*G[0, 1, 1, -1, w] + 2*G[0, 1, 1, 1, w] - G[1, -1, -1, -1, w] - 
     G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] + G[1, -1, -1, 1, z] - 
     G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] + G[1, -1, 1, 1, w] + 
     G[1, -1, 1, 1, z] + 2*G[1, -1, w^(-1), -1, z] - 
     2*G[1, -1, w^(-1), 1, z] + G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] - 
     G[1, 1, -1, 1, w] - G[1, 1, -1, 1, z] + G[1, 1, 1, -1, w] + 
     G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] - G[1, 1, 1, 1, z] - 
     2*G[1, 1, w^(-1), -1, z] + 2*G[1, 1, w^(-1), 1, z] + 
     2*G[w, -1, -1, -1, z] - 2*G[w, -1, -1, 1, z] + 2*G[w, -1, 1, -1, z] - 
     2*G[w, -1, 1, 1, z] - 4*G[w, -1, w^(-1), -1, z] + 
     4*G[w, -1, w^(-1), 1, z] - 2*G[w, 1, -1, -1, z] + 2*G[w, 1, -1, 1, z] - 
     2*G[w, 1, 1, -1, z] + 2*G[w, 1, 1, 1, z] + 4*G[w, 1, w^(-1), -1, z] - 
     4*G[w, 1, w^(-1), 1, z]) - 
   2*((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
       G[1, -1, w] + G[1, 1, w])*(G[-1, -1, z] - G[-1, 1, z] + G[1, -1, z] - 
       G[1, 1, z] - 2*G[w, -1, z] + 2*G[w, 1, z]) + 
     (-G[-1, z] - G[1, z] + 2*G[w, z])*(-G[-1, -1, -1, w] + G[-1, -1, 1, w] + 
       2*G[-1, 0, -1, w] - 2*G[-1, 0, 1, w] - G[-1, 1, -1, w] + 
       G[-1, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] - 2*G[1, 0, -1, w] + 
       2*G[1, 0, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - G[-1, -1, 1, z] + 
       2*G[-1, -1, w, z] + G[-1, 1, -1, z] + G[-1, 1, 1, z] - 
       2*G[-1, 1, w, z] - G[1, -1, -1, z] - G[1, -1, 1, z] + 
       2*G[1, -1, w, z] + G[1, 1, -1, z] + G[1, 1, 1, z] - 2*G[1, 1, w, z] + 
       2*G[w, -1, -1, z] + 2*G[w, -1, 1, z] - 4*G[w, -1, w, z] - 
       2*G[w, 1, -1, z] - 2*G[w, 1, 1, z] + 4*G[w, 1, w, z]) + 
     G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] - 
     G[-1, -1, -1, 1, z] - 2*G[-1, -1, 0, -1, w] + 2*G[-1, -1, 0, 1, w] + 
     G[-1, -1, 1, -1, w] + G[-1, -1, 1, -1, z] - G[-1, -1, 1, 1, w] - 
     G[-1, -1, 1, 1, z] - 2*G[-1, -1, w, -1, z] + 2*G[-1, -1, w, 1, z] - 
     G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] + G[-1, 1, -1, 1, w] + 
     G[-1, 1, -1, 1, z] + 2*G[-1, 1, 0, -1, w] - 2*G[-1, 1, 0, 1, w] - 
     G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] + G[-1, 1, 1, 1, w] + 
     G[-1, 1, 1, 1, z] + 2*G[-1, 1, w, -1, z] - 2*G[-1, 1, w, 1, z] - 
     2*G[0, -1, -1, -1, w] + 2*G[0, -1, -1, 1, w] + 4*G[0, -1, 0, -1, w] - 
     4*G[0, -1, 0, 1, w] - 2*G[0, -1, 1, -1, w] + 2*G[0, -1, 1, 1, w] + 
     2*G[0, 1, -1, -1, w] - 2*G[0, 1, -1, 1, w] - 4*G[0, 1, 0, -1, w] + 
     4*G[0, 1, 0, 1, w] + 2*G[0, 1, 1, -1, w] - 2*G[0, 1, 1, 1, w] + 
     G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] - 
     G[1, -1, -1, 1, z] - 2*G[1, -1, 0, -1, w] + 2*G[1, -1, 0, 1, w] + 
     G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] - G[1, -1, 1, 1, w] - 
     G[1, -1, 1, 1, z] - 2*G[1, -1, w, -1, z] + 2*G[1, -1, w, 1, z] - 
     G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] + G[1, 1, -1, 1, w] + 
     G[1, 1, -1, 1, z] + 2*G[1, 1, 0, -1, w] - 2*G[1, 1, 0, 1, w] - 
     G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] + 
     G[1, 1, 1, 1, z] + 2*G[1, 1, w, -1, z] - 2*G[1, 1, w, 1, z] - 
     2*G[w, -1, -1, -1, z] + 2*G[w, -1, -1, 1, z] - 2*G[w, -1, 1, -1, z] + 
     2*G[w, -1, 1, 1, z] + 4*G[w, -1, w, -1, z] - 4*G[w, -1, w, 1, z] + 
     2*G[w, 1, -1, -1, z] - 2*G[w, 1, -1, 1, z] + 2*G[w, 1, 1, -1, z] - 
     2*G[w, 1, 1, 1, z] - 4*G[w, 1, w, -1, z] + 4*G[w, 1, w, 1, z]) + 
   2*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w, z] + G[1, -1, z] + 
       G[1, 1, z] - 2*G[1, w, z] - 2*G[w, -1, z] - 2*G[w, 1, z] + 
       4*G[w, w, z]) + (-G[-1, z] - G[1, z] + 2*G[w, z])*
      (-G[-1, -1, -1, w] + G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] + 2*G[0, -1, -1, w] - 2*G[0, -1, 1, w] - 
       2*G[0, 1, -1, w] + 2*G[0, 1, 1, w] - G[1, -1, -1, w] + 
       G[1, -1, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] + G[-1, -1, 1, z] - 
       G[-1, 1, -1, z] + G[-1, 1, 1, z] + 2*G[-1, w, -1, z] - 
       2*G[-1, w, 1, z] - G[1, -1, -1, z] + G[1, -1, 1, z] - G[1, 1, -1, z] + 
       G[1, 1, 1, z] + 2*G[1, w, -1, z] - 2*G[1, w, 1, z] + 
       2*G[w, -1, -1, z] - 2*G[w, -1, 1, z] + 2*G[w, 1, -1, z] - 
       2*G[w, 1, 1, z] - 4*G[w, w, -1, z] + 4*G[w, w, 1, z]) + 
     G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] - 
     G[-1, -1, -1, 1, z] - G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] + 
     G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] - 2*G[-1, 0, -1, -1, w] + 
     2*G[-1, 0, -1, 1, w] + 2*G[-1, 0, 1, -1, w] - 2*G[-1, 0, 1, 1, w] + 
     G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] - G[-1, 1, -1, 1, w] - 
     G[-1, 1, -1, 1, z] - G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] + 
     G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] - 2*G[-1, w, -1, -1, z] + 
     2*G[-1, w, -1, 1, z] + 2*G[-1, w, 1, -1, z] - 2*G[-1, w, 1, 1, z] - 
     2*G[0, -1, -1, -1, w] + 2*G[0, -1, -1, 1, w] + 2*G[0, -1, 1, -1, w] - 
     2*G[0, -1, 1, 1, w] + 4*G[0, 0, -1, -1, w] - 4*G[0, 0, -1, 1, w] - 
     4*G[0, 0, 1, -1, w] + 4*G[0, 0, 1, 1, w] - 2*G[0, 1, -1, -1, w] + 
     2*G[0, 1, -1, 1, w] + 2*G[0, 1, 1, -1, w] - 2*G[0, 1, 1, 1, w] + 
     G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] - 
     G[1, -1, -1, 1, z] - G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] + 
     G[1, -1, 1, 1, w] + G[1, -1, 1, 1, z] - 2*G[1, 0, -1, -1, w] + 
     2*G[1, 0, -1, 1, w] + 2*G[1, 0, 1, -1, w] - 2*G[1, 0, 1, 1, w] + 
     G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] - G[1, 1, -1, 1, w] - 
     G[1, 1, -1, 1, z] - G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] + 
     G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] - 2*G[1, w, -1, -1, z] + 
     2*G[1, w, -1, 1, z] + 2*G[1, w, 1, -1, z] - 2*G[1, w, 1, 1, z] - 
     2*G[w, -1, -1, -1, z] + 2*G[w, -1, -1, 1, z] + 2*G[w, -1, 1, -1, z] - 
     2*G[w, -1, 1, 1, z] - 2*G[w, 1, -1, -1, z] + 2*G[w, 1, -1, 1, z] + 
     2*G[w, 1, 1, -1, z] - 2*G[w, 1, 1, 1, z] + 4*G[w, w, -1, -1, z] - 
     4*G[w, w, -1, 1, z] - 4*G[w, w, 1, -1, z] + 4*G[w, w, 1, 1, z]), 
 fE7[{0}, sij, sjk, sik] -> 0, fE7[{1}, sij, sjk, sik] -> 
  -2*(G[-1, w] - G[-1, z] - G[1, w] + G[1, z]), 
 fE7[{2}, sij, sjk, sik] -> 
  -6*((G[-1, w] - G[1, w])*(G[-1, z] + G[1, z] - 2*G[w^(-1), z]) + 
     G[-1, -1, w] - G[-1, -1, z] - G[-1, 1, w] + G[-1, 1, z] + G[1, -1, w] - 
     G[1, -1, z] - G[1, 1, w] + G[1, 1, z] + 2*G[w^(-1), -1, z] - 
     2*G[w^(-1), 1, z]) + 
   2*((G[-1, w] - G[1, w])*(-G[-1, z] - G[1, z] + 2*G[w, z]) - G[-1, -1, w] + 
     G[-1, -1, z] + G[-1, 1, w] - G[-1, 1, z] + 2*G[0, -1, w] - 
     2*G[0, 1, w] - G[1, -1, w] + G[1, -1, z] + G[1, 1, w] - G[1, 1, z] - 
     2*G[w, -1, z] + 2*G[w, 1, z]), fE7[{3}, sij, sjk, sik] -> 
  -(Pi^2*(G[-1, w] - G[-1, z] - G[1, w] + G[1, z]))/3 + 
   12*((-G[-1, z] + G[1, z])*(G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + 
       G[1, 1, w]) + (G[-1, w] - G[1, w])*(G[-1, -1, z] - G[-1, 1, z] - 
       G[1, -1, z] + G[1, 1, z]) + G[-1, -1, -1, w] - G[-1, -1, -1, z] - 
     G[-1, -1, 1, w] + G[-1, -1, 1, z] - G[-1, 1, -1, w] + G[-1, 1, -1, z] + 
     G[-1, 1, 1, w] - G[-1, 1, 1, z] - G[1, -1, -1, w] + G[1, -1, -1, z] + 
     G[1, -1, 1, w] - G[1, -1, 1, z] + G[1, 1, -1, w] - G[1, 1, -1, z] - 
     G[1, 1, 1, w] + G[1, 1, 1, z]) - 
   18*((G[-1, z] + G[1, z] - 2*G[w^(-1), z])*(G[-1, -1, w] - G[-1, 1, w] + 
       G[1, -1, w] - G[1, 1, w]) + (G[-1, w] - G[1, w])*
      (G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w^(-1), z] + G[1, -1, z] + 
       G[1, 1, z] - 2*G[1, w^(-1), z] - 2*G[w^(-1), -1, z] - 
       2*G[w^(-1), 1, z] + 4*G[w^(-1), w^(-1), z]) + G[-1, -1, -1, w] - 
     G[-1, -1, -1, z] - G[-1, -1, 1, w] + G[-1, -1, 1, z] + G[-1, 1, -1, w] - 
     G[-1, 1, -1, z] - G[-1, 1, 1, w] + G[-1, 1, 1, z] + 
     2*G[-1, w^(-1), -1, z] - 2*G[-1, w^(-1), 1, z] + G[1, -1, -1, w] - 
     G[1, -1, -1, z] - G[1, -1, 1, w] + G[1, -1, 1, z] + G[1, 1, -1, w] - 
     G[1, 1, -1, z] - G[1, 1, 1, w] + G[1, 1, 1, z] + 2*G[1, w^(-1), -1, z] - 
     2*G[1, w^(-1), 1, z] + 2*G[w^(-1), -1, -1, z] - 2*G[w^(-1), -1, 1, z] + 
     2*G[w^(-1), 1, -1, z] - 2*G[w^(-1), 1, 1, z] - 
     4*G[w^(-1), w^(-1), -1, z] + 4*G[w^(-1), w^(-1), 1, z]) + 
   6*((G[-1, z] + G[1, z] - 2*G[w^(-1), z])*(-G[-1, -1, w] + G[-1, 1, w] + 
       2*G[0, -1, w] - 2*G[0, 1, w] - G[1, -1, w] + G[1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[-1, -1, z] - G[-1, 1, z] + 2*G[-1, w, z] - 
       G[1, -1, z] - G[1, 1, z] + 2*G[1, w, z] + 2*G[w^(-1), -1, z] + 
       2*G[w^(-1), 1, z] - 4*G[w^(-1), w, z]) - G[-1, -1, -1, w] + 
     G[-1, -1, -1, z] + G[-1, -1, 1, w] - G[-1, -1, 1, z] + 
     2*G[-1, 0, -1, w] - 2*G[-1, 0, 1, w] - G[-1, 1, -1, w] + 
     G[-1, 1, -1, z] + G[-1, 1, 1, w] - G[-1, 1, 1, z] - 2*G[-1, w, -1, z] + 
     2*G[-1, w, 1, z] - G[1, -1, -1, w] + G[1, -1, -1, z] + G[1, -1, 1, w] - 
     G[1, -1, 1, z] + 2*G[1, 0, -1, w] - 2*G[1, 0, 1, w] - G[1, 1, -1, w] + 
     G[1, 1, -1, z] + G[1, 1, 1, w] - G[1, 1, 1, z] - 2*G[1, w, -1, z] + 
     2*G[1, w, 1, z] - 2*G[w^(-1), -1, -1, z] + 2*G[w^(-1), -1, 1, z] - 
     2*G[w^(-1), 1, -1, z] + 2*G[w^(-1), 1, 1, z] + 4*G[w^(-1), w, -1, z] - 
     4*G[w^(-1), w, 1, z]) + 
   6*((-G[-1, z] - G[1, z] + 2*G[w, z])*(G[-1, -1, w] - G[-1, 1, w] + 
       G[1, -1, w] - G[1, 1, w]) + (G[-1, w] - G[1, w])*
      (-G[-1, -1, z] - G[-1, 1, z] + 2*G[-1, w^(-1), z] - G[1, -1, z] - 
       G[1, 1, z] + 2*G[1, w^(-1), z] + 2*G[w, -1, z] + 2*G[w, 1, z] - 
       4*G[w, w^(-1), z]) - G[-1, -1, -1, w] + G[-1, -1, -1, z] + 
     G[-1, -1, 1, w] - G[-1, -1, 1, z] - G[-1, 1, -1, w] + G[-1, 1, -1, z] + 
     G[-1, 1, 1, w] - G[-1, 1, 1, z] - 2*G[-1, w^(-1), -1, z] + 
     2*G[-1, w^(-1), 1, z] + 2*G[0, -1, -1, w] - 2*G[0, -1, 1, w] + 
     2*G[0, 1, -1, w] - 2*G[0, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, -1, z] + 
     G[1, -1, 1, w] - G[1, -1, 1, z] - G[1, 1, -1, w] + G[1, 1, -1, z] + 
     G[1, 1, 1, w] - G[1, 1, 1, z] - 2*G[1, w^(-1), -1, z] + 
     2*G[1, w^(-1), 1, z] - 2*G[w, -1, -1, z] + 2*G[w, -1, 1, z] - 
     2*G[w, 1, -1, z] + 2*G[w, 1, 1, z] + 4*G[w, w^(-1), -1, z] - 
     4*G[w, w^(-1), 1, z]) - 
   2*((-G[-1, z] - G[1, z] + 2*G[w, z])*(-G[-1, -1, w] + G[-1, 1, w] + 
       2*G[0, -1, w] - 2*G[0, 1, w] - G[1, -1, w] + G[1, 1, w]) + 
     (G[-1, w] - G[1, w])*(G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w, z] + 
       G[1, -1, z] + G[1, 1, z] - 2*G[1, w, z] - 2*G[w, -1, z] - 
       2*G[w, 1, z] + 4*G[w, w, z]) + G[-1, -1, -1, w] - G[-1, -1, -1, z] - 
     G[-1, -1, 1, w] + G[-1, -1, 1, z] - 2*G[-1, 0, -1, w] + 
     2*G[-1, 0, 1, w] + G[-1, 1, -1, w] - G[-1, 1, -1, z] - G[-1, 1, 1, w] + 
     G[-1, 1, 1, z] + 2*G[-1, w, -1, z] - 2*G[-1, w, 1, z] - 
     2*G[0, -1, -1, w] + 2*G[0, -1, 1, w] + 4*G[0, 0, -1, w] - 
     4*G[0, 0, 1, w] - 2*G[0, 1, -1, w] + 2*G[0, 1, 1, w] + G[1, -1, -1, w] - 
     G[1, -1, -1, z] - G[1, -1, 1, w] + G[1, -1, 1, z] - 2*G[1, 0, -1, w] + 
     2*G[1, 0, 1, w] + G[1, 1, -1, w] - G[1, 1, -1, z] - G[1, 1, 1, w] + 
     G[1, 1, 1, z] + 2*G[1, w, -1, z] - 2*G[1, w, 1, z] + 2*G[w, -1, -1, z] - 
     2*G[w, -1, 1, z] + 2*G[w, 1, -1, z] - 2*G[w, 1, 1, z] - 
     4*G[w, w, -1, z] + 4*G[w, w, 1, z]), fE7[{4}, sij, sjk, sik] -> 
  -(Pi^2*((G[-1, w] - G[1, w])*(G[-1, z] + G[1, z] - 2*G[w^(-1), z]) + 
      G[-1, -1, w] - G[-1, -1, z] - G[-1, 1, w] + G[-1, 1, z] + G[1, -1, w] - 
      G[1, -1, z] - G[1, 1, w] + G[1, 1, z] + 2*G[w^(-1), -1, z] - 
      2*G[w^(-1), 1, z])) + 
   (Pi^2*((G[-1, w] - G[1, w])*(-G[-1, z] - G[1, z] + 2*G[w, z]) - 
      G[-1, -1, w] + G[-1, -1, z] + G[-1, 1, w] - G[-1, 1, z] + 
      2*G[0, -1, w] - 2*G[0, 1, w] - G[1, -1, w] + G[1, -1, z] + G[1, 1, w] - 
      G[1, 1, z] - 2*G[w, -1, z] + 2*G[w, 1, z]))/3 + 
   36*((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
      (G[-1, -1, z] - G[-1, 1, z] - G[1, -1, z] + G[1, 1, z]) + 
     (-G[-1, z] + G[1, z])*(G[-1, -1, -1, w] - G[-1, -1, 1, w] + 
       G[-1, 1, -1, w] - G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] - 
       G[1, 1, -1, w] + G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*
      (G[-1, -1, -1, z] + G[-1, -1, 1, z] - 2*G[-1, -1, w^(-1), z] - 
       G[-1, 1, -1, z] - G[-1, 1, 1, z] + 2*G[-1, 1, w^(-1), z] - 
       G[1, -1, -1, z] - G[1, -1, 1, z] + 2*G[1, -1, w^(-1), z] + 
       G[1, 1, -1, z] + G[1, 1, 1, z] - 2*G[1, 1, w^(-1), z]) + 
     G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] + 
     G[-1, -1, -1, 1, z] + G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] - 
     G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] + 2*G[-1, -1, w^(-1), -1, z] - 
     2*G[-1, -1, w^(-1), 1, z] - G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] + 
     G[-1, 1, -1, 1, w] - G[-1, 1, -1, 1, z] - G[-1, 1, 1, -1, w] + 
     G[-1, 1, 1, -1, z] + G[-1, 1, 1, 1, w] - G[-1, 1, 1, 1, z] - 
     2*G[-1, 1, w^(-1), -1, z] + 2*G[-1, 1, w^(-1), 1, z] - 
     G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] - 
     G[1, -1, -1, 1, z] - G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] + 
     G[1, -1, 1, 1, w] - G[1, -1, 1, 1, z] - 2*G[1, -1, w^(-1), -1, z] + 
     2*G[1, -1, w^(-1), 1, z] + G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] - 
     G[1, 1, -1, 1, w] + G[1, 1, -1, 1, z] + G[1, 1, 1, -1, w] - 
     G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] + 
     2*G[1, 1, w^(-1), -1, z] - 2*G[1, 1, w^(-1), 1, z]) - 
   12*((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
       G[1, -1, w] + G[1, 1, w])*(G[-1, -1, z] - G[-1, 1, z] - G[1, -1, z] + 
       G[1, 1, z]) + (-G[-1, z] + G[1, z])*(-G[-1, -1, -1, w] + 
       G[-1, -1, 1, w] + 2*G[-1, 0, -1, w] - 2*G[-1, 0, 1, w] - 
       G[-1, 1, -1, w] + G[-1, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] - 
       2*G[1, 0, -1, w] + 2*G[1, 0, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - G[-1, -1, 1, z] + 
       2*G[-1, -1, w, z] + G[-1, 1, -1, z] + G[-1, 1, 1, z] - 
       2*G[-1, 1, w, z] + G[1, -1, -1, z] + G[1, -1, 1, z] - 
       2*G[1, -1, w, z] - G[1, 1, -1, z] - G[1, 1, 1, z] + 2*G[1, 1, w, z]) - 
     G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] + G[-1, -1, -1, 1, w] - 
     G[-1, -1, -1, 1, z] + 2*G[-1, -1, 0, -1, w] - 2*G[-1, -1, 0, 1, w] - 
     G[-1, -1, 1, -1, w] + G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] - 
     G[-1, -1, 1, 1, z] - 2*G[-1, -1, w, -1, z] + 2*G[-1, -1, w, 1, z] + 
     G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] - G[-1, 1, -1, 1, w] + 
     G[-1, 1, -1, 1, z] - 2*G[-1, 1, 0, -1, w] + 2*G[-1, 1, 0, 1, w] + 
     G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] + 
     G[-1, 1, 1, 1, z] + 2*G[-1, 1, w, -1, z] - 2*G[-1, 1, w, 1, z] + 
     G[1, -1, -1, -1, w] - G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] + 
     G[1, -1, -1, 1, z] - 2*G[1, -1, 0, -1, w] + 2*G[1, -1, 0, 1, w] + 
     G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] - G[1, -1, 1, 1, w] + 
     G[1, -1, 1, 1, z] + 2*G[1, -1, w, -1, z] - 2*G[1, -1, w, 1, z] - 
     G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] + G[1, 1, -1, 1, w] - 
     G[1, 1, -1, 1, z] + 2*G[1, 1, 0, -1, w] - 2*G[1, 1, 0, 1, w] - 
     G[1, 1, 1, -1, w] + G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] - 
     G[1, 1, 1, 1, z] - 2*G[1, 1, w, -1, z] + 2*G[1, 1, w, 1, z]) + 
   12*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w, z] - G[1, -1, z] - 
       G[1, 1, z] + 2*G[1, w, z]) + (-G[-1, z] + G[1, z])*
      (-G[-1, -1, -1, w] + G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] + 2*G[0, -1, -1, w] - 2*G[0, -1, 1, w] - 
       2*G[0, 1, -1, w] + 2*G[0, 1, 1, w] - G[1, -1, -1, w] + 
       G[1, -1, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] + G[-1, -1, 1, z] - 
       G[-1, 1, -1, z] + G[-1, 1, 1, z] + 2*G[-1, w, -1, z] - 
       2*G[-1, w, 1, z] + G[1, -1, -1, z] - G[1, -1, 1, z] + G[1, 1, -1, z] - 
       G[1, 1, 1, z] - 2*G[1, w, -1, z] + 2*G[1, w, 1, z]) - 
     G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] + G[-1, -1, -1, 1, w] - 
     G[-1, -1, -1, 1, z] + G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] - 
     G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] + 2*G[-1, 0, -1, -1, w] - 
     2*G[-1, 0, -1, 1, w] - 2*G[-1, 0, 1, -1, w] + 2*G[-1, 0, 1, 1, w] - 
     G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] + G[-1, 1, -1, 1, w] - 
     G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] - 
     G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] - 2*G[-1, w, -1, -1, z] + 
     2*G[-1, w, -1, 1, z] + 2*G[-1, w, 1, -1, z] - 2*G[-1, w, 1, 1, z] + 
     G[1, -1, -1, -1, w] - G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] + 
     G[1, -1, -1, 1, z] - G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] + 
     G[1, -1, 1, 1, w] - G[1, -1, 1, 1, z] - 2*G[1, 0, -1, -1, w] + 
     2*G[1, 0, -1, 1, w] + 2*G[1, 0, 1, -1, w] - 2*G[1, 0, 1, 1, w] + 
     G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] - G[1, 1, -1, 1, w] + 
     G[1, 1, -1, 1, z] - G[1, 1, 1, -1, w] + G[1, 1, 1, -1, z] + 
     G[1, 1, 1, 1, w] - G[1, 1, 1, 1, z] + 2*G[1, w, -1, -1, z] - 
     2*G[1, w, -1, 1, z] - 2*G[1, w, 1, -1, z] + 2*G[1, w, 1, 1, z]) + 
   36*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (-G[-1, -1, z] + G[-1, 1, z] - G[1, -1, z] + G[1, 1, z] + 
       2*G[w^(-1), -1, z] - 2*G[w^(-1), 1, z]) + 
     (G[-1, z] + G[1, z] - 2*G[w^(-1), z])*(G[-1, -1, -1, w] - 
       G[-1, -1, 1, w] - G[-1, 1, -1, w] + G[-1, 1, 1, w] - G[1, -1, -1, w] + 
       G[1, -1, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(G[-1, -1, -1, z] - G[-1, -1, 1, z] - 
       G[-1, 1, -1, z] + G[-1, 1, 1, z] + G[1, -1, -1, z] - G[1, -1, 1, z] - 
       G[1, 1, -1, z] + G[1, 1, 1, z] - 2*G[w^(-1), -1, -1, z] + 
       2*G[w^(-1), -1, 1, z] + 2*G[w^(-1), 1, -1, z] - 
       2*G[w^(-1), 1, 1, z]) + G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] - 
     G[-1, -1, -1, 1, w] + G[-1, -1, -1, 1, z] - G[-1, -1, 1, -1, w] + 
     G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] - G[-1, -1, 1, 1, z] - 
     G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] + G[-1, 1, -1, 1, w] - 
     G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] - 
     G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] + G[1, -1, -1, -1, w] - 
     G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] + G[1, -1, -1, 1, z] - 
     G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] + G[1, -1, 1, 1, w] - 
     G[1, -1, 1, 1, z] - G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] + 
     G[1, 1, -1, 1, w] - G[1, 1, -1, 1, z] + G[1, 1, 1, -1, w] - 
     G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] + 
     2*G[w^(-1), -1, -1, -1, z] - 2*G[w^(-1), -1, -1, 1, z] - 
     2*G[w^(-1), -1, 1, -1, z] + 2*G[w^(-1), -1, 1, 1, z] - 
     2*G[w^(-1), 1, -1, -1, z] + 2*G[w^(-1), 1, -1, 1, z] + 
     2*G[w^(-1), 1, 1, -1, z] - 2*G[w^(-1), 1, 1, 1, z]) - 
   54*((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
      (G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w^(-1), z] + G[1, -1, z] + 
       G[1, 1, z] - 2*G[1, w^(-1), z] - 2*G[w^(-1), -1, z] - 
       2*G[w^(-1), 1, z] + 4*G[w^(-1), w^(-1), z]) + 
     (G[-1, z] + G[1, z] - 2*G[w^(-1), z])*(G[-1, -1, -1, w] - 
       G[-1, -1, 1, w] + G[-1, 1, -1, w] - G[-1, 1, 1, w] + G[1, -1, -1, w] - 
       G[1, -1, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(G[-1, -1, -1, z] + G[-1, -1, 1, z] - 
       2*G[-1, -1, w^(-1), z] + G[-1, 1, -1, z] + G[-1, 1, 1, z] - 
       2*G[-1, 1, w^(-1), z] - 2*G[-1, w^(-1), -1, z] - 
       2*G[-1, w^(-1), 1, z] + 4*G[-1, w^(-1), w^(-1), z] + G[1, -1, -1, z] + 
       G[1, -1, 1, z] - 2*G[1, -1, w^(-1), z] + G[1, 1, -1, z] + 
       G[1, 1, 1, z] - 2*G[1, 1, w^(-1), z] - 2*G[1, w^(-1), -1, z] - 
       2*G[1, w^(-1), 1, z] + 4*G[1, w^(-1), w^(-1), z] - 
       2*G[w^(-1), -1, -1, z] - 2*G[w^(-1), -1, 1, z] + 
       4*G[w^(-1), -1, w^(-1), z] - 2*G[w^(-1), 1, -1, z] - 
       2*G[w^(-1), 1, 1, z] + 4*G[w^(-1), 1, w^(-1), z] + 
       4*G[w^(-1), w^(-1), -1, z] + 4*G[w^(-1), w^(-1), 1, z] - 
       8*G[w^(-1), w^(-1), w^(-1), z]) + G[-1, -1, -1, -1, w] - 
     G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] + G[-1, -1, -1, 1, z] + 
     G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] - G[-1, -1, 1, 1, w] + 
     G[-1, -1, 1, 1, z] + 2*G[-1, -1, w^(-1), -1, z] - 
     2*G[-1, -1, w^(-1), 1, z] + G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] - 
     G[-1, 1, -1, 1, w] + G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] - 
     G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] + 
     2*G[-1, 1, w^(-1), -1, z] - 2*G[-1, 1, w^(-1), 1, z] + 
     2*G[-1, w^(-1), -1, -1, z] - 2*G[-1, w^(-1), -1, 1, z] + 
     2*G[-1, w^(-1), 1, -1, z] - 2*G[-1, w^(-1), 1, 1, z] - 
     4*G[-1, w^(-1), w^(-1), -1, z] + 4*G[-1, w^(-1), w^(-1), 1, z] + 
     G[1, -1, -1, -1, w] - G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] + 
     G[1, -1, -1, 1, z] + G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] - 
     G[1, -1, 1, 1, w] + G[1, -1, 1, 1, z] + 2*G[1, -1, w^(-1), -1, z] - 
     2*G[1, -1, w^(-1), 1, z] + G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] - 
     G[1, 1, -1, 1, w] + G[1, 1, -1, 1, z] + G[1, 1, 1, -1, w] - 
     G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] + 
     2*G[1, 1, w^(-1), -1, z] - 2*G[1, 1, w^(-1), 1, z] + 
     2*G[1, w^(-1), -1, -1, z] - 2*G[1, w^(-1), -1, 1, z] + 
     2*G[1, w^(-1), 1, -1, z] - 2*G[1, w^(-1), 1, 1, z] - 
     4*G[1, w^(-1), w^(-1), -1, z] + 4*G[1, w^(-1), w^(-1), 1, z] + 
     2*G[w^(-1), -1, -1, -1, z] - 2*G[w^(-1), -1, -1, 1, z] + 
     2*G[w^(-1), -1, 1, -1, z] - 2*G[w^(-1), -1, 1, 1, z] - 
     4*G[w^(-1), -1, w^(-1), -1, z] + 4*G[w^(-1), -1, w^(-1), 1, z] + 
     2*G[w^(-1), 1, -1, -1, z] - 2*G[w^(-1), 1, -1, 1, z] + 
     2*G[w^(-1), 1, 1, -1, z] - 2*G[w^(-1), 1, 1, 1, z] - 
     4*G[w^(-1), 1, w^(-1), -1, z] + 4*G[w^(-1), 1, w^(-1), 1, z] - 
     4*G[w^(-1), w^(-1), -1, -1, z] + 4*G[w^(-1), w^(-1), -1, 1, z] - 
     4*G[w^(-1), w^(-1), 1, -1, z] + 4*G[w^(-1), w^(-1), 1, 1, z] + 
     8*G[w^(-1), w^(-1), w^(-1), -1, z] - 
     8*G[w^(-1), w^(-1), w^(-1), 1, z]) + 
   18*((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
       G[1, -1, w] + G[1, 1, w])*(G[-1, -1, z] + G[-1, 1, z] - 
       2*G[-1, w^(-1), z] + G[1, -1, z] + G[1, 1, z] - 2*G[1, w^(-1), z] - 
       2*G[w^(-1), -1, z] - 2*G[w^(-1), 1, z] + 4*G[w^(-1), w^(-1), z]) + 
     (G[-1, z] + G[1, z] - 2*G[w^(-1), z])*(-G[-1, -1, -1, w] + 
       G[-1, -1, 1, w] + 2*G[-1, 0, -1, w] - 2*G[-1, 0, 1, w] - 
       G[-1, 1, -1, w] + G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] + 
       2*G[1, 0, -1, w] - 2*G[1, 0, 1, w] - G[1, 1, -1, w] + G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - G[-1, -1, 1, z] + 
       2*G[-1, -1, w, z] - G[-1, 1, -1, z] - G[-1, 1, 1, z] + 
       2*G[-1, 1, w, z] + 2*G[-1, w^(-1), -1, z] + 2*G[-1, w^(-1), 1, z] - 
       4*G[-1, w^(-1), w, z] - G[1, -1, -1, z] - G[1, -1, 1, z] + 
       2*G[1, -1, w, z] - G[1, 1, -1, z] - G[1, 1, 1, z] + 2*G[1, 1, w, z] + 
       2*G[1, w^(-1), -1, z] + 2*G[1, w^(-1), 1, z] - 4*G[1, w^(-1), w, z] + 
       2*G[w^(-1), -1, -1, z] + 2*G[w^(-1), -1, 1, z] - 
       4*G[w^(-1), -1, w, z] + 2*G[w^(-1), 1, -1, z] + 2*G[w^(-1), 1, 1, z] - 
       4*G[w^(-1), 1, w, z] - 4*G[w^(-1), w^(-1), -1, z] - 
       4*G[w^(-1), w^(-1), 1, z] + 8*G[w^(-1), w^(-1), w, z]) - 
     G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] + G[-1, -1, -1, 1, w] - 
     G[-1, -1, -1, 1, z] + 2*G[-1, -1, 0, -1, w] - 2*G[-1, -1, 0, 1, w] - 
     G[-1, -1, 1, -1, w] + G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] - 
     G[-1, -1, 1, 1, z] - 2*G[-1, -1, w, -1, z] + 2*G[-1, -1, w, 1, z] - 
     G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] + G[-1, 1, -1, 1, w] - 
     G[-1, 1, -1, 1, z] + 2*G[-1, 1, 0, -1, w] - 2*G[-1, 1, 0, 1, w] - 
     G[-1, 1, 1, -1, w] + G[-1, 1, 1, -1, z] + G[-1, 1, 1, 1, w] - 
     G[-1, 1, 1, 1, z] - 2*G[-1, 1, w, -1, z] + 2*G[-1, 1, w, 1, z] - 
     2*G[-1, w^(-1), -1, -1, z] + 2*G[-1, w^(-1), -1, 1, z] - 
     2*G[-1, w^(-1), 1, -1, z] + 2*G[-1, w^(-1), 1, 1, z] + 
     4*G[-1, w^(-1), w, -1, z] - 4*G[-1, w^(-1), w, 1, z] - 
     G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] - 
     G[1, -1, -1, 1, z] + 2*G[1, -1, 0, -1, w] - 2*G[1, -1, 0, 1, w] - 
     G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] + G[1, -1, 1, 1, w] - 
     G[1, -1, 1, 1, z] - 2*G[1, -1, w, -1, z] + 2*G[1, -1, w, 1, z] - 
     G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] + G[1, 1, -1, 1, w] - 
     G[1, 1, -1, 1, z] + 2*G[1, 1, 0, -1, w] - 2*G[1, 1, 0, 1, w] - 
     G[1, 1, 1, -1, w] + G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] - 
     G[1, 1, 1, 1, z] - 2*G[1, 1, w, -1, z] + 2*G[1, 1, w, 1, z] - 
     2*G[1, w^(-1), -1, -1, z] + 2*G[1, w^(-1), -1, 1, z] - 
     2*G[1, w^(-1), 1, -1, z] + 2*G[1, w^(-1), 1, 1, z] + 
     4*G[1, w^(-1), w, -1, z] - 4*G[1, w^(-1), w, 1, z] - 
     2*G[w^(-1), -1, -1, -1, z] + 2*G[w^(-1), -1, -1, 1, z] - 
     2*G[w^(-1), -1, 1, -1, z] + 2*G[w^(-1), -1, 1, 1, z] + 
     4*G[w^(-1), -1, w, -1, z] - 4*G[w^(-1), -1, w, 1, z] - 
     2*G[w^(-1), 1, -1, -1, z] + 2*G[w^(-1), 1, -1, 1, z] - 
     2*G[w^(-1), 1, 1, -1, z] + 2*G[w^(-1), 1, 1, 1, z] + 
     4*G[w^(-1), 1, w, -1, z] - 4*G[w^(-1), 1, w, 1, z] + 
     4*G[w^(-1), w^(-1), -1, -1, z] - 4*G[w^(-1), w^(-1), -1, 1, z] + 
     4*G[w^(-1), w^(-1), 1, -1, z] - 4*G[w^(-1), w^(-1), 1, 1, z] - 
     8*G[w^(-1), w^(-1), w, -1, z] + 8*G[w^(-1), w^(-1), w, 1, z]) + 
   18*((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
      (-G[-1, -1, z] - G[-1, 1, z] + 2*G[-1, w, z] - G[1, -1, z] - 
       G[1, 1, z] + 2*G[1, w, z] + 2*G[w^(-1), -1, z] + 2*G[w^(-1), 1, z] - 
       4*G[w^(-1), w, z]) + (G[-1, z] + G[1, z] - 2*G[w^(-1), z])*
      (-G[-1, -1, -1, w] + G[-1, -1, 1, w] - G[-1, 1, -1, w] + 
       G[-1, 1, 1, w] + 2*G[0, -1, -1, w] - 2*G[0, -1, 1, w] + 
       2*G[0, 1, -1, w] - 2*G[0, 1, 1, w] - G[1, -1, -1, w] + 
       G[1, -1, 1, w] - G[1, 1, -1, w] + G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - G[-1, -1, 1, z] + 
       2*G[-1, -1, w^(-1), z] - G[-1, 1, -1, z] - G[-1, 1, 1, z] + 
       2*G[-1, 1, w^(-1), z] + 2*G[-1, w, -1, z] + 2*G[-1, w, 1, z] - 
       4*G[-1, w, w^(-1), z] - G[1, -1, -1, z] - G[1, -1, 1, z] + 
       2*G[1, -1, w^(-1), z] - G[1, 1, -1, z] - G[1, 1, 1, z] + 
       2*G[1, 1, w^(-1), z] + 2*G[1, w, -1, z] + 2*G[1, w, 1, z] - 
       4*G[1, w, w^(-1), z] + 2*G[w^(-1), -1, -1, z] + 
       2*G[w^(-1), -1, 1, z] - 4*G[w^(-1), -1, w^(-1), z] + 
       2*G[w^(-1), 1, -1, z] + 2*G[w^(-1), 1, 1, z] - 
       4*G[w^(-1), 1, w^(-1), z] - 4*G[w^(-1), w, -1, z] - 
       4*G[w^(-1), w, 1, z] + 8*G[w^(-1), w, w^(-1), z]) - 
     G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] + G[-1, -1, -1, 1, w] - 
     G[-1, -1, -1, 1, z] - G[-1, -1, 1, -1, w] + G[-1, -1, 1, -1, z] + 
     G[-1, -1, 1, 1, w] - G[-1, -1, 1, 1, z] - 2*G[-1, -1, w^(-1), -1, z] + 
     2*G[-1, -1, w^(-1), 1, z] + 2*G[-1, 0, -1, -1, w] - 
     2*G[-1, 0, -1, 1, w] + 2*G[-1, 0, 1, -1, w] - 2*G[-1, 0, 1, 1, w] - 
     G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] + G[-1, 1, -1, 1, w] - 
     G[-1, 1, -1, 1, z] - G[-1, 1, 1, -1, w] + G[-1, 1, 1, -1, z] + 
     G[-1, 1, 1, 1, w] - G[-1, 1, 1, 1, z] - 2*G[-1, 1, w^(-1), -1, z] + 
     2*G[-1, 1, w^(-1), 1, z] - 2*G[-1, w, -1, -1, z] + 
     2*G[-1, w, -1, 1, z] - 2*G[-1, w, 1, -1, z] + 2*G[-1, w, 1, 1, z] + 
     4*G[-1, w, w^(-1), -1, z] - 4*G[-1, w, w^(-1), 1, z] - 
     G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] - 
     G[1, -1, -1, 1, z] - G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] + 
     G[1, -1, 1, 1, w] - G[1, -1, 1, 1, z] - 2*G[1, -1, w^(-1), -1, z] + 
     2*G[1, -1, w^(-1), 1, z] + 2*G[1, 0, -1, -1, w] - 2*G[1, 0, -1, 1, w] + 
     2*G[1, 0, 1, -1, w] - 2*G[1, 0, 1, 1, w] - G[1, 1, -1, -1, w] + 
     G[1, 1, -1, -1, z] + G[1, 1, -1, 1, w] - G[1, 1, -1, 1, z] - 
     G[1, 1, 1, -1, w] + G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] - 
     G[1, 1, 1, 1, z] - 2*G[1, 1, w^(-1), -1, z] + 2*G[1, 1, w^(-1), 1, z] - 
     2*G[1, w, -1, -1, z] + 2*G[1, w, -1, 1, z] - 2*G[1, w, 1, -1, z] + 
     2*G[1, w, 1, 1, z] + 4*G[1, w, w^(-1), -1, z] - 
     4*G[1, w, w^(-1), 1, z] - 2*G[w^(-1), -1, -1, -1, z] + 
     2*G[w^(-1), -1, -1, 1, z] - 2*G[w^(-1), -1, 1, -1, z] + 
     2*G[w^(-1), -1, 1, 1, z] + 4*G[w^(-1), -1, w^(-1), -1, z] - 
     4*G[w^(-1), -1, w^(-1), 1, z] - 2*G[w^(-1), 1, -1, -1, z] + 
     2*G[w^(-1), 1, -1, 1, z] - 2*G[w^(-1), 1, 1, -1, z] + 
     2*G[w^(-1), 1, 1, 1, z] + 4*G[w^(-1), 1, w^(-1), -1, z] - 
     4*G[w^(-1), 1, w^(-1), 1, z] + 4*G[w^(-1), w, -1, -1, z] - 
     4*G[w^(-1), w, -1, 1, z] + 4*G[w^(-1), w, 1, -1, z] - 
     4*G[w^(-1), w, 1, 1, z] - 8*G[w^(-1), w, w^(-1), -1, z] + 
     8*G[w^(-1), w, w^(-1), 1, z]) - 
   6*((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
       G[1, -1, w] + G[1, 1, w])*(-G[-1, -1, z] - G[-1, 1, z] + 
       2*G[-1, w, z] - G[1, -1, z] - G[1, 1, z] + 2*G[1, w, z] + 
       2*G[w^(-1), -1, z] + 2*G[w^(-1), 1, z] - 4*G[w^(-1), w, z]) + 
     (G[-1, z] + G[1, z] - 2*G[w^(-1), z])*(G[-1, -1, -1, w] - 
       G[-1, -1, 1, w] - 2*G[-1, 0, -1, w] + 2*G[-1, 0, 1, w] + 
       G[-1, 1, -1, w] - G[-1, 1, 1, w] - 2*G[0, -1, -1, w] + 
       2*G[0, -1, 1, w] + 4*G[0, 0, -1, w] - 4*G[0, 0, 1, w] - 
       2*G[0, 1, -1, w] + 2*G[0, 1, 1, w] + G[1, -1, -1, w] - 
       G[1, -1, 1, w] - 2*G[1, 0, -1, w] + 2*G[1, 0, 1, w] + G[1, 1, -1, w] - 
       G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*(G[-1, -1, -1, z] + 
       G[-1, -1, 1, z] - 2*G[-1, -1, w, z] + G[-1, 1, -1, z] + 
       G[-1, 1, 1, z] - 2*G[-1, 1, w, z] - 2*G[-1, w, -1, z] - 
       2*G[-1, w, 1, z] + 4*G[-1, w, w, z] + G[1, -1, -1, z] + 
       G[1, -1, 1, z] - 2*G[1, -1, w, z] + G[1, 1, -1, z] + G[1, 1, 1, z] - 
       2*G[1, 1, w, z] - 2*G[1, w, -1, z] - 2*G[1, w, 1, z] + 
       4*G[1, w, w, z] - 2*G[w^(-1), -1, -1, z] - 2*G[w^(-1), -1, 1, z] + 
       4*G[w^(-1), -1, w, z] - 2*G[w^(-1), 1, -1, z] - 2*G[w^(-1), 1, 1, z] + 
       4*G[w^(-1), 1, w, z] + 4*G[w^(-1), w, -1, z] + 4*G[w^(-1), w, 1, z] - 
       8*G[w^(-1), w, w, z]) + G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] - 
     G[-1, -1, -1, 1, w] + G[-1, -1, -1, 1, z] - 2*G[-1, -1, 0, -1, w] + 
     2*G[-1, -1, 0, 1, w] + G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] - 
     G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] + 2*G[-1, -1, w, -1, z] - 
     2*G[-1, -1, w, 1, z] - 2*G[-1, 0, -1, -1, w] + 2*G[-1, 0, -1, 1, w] + 
     4*G[-1, 0, 0, -1, w] - 4*G[-1, 0, 0, 1, w] - 2*G[-1, 0, 1, -1, w] + 
     2*G[-1, 0, 1, 1, w] + G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] - 
     G[-1, 1, -1, 1, w] + G[-1, 1, -1, 1, z] - 2*G[-1, 1, 0, -1, w] + 
     2*G[-1, 1, 0, 1, w] + G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] - 
     G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] + 2*G[-1, 1, w, -1, z] - 
     2*G[-1, 1, w, 1, z] + 2*G[-1, w, -1, -1, z] - 2*G[-1, w, -1, 1, z] + 
     2*G[-1, w, 1, -1, z] - 2*G[-1, w, 1, 1, z] - 4*G[-1, w, w, -1, z] + 
     4*G[-1, w, w, 1, z] + G[1, -1, -1, -1, w] - G[1, -1, -1, -1, z] - 
     G[1, -1, -1, 1, w] + G[1, -1, -1, 1, z] - 2*G[1, -1, 0, -1, w] + 
     2*G[1, -1, 0, 1, w] + G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] - 
     G[1, -1, 1, 1, w] + G[1, -1, 1, 1, z] + 2*G[1, -1, w, -1, z] - 
     2*G[1, -1, w, 1, z] - 2*G[1, 0, -1, -1, w] + 2*G[1, 0, -1, 1, w] + 
     4*G[1, 0, 0, -1, w] - 4*G[1, 0, 0, 1, w] - 2*G[1, 0, 1, -1, w] + 
     2*G[1, 0, 1, 1, w] + G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] - 
     G[1, 1, -1, 1, w] + G[1, 1, -1, 1, z] - 2*G[1, 1, 0, -1, w] + 
     2*G[1, 1, 0, 1, w] + G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] - 
     G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] + 2*G[1, 1, w, -1, z] - 
     2*G[1, 1, w, 1, z] + 2*G[1, w, -1, -1, z] - 2*G[1, w, -1, 1, z] + 
     2*G[1, w, 1, -1, z] - 2*G[1, w, 1, 1, z] - 4*G[1, w, w, -1, z] + 
     4*G[1, w, w, 1, z] + 2*G[w^(-1), -1, -1, -1, z] - 
     2*G[w^(-1), -1, -1, 1, z] + 2*G[w^(-1), -1, 1, -1, z] - 
     2*G[w^(-1), -1, 1, 1, z] - 4*G[w^(-1), -1, w, -1, z] + 
     4*G[w^(-1), -1, w, 1, z] + 2*G[w^(-1), 1, -1, -1, z] - 
     2*G[w^(-1), 1, -1, 1, z] + 2*G[w^(-1), 1, 1, -1, z] - 
     2*G[w^(-1), 1, 1, 1, z] - 4*G[w^(-1), 1, w, -1, z] + 
     4*G[w^(-1), 1, w, 1, z] - 4*G[w^(-1), w, -1, -1, z] + 
     4*G[w^(-1), w, -1, 1, z] - 4*G[w^(-1), w, 1, -1, z] + 
     4*G[w^(-1), w, 1, 1, z] + 8*G[w^(-1), w, w, -1, z] - 
     8*G[w^(-1), w, w, 1, z]) - 
   12*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (G[-1, -1, z] - G[-1, 1, z] + G[1, -1, z] - G[1, 1, z] - 
       2*G[w, -1, z] + 2*G[w, 1, z]) + (-G[-1, z] - G[1, z] + 2*G[w, z])*
      (G[-1, -1, -1, w] - G[-1, -1, 1, w] - G[-1, 1, -1, w] + 
       G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] + G[1, 1, -1, w] - 
       G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] + 
       G[-1, -1, 1, z] + G[-1, 1, -1, z] - G[-1, 1, 1, z] - G[1, -1, -1, z] + 
       G[1, -1, 1, z] + G[1, 1, -1, z] - G[1, 1, 1, z] + 2*G[w, -1, -1, z] - 
       2*G[w, -1, 1, z] - 2*G[w, 1, -1, z] + 2*G[w, 1, 1, z]) - 
     G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] + G[-1, -1, -1, 1, w] - 
     G[-1, -1, -1, 1, z] + G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] - 
     G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] + G[-1, 1, -1, -1, w] - 
     G[-1, 1, -1, -1, z] - G[-1, 1, -1, 1, w] + G[-1, 1, -1, 1, z] - 
     G[-1, 1, 1, -1, w] + G[-1, 1, 1, -1, z] + G[-1, 1, 1, 1, w] - 
     G[-1, 1, 1, 1, z] + 2*G[0, -1, -1, -1, w] - 2*G[0, -1, -1, 1, w] - 
     2*G[0, -1, 1, -1, w] + 2*G[0, -1, 1, 1, w] - 2*G[0, 1, -1, -1, w] + 
     2*G[0, 1, -1, 1, w] + 2*G[0, 1, 1, -1, w] - 2*G[0, 1, 1, 1, w] - 
     G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] - 
     G[1, -1, -1, 1, z] + G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] - 
     G[1, -1, 1, 1, w] + G[1, -1, 1, 1, z] + G[1, 1, -1, -1, w] - 
     G[1, 1, -1, -1, z] - G[1, 1, -1, 1, w] + G[1, 1, -1, 1, z] - 
     G[1, 1, 1, -1, w] + G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] - 
     G[1, 1, 1, 1, z] - 2*G[w, -1, -1, -1, z] + 2*G[w, -1, -1, 1, z] + 
     2*G[w, -1, 1, -1, z] - 2*G[w, -1, 1, 1, z] + 2*G[w, 1, -1, -1, z] - 
     2*G[w, 1, -1, 1, z] - 2*G[w, 1, 1, -1, z] + 2*G[w, 1, 1, 1, z]) + 
   18*((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
      (-G[-1, -1, z] - G[-1, 1, z] + 2*G[-1, w^(-1), z] - G[1, -1, z] - 
       G[1, 1, z] + 2*G[1, w^(-1), z] + 2*G[w, -1, z] + 2*G[w, 1, z] - 
       4*G[w, w^(-1), z]) + (-G[-1, z] - G[1, z] + 2*G[w, z])*
      (G[-1, -1, -1, w] - G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] + G[1, 1, -1, w] - 
       G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - 
       G[-1, -1, 1, z] + 2*G[-1, -1, w^(-1), z] - G[-1, 1, -1, z] - 
       G[-1, 1, 1, z] + 2*G[-1, 1, w^(-1), z] + 2*G[-1, w^(-1), -1, z] + 
       2*G[-1, w^(-1), 1, z] - 4*G[-1, w^(-1), w^(-1), z] - G[1, -1, -1, z] - 
       G[1, -1, 1, z] + 2*G[1, -1, w^(-1), z] - G[1, 1, -1, z] - 
       G[1, 1, 1, z] + 2*G[1, 1, w^(-1), z] + 2*G[1, w^(-1), -1, z] + 
       2*G[1, w^(-1), 1, z] - 4*G[1, w^(-1), w^(-1), z] + 2*G[w, -1, -1, z] + 
       2*G[w, -1, 1, z] - 4*G[w, -1, w^(-1), z] + 2*G[w, 1, -1, z] + 
       2*G[w, 1, 1, z] - 4*G[w, 1, w^(-1), z] - 4*G[w, w^(-1), -1, z] - 
       4*G[w, w^(-1), 1, z] + 8*G[w, w^(-1), w^(-1), z]) - 
     G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] + G[-1, -1, -1, 1, w] - 
     G[-1, -1, -1, 1, z] - G[-1, -1, 1, -1, w] + G[-1, -1, 1, -1, z] + 
     G[-1, -1, 1, 1, w] - G[-1, -1, 1, 1, z] - 2*G[-1, -1, w^(-1), -1, z] + 
     2*G[-1, -1, w^(-1), 1, z] - G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] + 
     G[-1, 1, -1, 1, w] - G[-1, 1, -1, 1, z] - G[-1, 1, 1, -1, w] + 
     G[-1, 1, 1, -1, z] + G[-1, 1, 1, 1, w] - G[-1, 1, 1, 1, z] - 
     2*G[-1, 1, w^(-1), -1, z] + 2*G[-1, 1, w^(-1), 1, z] - 
     2*G[-1, w^(-1), -1, -1, z] + 2*G[-1, w^(-1), -1, 1, z] - 
     2*G[-1, w^(-1), 1, -1, z] + 2*G[-1, w^(-1), 1, 1, z] + 
     4*G[-1, w^(-1), w^(-1), -1, z] - 4*G[-1, w^(-1), w^(-1), 1, z] + 
     2*G[0, -1, -1, -1, w] - 2*G[0, -1, -1, 1, w] + 2*G[0, -1, 1, -1, w] - 
     2*G[0, -1, 1, 1, w] + 2*G[0, 1, -1, -1, w] - 2*G[0, 1, -1, 1, w] + 
     2*G[0, 1, 1, -1, w] - 2*G[0, 1, 1, 1, w] - G[1, -1, -1, -1, w] + 
     G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] - G[1, -1, -1, 1, z] - 
     G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] + G[1, -1, 1, 1, w] - 
     G[1, -1, 1, 1, z] - 2*G[1, -1, w^(-1), -1, z] + 
     2*G[1, -1, w^(-1), 1, z] - G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] + 
     G[1, 1, -1, 1, w] - G[1, 1, -1, 1, z] - G[1, 1, 1, -1, w] + 
     G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] - G[1, 1, 1, 1, z] - 
     2*G[1, 1, w^(-1), -1, z] + 2*G[1, 1, w^(-1), 1, z] - 
     2*G[1, w^(-1), -1, -1, z] + 2*G[1, w^(-1), -1, 1, z] - 
     2*G[1, w^(-1), 1, -1, z] + 2*G[1, w^(-1), 1, 1, z] + 
     4*G[1, w^(-1), w^(-1), -1, z] - 4*G[1, w^(-1), w^(-1), 1, z] - 
     2*G[w, -1, -1, -1, z] + 2*G[w, -1, -1, 1, z] - 2*G[w, -1, 1, -1, z] + 
     2*G[w, -1, 1, 1, z] + 4*G[w, -1, w^(-1), -1, z] - 
     4*G[w, -1, w^(-1), 1, z] - 2*G[w, 1, -1, -1, z] + 2*G[w, 1, -1, 1, z] - 
     2*G[w, 1, 1, -1, z] + 2*G[w, 1, 1, 1, z] + 4*G[w, 1, w^(-1), -1, z] - 
     4*G[w, 1, w^(-1), 1, z] + 4*G[w, w^(-1), -1, -1, z] - 
     4*G[w, w^(-1), -1, 1, z] + 4*G[w, w^(-1), 1, -1, z] - 
     4*G[w, w^(-1), 1, 1, z] - 8*G[w, w^(-1), w^(-1), -1, z] + 
     8*G[w, w^(-1), w^(-1), 1, z]) - 
   6*((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
       G[1, -1, w] + G[1, 1, w])*(-G[-1, -1, z] - G[-1, 1, z] + 
       2*G[-1, w^(-1), z] - G[1, -1, z] - G[1, 1, z] + 2*G[1, w^(-1), z] + 
       2*G[w, -1, z] + 2*G[w, 1, z] - 4*G[w, w^(-1), z]) + 
     (-G[-1, z] - G[1, z] + 2*G[w, z])*(-G[-1, -1, -1, w] + G[-1, -1, 1, w] + 
       2*G[-1, 0, -1, w] - 2*G[-1, 0, 1, w] - G[-1, 1, -1, w] + 
       G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] + 2*G[1, 0, -1, w] - 
       2*G[1, 0, 1, w] - G[1, 1, -1, w] + G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(G[-1, -1, -1, z] + G[-1, -1, 1, z] - 
       2*G[-1, -1, w, z] + G[-1, 1, -1, z] + G[-1, 1, 1, z] - 
       2*G[-1, 1, w, z] - 2*G[-1, w^(-1), -1, z] - 2*G[-1, w^(-1), 1, z] + 
       4*G[-1, w^(-1), w, z] + G[1, -1, -1, z] + G[1, -1, 1, z] - 
       2*G[1, -1, w, z] + G[1, 1, -1, z] + G[1, 1, 1, z] - 2*G[1, 1, w, z] - 
       2*G[1, w^(-1), -1, z] - 2*G[1, w^(-1), 1, z] + 4*G[1, w^(-1), w, z] - 
       2*G[w, -1, -1, z] - 2*G[w, -1, 1, z] + 4*G[w, -1, w, z] - 
       2*G[w, 1, -1, z] - 2*G[w, 1, 1, z] + 4*G[w, 1, w, z] + 
       4*G[w, w^(-1), -1, z] + 4*G[w, w^(-1), 1, z] - 8*G[w, w^(-1), w, z]) + 
     G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] + 
     G[-1, -1, -1, 1, z] - 2*G[-1, -1, 0, -1, w] + 2*G[-1, -1, 0, 1, w] + 
     G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] - G[-1, -1, 1, 1, w] + 
     G[-1, -1, 1, 1, z] + 2*G[-1, -1, w, -1, z] - 2*G[-1, -1, w, 1, z] + 
     G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] - G[-1, 1, -1, 1, w] + 
     G[-1, 1, -1, 1, z] - 2*G[-1, 1, 0, -1, w] + 2*G[-1, 1, 0, 1, w] + 
     G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] + 
     G[-1, 1, 1, 1, z] + 2*G[-1, 1, w, -1, z] - 2*G[-1, 1, w, 1, z] + 
     2*G[-1, w^(-1), -1, -1, z] - 2*G[-1, w^(-1), -1, 1, z] + 
     2*G[-1, w^(-1), 1, -1, z] - 2*G[-1, w^(-1), 1, 1, z] - 
     4*G[-1, w^(-1), w, -1, z] + 4*G[-1, w^(-1), w, 1, z] - 
     2*G[0, -1, -1, -1, w] + 2*G[0, -1, -1, 1, w] + 4*G[0, -1, 0, -1, w] - 
     4*G[0, -1, 0, 1, w] - 2*G[0, -1, 1, -1, w] + 2*G[0, -1, 1, 1, w] - 
     2*G[0, 1, -1, -1, w] + 2*G[0, 1, -1, 1, w] + 4*G[0, 1, 0, -1, w] - 
     4*G[0, 1, 0, 1, w] - 2*G[0, 1, 1, -1, w] + 2*G[0, 1, 1, 1, w] + 
     G[1, -1, -1, -1, w] - G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] + 
     G[1, -1, -1, 1, z] - 2*G[1, -1, 0, -1, w] + 2*G[1, -1, 0, 1, w] + 
     G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] - G[1, -1, 1, 1, w] + 
     G[1, -1, 1, 1, z] + 2*G[1, -1, w, -1, z] - 2*G[1, -1, w, 1, z] + 
     G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] - G[1, 1, -1, 1, w] + 
     G[1, 1, -1, 1, z] - 2*G[1, 1, 0, -1, w] + 2*G[1, 1, 0, 1, w] + 
     G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] + 
     G[1, 1, 1, 1, z] + 2*G[1, 1, w, -1, z] - 2*G[1, 1, w, 1, z] + 
     2*G[1, w^(-1), -1, -1, z] - 2*G[1, w^(-1), -1, 1, z] + 
     2*G[1, w^(-1), 1, -1, z] - 2*G[1, w^(-1), 1, 1, z] - 
     4*G[1, w^(-1), w, -1, z] + 4*G[1, w^(-1), w, 1, z] + 
     2*G[w, -1, -1, -1, z] - 2*G[w, -1, -1, 1, z] + 2*G[w, -1, 1, -1, z] - 
     2*G[w, -1, 1, 1, z] - 4*G[w, -1, w, -1, z] + 4*G[w, -1, w, 1, z] + 
     2*G[w, 1, -1, -1, z] - 2*G[w, 1, -1, 1, z] + 2*G[w, 1, 1, -1, z] - 
     2*G[w, 1, 1, 1, z] - 4*G[w, 1, w, -1, z] + 4*G[w, 1, w, 1, z] - 
     4*G[w, w^(-1), -1, -1, z] + 4*G[w, w^(-1), -1, 1, z] - 
     4*G[w, w^(-1), 1, -1, z] + 4*G[w, w^(-1), 1, 1, z] + 
     8*G[w, w^(-1), w, -1, z] - 8*G[w, w^(-1), w, 1, z]) - 
   6*((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
      (G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w, z] + G[1, -1, z] + 
       G[1, 1, z] - 2*G[1, w, z] - 2*G[w, -1, z] - 2*G[w, 1, z] + 
       4*G[w, w, z]) + (-G[-1, z] - G[1, z] + 2*G[w, z])*
      (-G[-1, -1, -1, w] + G[-1, -1, 1, w] - G[-1, 1, -1, w] + 
       G[-1, 1, 1, w] + 2*G[0, -1, -1, w] - 2*G[0, -1, 1, w] + 
       2*G[0, 1, -1, w] - 2*G[0, 1, 1, w] - G[1, -1, -1, w] + 
       G[1, -1, 1, w] - G[1, 1, -1, w] + G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(G[-1, -1, -1, z] + G[-1, -1, 1, z] - 
       2*G[-1, -1, w^(-1), z] + G[-1, 1, -1, z] + G[-1, 1, 1, z] - 
       2*G[-1, 1, w^(-1), z] - 2*G[-1, w, -1, z] - 2*G[-1, w, 1, z] + 
       4*G[-1, w, w^(-1), z] + G[1, -1, -1, z] + G[1, -1, 1, z] - 
       2*G[1, -1, w^(-1), z] + G[1, 1, -1, z] + G[1, 1, 1, z] - 
       2*G[1, 1, w^(-1), z] - 2*G[1, w, -1, z] - 2*G[1, w, 1, z] + 
       4*G[1, w, w^(-1), z] - 2*G[w, -1, -1, z] - 2*G[w, -1, 1, z] + 
       4*G[w, -1, w^(-1), z] - 2*G[w, 1, -1, z] - 2*G[w, 1, 1, z] + 
       4*G[w, 1, w^(-1), z] + 4*G[w, w, -1, z] + 4*G[w, w, 1, z] - 
       8*G[w, w, w^(-1), z]) + G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] - 
     G[-1, -1, -1, 1, w] + G[-1, -1, -1, 1, z] + G[-1, -1, 1, -1, w] - 
     G[-1, -1, 1, -1, z] - G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] + 
     2*G[-1, -1, w^(-1), -1, z] - 2*G[-1, -1, w^(-1), 1, z] - 
     2*G[-1, 0, -1, -1, w] + 2*G[-1, 0, -1, 1, w] - 2*G[-1, 0, 1, -1, w] + 
     2*G[-1, 0, 1, 1, w] + G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] - 
     G[-1, 1, -1, 1, w] + G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] - 
     G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] + 
     2*G[-1, 1, w^(-1), -1, z] - 2*G[-1, 1, w^(-1), 1, z] + 
     2*G[-1, w, -1, -1, z] - 2*G[-1, w, -1, 1, z] + 2*G[-1, w, 1, -1, z] - 
     2*G[-1, w, 1, 1, z] - 4*G[-1, w, w^(-1), -1, z] + 
     4*G[-1, w, w^(-1), 1, z] - 2*G[0, -1, -1, -1, w] + 
     2*G[0, -1, -1, 1, w] - 2*G[0, -1, 1, -1, w] + 2*G[0, -1, 1, 1, w] + 
     4*G[0, 0, -1, -1, w] - 4*G[0, 0, -1, 1, w] + 4*G[0, 0, 1, -1, w] - 
     4*G[0, 0, 1, 1, w] - 2*G[0, 1, -1, -1, w] + 2*G[0, 1, -1, 1, w] - 
     2*G[0, 1, 1, -1, w] + 2*G[0, 1, 1, 1, w] + G[1, -1, -1, -1, w] - 
     G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] + G[1, -1, -1, 1, z] + 
     G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] - G[1, -1, 1, 1, w] + 
     G[1, -1, 1, 1, z] + 2*G[1, -1, w^(-1), -1, z] - 
     2*G[1, -1, w^(-1), 1, z] - 2*G[1, 0, -1, -1, w] + 2*G[1, 0, -1, 1, w] - 
     2*G[1, 0, 1, -1, w] + 2*G[1, 0, 1, 1, w] + G[1, 1, -1, -1, w] - 
     G[1, 1, -1, -1, z] - G[1, 1, -1, 1, w] + G[1, 1, -1, 1, z] + 
     G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] + 
     G[1, 1, 1, 1, z] + 2*G[1, 1, w^(-1), -1, z] - 2*G[1, 1, w^(-1), 1, z] + 
     2*G[1, w, -1, -1, z] - 2*G[1, w, -1, 1, z] + 2*G[1, w, 1, -1, z] - 
     2*G[1, w, 1, 1, z] - 4*G[1, w, w^(-1), -1, z] + 
     4*G[1, w, w^(-1), 1, z] + 2*G[w, -1, -1, -1, z] - 2*G[w, -1, -1, 1, z] + 
     2*G[w, -1, 1, -1, z] - 2*G[w, -1, 1, 1, z] - 4*G[w, -1, w^(-1), -1, z] + 
     4*G[w, -1, w^(-1), 1, z] + 2*G[w, 1, -1, -1, z] - 2*G[w, 1, -1, 1, z] + 
     2*G[w, 1, 1, -1, z] - 2*G[w, 1, 1, 1, z] - 4*G[w, 1, w^(-1), -1, z] + 
     4*G[w, 1, w^(-1), 1, z] - 4*G[w, w, -1, -1, z] + 4*G[w, w, -1, 1, z] - 
     4*G[w, w, 1, -1, z] + 4*G[w, w, 1, 1, z] + 8*G[w, w, w^(-1), -1, z] - 
     8*G[w, w, w^(-1), 1, z]) + 
   2*((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
       G[1, -1, w] + G[1, 1, w])*(G[-1, -1, z] + G[-1, 1, z] - 
       2*G[-1, w, z] + G[1, -1, z] + G[1, 1, z] - 2*G[1, w, z] - 
       2*G[w, -1, z] - 2*G[w, 1, z] + 4*G[w, w, z]) + 
     (-G[-1, z] - G[1, z] + 2*G[w, z])*(G[-1, -1, -1, w] - G[-1, -1, 1, w] - 
       2*G[-1, 0, -1, w] + 2*G[-1, 0, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] - 2*G[0, -1, -1, w] + 2*G[0, -1, 1, w] + 
       4*G[0, 0, -1, w] - 4*G[0, 0, 1, w] - 2*G[0, 1, -1, w] + 
       2*G[0, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] - 
       2*G[1, 0, -1, w] + 2*G[1, 0, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - G[-1, -1, 1, z] + 
       2*G[-1, -1, w, z] - G[-1, 1, -1, z] - G[-1, 1, 1, z] + 
       2*G[-1, 1, w, z] + 2*G[-1, w, -1, z] + 2*G[-1, w, 1, z] - 
       4*G[-1, w, w, z] - G[1, -1, -1, z] - G[1, -1, 1, z] + 
       2*G[1, -1, w, z] - G[1, 1, -1, z] - G[1, 1, 1, z] + 2*G[1, 1, w, z] + 
       2*G[1, w, -1, z] + 2*G[1, w, 1, z] - 4*G[1, w, w, z] + 
       2*G[w, -1, -1, z] + 2*G[w, -1, 1, z] - 4*G[w, -1, w, z] + 
       2*G[w, 1, -1, z] + 2*G[w, 1, 1, z] - 4*G[w, 1, w, z] - 
       4*G[w, w, -1, z] - 4*G[w, w, 1, z] + 8*G[w, w, w, z]) - 
     G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] + G[-1, -1, -1, 1, w] - 
     G[-1, -1, -1, 1, z] + 2*G[-1, -1, 0, -1, w] - 2*G[-1, -1, 0, 1, w] - 
     G[-1, -1, 1, -1, w] + G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] - 
     G[-1, -1, 1, 1, z] - 2*G[-1, -1, w, -1, z] + 2*G[-1, -1, w, 1, z] + 
     2*G[-1, 0, -1, -1, w] - 2*G[-1, 0, -1, 1, w] - 4*G[-1, 0, 0, -1, w] + 
     4*G[-1, 0, 0, 1, w] + 2*G[-1, 0, 1, -1, w] - 2*G[-1, 0, 1, 1, w] - 
     G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] + G[-1, 1, -1, 1, w] - 
     G[-1, 1, -1, 1, z] + 2*G[-1, 1, 0, -1, w] - 2*G[-1, 1, 0, 1, w] - 
     G[-1, 1, 1, -1, w] + G[-1, 1, 1, -1, z] + G[-1, 1, 1, 1, w] - 
     G[-1, 1, 1, 1, z] - 2*G[-1, 1, w, -1, z] + 2*G[-1, 1, w, 1, z] - 
     2*G[-1, w, -1, -1, z] + 2*G[-1, w, -1, 1, z] - 2*G[-1, w, 1, -1, z] + 
     2*G[-1, w, 1, 1, z] + 4*G[-1, w, w, -1, z] - 4*G[-1, w, w, 1, z] + 
     2*G[0, -1, -1, -1, w] - 2*G[0, -1, -1, 1, w] - 4*G[0, -1, 0, -1, w] + 
     4*G[0, -1, 0, 1, w] + 2*G[0, -1, 1, -1, w] - 2*G[0, -1, 1, 1, w] - 
     4*G[0, 0, -1, -1, w] + 4*G[0, 0, -1, 1, w] + 8*G[0, 0, 0, -1, w] - 
     8*G[0, 0, 0, 1, w] - 4*G[0, 0, 1, -1, w] + 4*G[0, 0, 1, 1, w] + 
     2*G[0, 1, -1, -1, w] - 2*G[0, 1, -1, 1, w] - 4*G[0, 1, 0, -1, w] + 
     4*G[0, 1, 0, 1, w] + 2*G[0, 1, 1, -1, w] - 2*G[0, 1, 1, 1, w] - 
     G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] - 
     G[1, -1, -1, 1, z] + 2*G[1, -1, 0, -1, w] - 2*G[1, -1, 0, 1, w] - 
     G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] + G[1, -1, 1, 1, w] - 
     G[1, -1, 1, 1, z] - 2*G[1, -1, w, -1, z] + 2*G[1, -1, w, 1, z] + 
     2*G[1, 0, -1, -1, w] - 2*G[1, 0, -1, 1, w] - 4*G[1, 0, 0, -1, w] + 
     4*G[1, 0, 0, 1, w] + 2*G[1, 0, 1, -1, w] - 2*G[1, 0, 1, 1, w] - 
     G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] + G[1, 1, -1, 1, w] - 
     G[1, 1, -1, 1, z] + 2*G[1, 1, 0, -1, w] - 2*G[1, 1, 0, 1, w] - 
     G[1, 1, 1, -1, w] + G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] - 
     G[1, 1, 1, 1, z] - 2*G[1, 1, w, -1, z] + 2*G[1, 1, w, 1, z] - 
     2*G[1, w, -1, -1, z] + 2*G[1, w, -1, 1, z] - 2*G[1, w, 1, -1, z] + 
     2*G[1, w, 1, 1, z] + 4*G[1, w, w, -1, z] - 4*G[1, w, w, 1, z] - 
     2*G[w, -1, -1, -1, z] + 2*G[w, -1, -1, 1, z] - 2*G[w, -1, 1, -1, z] + 
     2*G[w, -1, 1, 1, z] + 4*G[w, -1, w, -1, z] - 4*G[w, -1, w, 1, z] - 
     2*G[w, 1, -1, -1, z] + 2*G[w, 1, -1, 1, z] - 2*G[w, 1, 1, -1, z] + 
     2*G[w, 1, 1, 1, z] + 4*G[w, 1, w, -1, z] - 4*G[w, 1, w, 1, z] + 
     4*G[w, w, -1, -1, z] - 4*G[w, w, -1, 1, z] + 4*G[w, w, 1, -1, z] - 
     4*G[w, w, 1, 1, z] - 8*G[w, w, w, -1, z] + 8*G[w, w, w, 1, z]) + 
   (4*(G[-1, w] - G[-1, z] - G[1, w] + G[1, z])*Zeta[3])/3, 
 fE8[{0}, sij, sjk, sik] -> 0, fE8[{1}, sij, sjk, sik] -> 0, 
 fE8[{2}, sij, sjk, sik] -> (-((G[-1, w] - G[1, w])*(-G[-1, z] + G[1, z])) - 
    G[-1, -1, w] - G[-1, -1, z] + G[-1, 1, w] + G[-1, 1, z] + G[1, -1, w] + 
    G[1, -1, z] - G[1, 1, w] - G[1, 1, z])/2, 
 fE8[{3}, sij, sjk, sik] -> 
  (-3*((-G[-1, z] + G[1, z])*(G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - 
        G[1, 1, w]) + (G[-1, w] - G[1, w])*(-G[-1, -1, z] - G[-1, 1, z] + 
        2*G[-1, w^(-1), z] + G[1, -1, z] + G[1, 1, z] - 2*G[1, w^(-1), z]) + 
      G[-1, -1, -1, w] + G[-1, -1, -1, z] - G[-1, -1, 1, w] - 
      G[-1, -1, 1, z] + G[-1, 1, -1, w] + G[-1, 1, -1, z] - G[-1, 1, 1, w] - 
      G[-1, 1, 1, z] - 2*G[-1, w^(-1), -1, z] + 2*G[-1, w^(-1), 1, z] - 
      G[1, -1, -1, w] - G[1, -1, -1, z] + G[1, -1, 1, w] + G[1, -1, 1, z] - 
      G[1, 1, -1, w] - G[1, 1, -1, z] + G[1, 1, 1, w] + G[1, 1, 1, z] + 
      2*G[1, w^(-1), -1, z] - 2*G[1, w^(-1), 1, z]))/2 + 
   ((-G[-1, z] + G[1, z])*(-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 
       2*G[0, 1, w] - G[1, -1, w] + G[1, 1, w]) + (G[-1, w] - G[1, w])*
      (G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w, z] - G[1, -1, z] - 
       G[1, 1, z] + 2*G[1, w, z]) - G[-1, -1, -1, w] - G[-1, -1, -1, z] + 
     G[-1, -1, 1, w] + G[-1, -1, 1, z] + 2*G[-1, 0, -1, w] - 
     2*G[-1, 0, 1, w] - G[-1, 1, -1, w] - G[-1, 1, -1, z] + G[-1, 1, 1, w] + 
     G[-1, 1, 1, z] + 2*G[-1, w, -1, z] - 2*G[-1, w, 1, z] + 
     G[1, -1, -1, w] + G[1, -1, -1, z] - G[1, -1, 1, w] - G[1, -1, 1, z] - 
     2*G[1, 0, -1, w] + 2*G[1, 0, 1, w] + G[1, 1, -1, w] + G[1, 1, -1, z] - 
     G[1, 1, 1, w] - G[1, 1, 1, z] - 2*G[1, w, -1, z] + 2*G[1, w, 1, z])/2 - 
   (3*((-G[-1, z] - G[1, z] + 2*G[w, z])*(G[-1, -1, w] - G[-1, 1, w] - 
        G[1, -1, w] + G[1, 1, w]) + (G[-1, w] - G[1, w])*
       (G[-1, -1, z] - G[-1, 1, z] + G[1, -1, z] - G[1, 1, z] - 
        2*G[w, -1, z] + 2*G[w, 1, z]) - G[-1, -1, -1, w] - G[-1, -1, -1, z] + 
      G[-1, -1, 1, w] + G[-1, -1, 1, z] + G[-1, 1, -1, w] + G[-1, 1, -1, z] - 
      G[-1, 1, 1, w] - G[-1, 1, 1, z] + 2*G[0, -1, -1, w] - 
      2*G[0, -1, 1, w] - 2*G[0, 1, -1, w] + 2*G[0, 1, 1, w] - 
      G[1, -1, -1, w] - G[1, -1, -1, z] + G[1, -1, 1, w] + G[1, -1, 1, z] + 
      G[1, 1, -1, w] + G[1, 1, -1, z] - G[1, 1, 1, w] - G[1, 1, 1, z] + 
      2*G[w, -1, -1, z] - 2*G[w, -1, 1, z] - 2*G[w, 1, -1, z] + 
      2*G[w, 1, 1, z]))/2, fE8[{4}, sij, sjk, sik] -> 
  -(Pi^2*((G[-1, w] - G[1, w])*(-G[-1, z] + G[1, z]) + G[-1, -1, w] + 
       G[-1, -1, z] - G[-1, 1, w] - G[-1, 1, z] - G[1, -1, w] - G[1, -1, z] + 
       G[1, 1, w] + G[1, 1, z]))/12 + 
   3*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (G[-1, -1, z] - G[-1, 1, z] - G[1, -1, z] + G[1, 1, z]) + 
     (-G[-1, z] + G[1, z])*(G[-1, -1, -1, w] - G[-1, -1, 1, w] - 
       G[-1, 1, -1, w] + G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] + 
       G[1, 1, -1, w] - G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*
      (-G[-1, -1, -1, z] + G[-1, -1, 1, z] + G[-1, 1, -1, z] - 
       G[-1, 1, 1, z] + G[1, -1, -1, z] - G[1, -1, 1, z] - G[1, 1, -1, z] + 
       G[1, 1, 1, z]) + G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] - 
     G[-1, -1, -1, 1, w] - G[-1, -1, -1, 1, z] - G[-1, -1, 1, -1, w] - 
     G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] - 
     G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] + G[-1, 1, -1, 1, w] + 
     G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] + G[-1, 1, 1, -1, z] - 
     G[-1, 1, 1, 1, w] - G[-1, 1, 1, 1, z] - G[1, -1, -1, -1, w] - 
     G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] + G[1, -1, -1, 1, z] + 
     G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] - G[1, -1, 1, 1, w] - 
     G[1, -1, 1, 1, z] + G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] - 
     G[1, 1, -1, 1, w] - G[1, 1, -1, 1, z] - G[1, 1, 1, -1, w] - 
     G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z]) - 
   (9*((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
       (-G[-1, -1, z] - G[-1, 1, z] + 2*G[-1, w^(-1), z] + G[1, -1, z] + 
        G[1, 1, z] - 2*G[1, w^(-1), z]) + (-G[-1, z] + G[1, z])*
       (G[-1, -1, -1, w] - G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
        G[-1, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] + G[1, 1, -1, w] - 
        G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - 
        G[-1, -1, 1, z] + 2*G[-1, -1, w^(-1), z] - G[-1, 1, -1, z] - 
        G[-1, 1, 1, z] + 2*G[-1, 1, w^(-1), z] + 2*G[-1, w^(-1), -1, z] + 
        2*G[-1, w^(-1), 1, z] - 4*G[-1, w^(-1), w^(-1), z] + 
        G[1, -1, -1, z] + G[1, -1, 1, z] - 2*G[1, -1, w^(-1), z] + 
        G[1, 1, -1, z] + G[1, 1, 1, z] - 2*G[1, 1, w^(-1), z] - 
        2*G[1, w^(-1), -1, z] - 2*G[1, w^(-1), 1, z] + 
        4*G[1, w^(-1), w^(-1), z]) + G[-1, -1, -1, -1, w] + 
      G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] - G[-1, -1, -1, 1, z] + 
      G[-1, -1, 1, -1, w] + G[-1, -1, 1, -1, z] - G[-1, -1, 1, 1, w] - 
      G[-1, -1, 1, 1, z] - 2*G[-1, -1, w^(-1), -1, z] + 
      2*G[-1, -1, w^(-1), 1, z] + G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] - 
      G[-1, 1, -1, 1, w] - G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] + 
      G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] - G[-1, 1, 1, 1, z] - 
      2*G[-1, 1, w^(-1), -1, z] + 2*G[-1, 1, w^(-1), 1, z] - 
      2*G[-1, w^(-1), -1, -1, z] + 2*G[-1, w^(-1), -1, 1, z] - 
      2*G[-1, w^(-1), 1, -1, z] + 2*G[-1, w^(-1), 1, 1, z] + 
      4*G[-1, w^(-1), w^(-1), -1, z] - 4*G[-1, w^(-1), w^(-1), 1, z] - 
      G[1, -1, -1, -1, w] - G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] + 
      G[1, -1, -1, 1, z] - G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] + 
      G[1, -1, 1, 1, w] + G[1, -1, 1, 1, z] + 2*G[1, -1, w^(-1), -1, z] - 
      2*G[1, -1, w^(-1), 1, z] - G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] + 
      G[1, 1, -1, 1, w] + G[1, 1, -1, 1, z] - G[1, 1, 1, -1, w] - 
      G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] + 
      2*G[1, 1, w^(-1), -1, z] - 2*G[1, 1, w^(-1), 1, z] + 
      2*G[1, w^(-1), -1, -1, z] - 2*G[1, w^(-1), -1, 1, z] + 
      2*G[1, w^(-1), 1, -1, z] - 2*G[1, w^(-1), 1, 1, z] - 
      4*G[1, w^(-1), w^(-1), -1, z] + 4*G[1, w^(-1), w^(-1), 1, z]))/2 + 
   (3*((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
        G[1, -1, w] + G[1, 1, w])*(-G[-1, -1, z] - G[-1, 1, z] + 
        2*G[-1, w^(-1), z] + G[1, -1, z] + G[1, 1, z] - 2*G[1, w^(-1), z]) + 
      (-G[-1, z] + G[1, z])*(-G[-1, -1, -1, w] + G[-1, -1, 1, w] + 
        2*G[-1, 0, -1, w] - 2*G[-1, 0, 1, w] - G[-1, 1, -1, w] + 
        G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] + 
        2*G[1, 0, -1, w] - 2*G[1, 0, 1, w] - G[1, 1, -1, w] + 
        G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*(G[-1, -1, -1, z] + 
        G[-1, -1, 1, z] - 2*G[-1, -1, w, z] + G[-1, 1, -1, z] + 
        G[-1, 1, 1, z] - 2*G[-1, 1, w, z] - 2*G[-1, w^(-1), -1, z] - 
        2*G[-1, w^(-1), 1, z] + 4*G[-1, w^(-1), w, z] - G[1, -1, -1, z] - 
        G[1, -1, 1, z] + 2*G[1, -1, w, z] - G[1, 1, -1, z] - G[1, 1, 1, z] + 
        2*G[1, 1, w, z] + 2*G[1, w^(-1), -1, z] + 2*G[1, w^(-1), 1, z] - 
        4*G[1, w^(-1), w, z]) - G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] + 
      G[-1, -1, -1, 1, w] + G[-1, -1, -1, 1, z] + 2*G[-1, -1, 0, -1, w] - 
      2*G[-1, -1, 0, 1, w] - G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] + 
      G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] + 2*G[-1, -1, w, -1, z] - 
      2*G[-1, -1, w, 1, z] - G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] + 
      G[-1, 1, -1, 1, w] + G[-1, 1, -1, 1, z] + 2*G[-1, 1, 0, -1, w] - 
      2*G[-1, 1, 0, 1, w] - G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] + 
      G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] + 2*G[-1, 1, w, -1, z] - 
      2*G[-1, 1, w, 1, z] + 2*G[-1, w^(-1), -1, -1, z] - 
      2*G[-1, w^(-1), -1, 1, z] + 2*G[-1, w^(-1), 1, -1, z] - 
      2*G[-1, w^(-1), 1, 1, z] - 4*G[-1, w^(-1), w, -1, z] + 
      4*G[-1, w^(-1), w, 1, z] + G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] - 
      G[1, -1, -1, 1, w] - G[1, -1, -1, 1, z] - 2*G[1, -1, 0, -1, w] + 
      2*G[1, -1, 0, 1, w] + G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] - 
      G[1, -1, 1, 1, w] - G[1, -1, 1, 1, z] - 2*G[1, -1, w, -1, z] + 
      2*G[1, -1, w, 1, z] + G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] - 
      G[1, 1, -1, 1, w] - G[1, 1, -1, 1, z] - 2*G[1, 1, 0, -1, w] + 
      2*G[1, 1, 0, 1, w] + G[1, 1, 1, -1, w] + G[1, 1, 1, -1, z] - 
      G[1, 1, 1, 1, w] - G[1, 1, 1, 1, z] - 2*G[1, 1, w, -1, z] + 
      2*G[1, 1, w, 1, z] - 2*G[1, w^(-1), -1, -1, z] + 
      2*G[1, w^(-1), -1, 1, z] - 2*G[1, w^(-1), 1, -1, z] + 
      2*G[1, w^(-1), 1, 1, z] + 4*G[1, w^(-1), w, -1, z] - 
      4*G[1, w^(-1), w, 1, z]))/2 + 
   (3*((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
       (G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w, z] - G[1, -1, z] - 
        G[1, 1, z] + 2*G[1, w, z]) + (-G[-1, z] + G[1, z])*
       (-G[-1, -1, -1, w] + G[-1, -1, 1, w] - G[-1, 1, -1, w] + 
        G[-1, 1, 1, w] + 2*G[0, -1, -1, w] - 2*G[0, -1, 1, w] + 
        2*G[0, 1, -1, w] - 2*G[0, 1, 1, w] - G[1, -1, -1, w] + 
        G[1, -1, 1, w] - G[1, 1, -1, w] + G[1, 1, 1, w]) + 
      (G[-1, w] - G[1, w])*(G[-1, -1, -1, z] + G[-1, -1, 1, z] - 
        2*G[-1, -1, w^(-1), z] + G[-1, 1, -1, z] + G[-1, 1, 1, z] - 
        2*G[-1, 1, w^(-1), z] - 2*G[-1, w, -1, z] - 2*G[-1, w, 1, z] + 
        4*G[-1, w, w^(-1), z] - G[1, -1, -1, z] - G[1, -1, 1, z] + 
        2*G[1, -1, w^(-1), z] - G[1, 1, -1, z] - G[1, 1, 1, z] + 
        2*G[1, 1, w^(-1), z] + 2*G[1, w, -1, z] + 2*G[1, w, 1, z] - 
        4*G[1, w, w^(-1), z]) - G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] + 
      G[-1, -1, -1, 1, w] + G[-1, -1, -1, 1, z] - G[-1, -1, 1, -1, w] - 
      G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] + 
      2*G[-1, -1, w^(-1), -1, z] - 2*G[-1, -1, w^(-1), 1, z] + 
      2*G[-1, 0, -1, -1, w] - 2*G[-1, 0, -1, 1, w] + 2*G[-1, 0, 1, -1, w] - 
      2*G[-1, 0, 1, 1, w] - G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] + 
      G[-1, 1, -1, 1, w] + G[-1, 1, -1, 1, z] - G[-1, 1, 1, -1, w] - 
      G[-1, 1, 1, -1, z] + G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] + 
      2*G[-1, 1, w^(-1), -1, z] - 2*G[-1, 1, w^(-1), 1, z] + 
      2*G[-1, w, -1, -1, z] - 2*G[-1, w, -1, 1, z] + 2*G[-1, w, 1, -1, z] - 
      2*G[-1, w, 1, 1, z] - 4*G[-1, w, w^(-1), -1, z] + 
      4*G[-1, w, w^(-1), 1, z] + G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] - 
      G[1, -1, -1, 1, w] - G[1, -1, -1, 1, z] + G[1, -1, 1, -1, w] + 
      G[1, -1, 1, -1, z] - G[1, -1, 1, 1, w] - G[1, -1, 1, 1, z] - 
      2*G[1, -1, w^(-1), -1, z] + 2*G[1, -1, w^(-1), 1, z] - 
      2*G[1, 0, -1, -1, w] + 2*G[1, 0, -1, 1, w] - 2*G[1, 0, 1, -1, w] + 
      2*G[1, 0, 1, 1, w] + G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] - 
      G[1, 1, -1, 1, w] - G[1, 1, -1, 1, z] + G[1, 1, 1, -1, w] + 
      G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] - G[1, 1, 1, 1, z] - 
      2*G[1, 1, w^(-1), -1, z] + 2*G[1, 1, w^(-1), 1, z] - 
      2*G[1, w, -1, -1, z] + 2*G[1, w, -1, 1, z] - 2*G[1, w, 1, -1, z] + 
      2*G[1, w, 1, 1, z] + 4*G[1, w, w^(-1), -1, z] - 
      4*G[1, w, w^(-1), 1, z]))/2 + 
   (-((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
        G[1, -1, w] + G[1, 1, w])*(G[-1, -1, z] + G[-1, 1, z] - 
        2*G[-1, w, z] - G[1, -1, z] - G[1, 1, z] + 2*G[1, w, z])) - 
     (-G[-1, z] + G[1, z])*(G[-1, -1, -1, w] - G[-1, -1, 1, w] - 
       2*G[-1, 0, -1, w] + 2*G[-1, 0, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] - 2*G[0, -1, -1, w] + 2*G[0, -1, 1, w] + 
       4*G[0, 0, -1, w] - 4*G[0, 0, 1, w] - 2*G[0, 1, -1, w] + 
       2*G[0, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] - 
       2*G[1, 0, -1, w] + 2*G[1, 0, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) - 
     (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - G[-1, -1, 1, z] + 
       2*G[-1, -1, w, z] - G[-1, 1, -1, z] - G[-1, 1, 1, z] + 
       2*G[-1, 1, w, z] + 2*G[-1, w, -1, z] + 2*G[-1, w, 1, z] - 
       4*G[-1, w, w, z] + G[1, -1, -1, z] + G[1, -1, 1, z] - 
       2*G[1, -1, w, z] + G[1, 1, -1, z] + G[1, 1, 1, z] - 2*G[1, 1, w, z] - 
       2*G[1, w, -1, z] - 2*G[1, w, 1, z] + 4*G[1, w, w, z]) - 
     G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] + G[-1, -1, -1, 1, w] + 
     G[-1, -1, -1, 1, z] + 2*G[-1, -1, 0, -1, w] - 2*G[-1, -1, 0, 1, w] - 
     G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] + 
     G[-1, -1, 1, 1, z] + 2*G[-1, -1, w, -1, z] - 2*G[-1, -1, w, 1, z] + 
     2*G[-1, 0, -1, -1, w] - 2*G[-1, 0, -1, 1, w] - 4*G[-1, 0, 0, -1, w] + 
     4*G[-1, 0, 0, 1, w] + 2*G[-1, 0, 1, -1, w] - 2*G[-1, 0, 1, 1, w] - 
     G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] + G[-1, 1, -1, 1, w] + 
     G[-1, 1, -1, 1, z] + 2*G[-1, 1, 0, -1, w] - 2*G[-1, 1, 0, 1, w] - 
     G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] + G[-1, 1, 1, 1, w] + 
     G[-1, 1, 1, 1, z] + 2*G[-1, 1, w, -1, z] - 2*G[-1, 1, w, 1, z] + 
     2*G[-1, w, -1, -1, z] - 2*G[-1, w, -1, 1, z] + 2*G[-1, w, 1, -1, z] - 
     2*G[-1, w, 1, 1, z] - 4*G[-1, w, w, -1, z] + 4*G[-1, w, w, 1, z] + 
     G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] - 
     G[1, -1, -1, 1, z] - 2*G[1, -1, 0, -1, w] + 2*G[1, -1, 0, 1, w] + 
     G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] - G[1, -1, 1, 1, w] - 
     G[1, -1, 1, 1, z] - 2*G[1, -1, w, -1, z] + 2*G[1, -1, w, 1, z] - 
     2*G[1, 0, -1, -1, w] + 2*G[1, 0, -1, 1, w] + 4*G[1, 0, 0, -1, w] - 
     4*G[1, 0, 0, 1, w] - 2*G[1, 0, 1, -1, w] + 2*G[1, 0, 1, 1, w] + 
     G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] - G[1, 1, -1, 1, w] - 
     G[1, 1, -1, 1, z] - 2*G[1, 1, 0, -1, w] + 2*G[1, 1, 0, 1, w] + 
     G[1, 1, 1, -1, w] + G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] - 
     G[1, 1, 1, 1, z] - 2*G[1, 1, w, -1, z] + 2*G[1, 1, w, 1, z] - 
     2*G[1, w, -1, -1, z] + 2*G[1, w, -1, 1, z] - 2*G[1, w, 1, -1, z] + 
     2*G[1, w, 1, 1, z] + 4*G[1, w, w, -1, z] - 4*G[1, w, w, 1, z])/2 - 
   (9*((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
       (G[-1, -1, z] - G[-1, 1, z] + G[1, -1, z] - G[1, 1, z] - 
        2*G[w, -1, z] + 2*G[w, 1, z]) + (-G[-1, z] - G[1, z] + 2*G[w, z])*
       (G[-1, -1, -1, w] - G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
        G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] - G[1, 1, -1, w] + 
        G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*(G[-1, -1, -1, z] + 
        G[-1, -1, 1, z] - 2*G[-1, -1, w^(-1), z] - G[-1, 1, -1, z] - 
        G[-1, 1, 1, z] + 2*G[-1, 1, w^(-1), z] + G[1, -1, -1, z] + 
        G[1, -1, 1, z] - 2*G[1, -1, w^(-1), z] - G[1, 1, -1, z] - 
        G[1, 1, 1, z] + 2*G[1, 1, w^(-1), z] - 2*G[w, -1, -1, z] - 
        2*G[w, -1, 1, z] + 4*G[w, -1, w^(-1), z] + 2*G[w, 1, -1, z] + 
        2*G[w, 1, 1, z] - 4*G[w, 1, w^(-1), z]) - G[-1, -1, -1, -1, w] - 
      G[-1, -1, -1, -1, z] + G[-1, -1, -1, 1, w] + G[-1, -1, -1, 1, z] - 
      G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] + 
      G[-1, -1, 1, 1, z] + 2*G[-1, -1, w^(-1), -1, z] - 
      2*G[-1, -1, w^(-1), 1, z] + G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] - 
      G[-1, 1, -1, 1, w] - G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] + 
      G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] - G[-1, 1, 1, 1, z] - 
      2*G[-1, 1, w^(-1), -1, z] + 2*G[-1, 1, w^(-1), 1, z] + 
      2*G[0, -1, -1, -1, w] - 2*G[0, -1, -1, 1, w] + 2*G[0, -1, 1, -1, w] - 
      2*G[0, -1, 1, 1, w] - 2*G[0, 1, -1, -1, w] + 2*G[0, 1, -1, 1, w] - 
      2*G[0, 1, 1, -1, w] + 2*G[0, 1, 1, 1, w] - G[1, -1, -1, -1, w] - 
      G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] + G[1, -1, -1, 1, z] - 
      G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] + G[1, -1, 1, 1, w] + 
      G[1, -1, 1, 1, z] + 2*G[1, -1, w^(-1), -1, z] - 
      2*G[1, -1, w^(-1), 1, z] + G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] - 
      G[1, 1, -1, 1, w] - G[1, 1, -1, 1, z] + G[1, 1, 1, -1, w] + 
      G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] - G[1, 1, 1, 1, z] - 
      2*G[1, 1, w^(-1), -1, z] + 2*G[1, 1, w^(-1), 1, z] + 
      2*G[w, -1, -1, -1, z] - 2*G[w, -1, -1, 1, z] + 2*G[w, -1, 1, -1, z] - 
      2*G[w, -1, 1, 1, z] - 4*G[w, -1, w^(-1), -1, z] + 
      4*G[w, -1, w^(-1), 1, z] - 2*G[w, 1, -1, -1, z] + 2*G[w, 1, -1, 1, z] - 
      2*G[w, 1, 1, -1, z] + 2*G[w, 1, 1, 1, z] + 4*G[w, 1, w^(-1), -1, z] - 
      4*G[w, 1, w^(-1), 1, z]))/2 + 
   (3*((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
        G[1, -1, w] + G[1, 1, w])*(G[-1, -1, z] - G[-1, 1, z] + G[1, -1, z] - 
        G[1, 1, z] - 2*G[w, -1, z] + 2*G[w, 1, z]) + 
      (-G[-1, z] - G[1, z] + 2*G[w, z])*(-G[-1, -1, -1, w] + 
        G[-1, -1, 1, w] + 2*G[-1, 0, -1, w] - 2*G[-1, 0, 1, w] - 
        G[-1, 1, -1, w] + G[-1, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] - 
        2*G[1, 0, -1, w] + 2*G[1, 0, 1, w] + G[1, 1, -1, w] - 
        G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - 
        G[-1, -1, 1, z] + 2*G[-1, -1, w, z] + G[-1, 1, -1, z] + 
        G[-1, 1, 1, z] - 2*G[-1, 1, w, z] - G[1, -1, -1, z] - 
        G[1, -1, 1, z] + 2*G[1, -1, w, z] + G[1, 1, -1, z] + G[1, 1, 1, z] - 
        2*G[1, 1, w, z] + 2*G[w, -1, -1, z] + 2*G[w, -1, 1, z] - 
        4*G[w, -1, w, z] - 2*G[w, 1, -1, z] - 2*G[w, 1, 1, z] + 
        4*G[w, 1, w, z]) + G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] - 
      G[-1, -1, -1, 1, w] - G[-1, -1, -1, 1, z] - 2*G[-1, -1, 0, -1, w] + 
      2*G[-1, -1, 0, 1, w] + G[-1, -1, 1, -1, w] + G[-1, -1, 1, -1, z] - 
      G[-1, -1, 1, 1, w] - G[-1, -1, 1, 1, z] - 2*G[-1, -1, w, -1, z] + 
      2*G[-1, -1, w, 1, z] - G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] + 
      G[-1, 1, -1, 1, w] + G[-1, 1, -1, 1, z] + 2*G[-1, 1, 0, -1, w] - 
      2*G[-1, 1, 0, 1, w] - G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] + 
      G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] + 2*G[-1, 1, w, -1, z] - 
      2*G[-1, 1, w, 1, z] - 2*G[0, -1, -1, -1, w] + 2*G[0, -1, -1, 1, w] + 
      4*G[0, -1, 0, -1, w] - 4*G[0, -1, 0, 1, w] - 2*G[0, -1, 1, -1, w] + 
      2*G[0, -1, 1, 1, w] + 2*G[0, 1, -1, -1, w] - 2*G[0, 1, -1, 1, w] - 
      4*G[0, 1, 0, -1, w] + 4*G[0, 1, 0, 1, w] + 2*G[0, 1, 1, -1, w] - 
      2*G[0, 1, 1, 1, w] + G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] - 
      G[1, -1, -1, 1, w] - G[1, -1, -1, 1, z] - 2*G[1, -1, 0, -1, w] + 
      2*G[1, -1, 0, 1, w] + G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] - 
      G[1, -1, 1, 1, w] - G[1, -1, 1, 1, z] - 2*G[1, -1, w, -1, z] + 
      2*G[1, -1, w, 1, z] - G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] + 
      G[1, 1, -1, 1, w] + G[1, 1, -1, 1, z] + 2*G[1, 1, 0, -1, w] - 
      2*G[1, 1, 0, 1, w] - G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] + 
      G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] + 2*G[1, 1, w, -1, z] - 
      2*G[1, 1, w, 1, z] - 2*G[w, -1, -1, -1, z] + 2*G[w, -1, -1, 1, z] - 
      2*G[w, -1, 1, -1, z] + 2*G[w, -1, 1, 1, z] + 4*G[w, -1, w, -1, z] - 
      4*G[w, -1, w, 1, z] + 2*G[w, 1, -1, -1, z] - 2*G[w, 1, -1, 1, z] + 
      2*G[w, 1, 1, -1, z] - 2*G[w, 1, 1, 1, z] - 4*G[w, 1, w, -1, z] + 
      4*G[w, 1, w, 1, z]))/2 - 
   (3*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
       (G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w, z] + G[1, -1, z] + 
        G[1, 1, z] - 2*G[1, w, z] - 2*G[w, -1, z] - 2*G[w, 1, z] + 
        4*G[w, w, z]) + (-G[-1, z] - G[1, z] + 2*G[w, z])*
       (-G[-1, -1, -1, w] + G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
        G[-1, 1, 1, w] + 2*G[0, -1, -1, w] - 2*G[0, -1, 1, w] - 
        2*G[0, 1, -1, w] + 2*G[0, 1, 1, w] - G[1, -1, -1, w] + 
        G[1, -1, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
      (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] + G[-1, -1, 1, z] - 
        G[-1, 1, -1, z] + G[-1, 1, 1, z] + 2*G[-1, w, -1, z] - 
        2*G[-1, w, 1, z] - G[1, -1, -1, z] + G[1, -1, 1, z] - 
        G[1, 1, -1, z] + G[1, 1, 1, z] + 2*G[1, w, -1, z] - 2*G[1, w, 1, z] + 
        2*G[w, -1, -1, z] - 2*G[w, -1, 1, z] + 2*G[w, 1, -1, z] - 
        2*G[w, 1, 1, z] - 4*G[w, w, -1, z] + 4*G[w, w, 1, z]) + 
      G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] - 
      G[-1, -1, -1, 1, z] - G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] + 
      G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] - 2*G[-1, 0, -1, -1, w] + 
      2*G[-1, 0, -1, 1, w] + 2*G[-1, 0, 1, -1, w] - 2*G[-1, 0, 1, 1, w] + 
      G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] - G[-1, 1, -1, 1, w] - 
      G[-1, 1, -1, 1, z] - G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] + 
      G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] - 2*G[-1, w, -1, -1, z] + 
      2*G[-1, w, -1, 1, z] + 2*G[-1, w, 1, -1, z] - 2*G[-1, w, 1, 1, z] - 
      2*G[0, -1, -1, -1, w] + 2*G[0, -1, -1, 1, w] + 2*G[0, -1, 1, -1, w] - 
      2*G[0, -1, 1, 1, w] + 4*G[0, 0, -1, -1, w] - 4*G[0, 0, -1, 1, w] - 
      4*G[0, 0, 1, -1, w] + 4*G[0, 0, 1, 1, w] - 2*G[0, 1, -1, -1, w] + 
      2*G[0, 1, -1, 1, w] + 2*G[0, 1, 1, -1, w] - 2*G[0, 1, 1, 1, w] + 
      G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] - 
      G[1, -1, -1, 1, z] - G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] + 
      G[1, -1, 1, 1, w] + G[1, -1, 1, 1, z] - 2*G[1, 0, -1, -1, w] + 
      2*G[1, 0, -1, 1, w] + 2*G[1, 0, 1, -1, w] - 2*G[1, 0, 1, 1, w] + 
      G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] - G[1, 1, -1, 1, w] - 
      G[1, 1, -1, 1, z] - G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] + 
      G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] - 2*G[1, w, -1, -1, z] + 
      2*G[1, w, -1, 1, z] + 2*G[1, w, 1, -1, z] - 2*G[1, w, 1, 1, z] - 
      2*G[w, -1, -1, -1, z] + 2*G[w, -1, -1, 1, z] + 2*G[w, -1, 1, -1, z] - 
      2*G[w, -1, 1, 1, z] - 2*G[w, 1, -1, -1, z] + 2*G[w, 1, -1, 1, z] + 
      2*G[w, 1, 1, -1, z] - 2*G[w, 1, 1, 1, z] + 4*G[w, w, -1, -1, z] - 
      4*G[w, w, -1, 1, z] - 4*G[w, w, 1, -1, z] + 4*G[w, w, 1, 1, z]))/2, 
 fE9[{0}, sij, sjk, sik] -> 0, fE9[{1}, sij, sjk, sik] -> 0, 
 fE9[{2}, sij, sjk, sik] -> (-((G[-1, w] - G[1, w])*(-G[-1, z] + G[1, z])) - 
    G[-1, -1, w] - G[-1, -1, z] + G[-1, 1, w] + G[-1, 1, z] + G[1, -1, w] + 
    G[1, -1, z] - G[1, 1, w] - G[1, 1, z])/2, 
 fE9[{3}, sij, sjk, sik] -> 
  (-((-G[-1, z] + G[1, z])*(G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - 
        G[1, 1, w])) - (G[-1, w] - G[1, w])*(-G[-1, -1, z] - G[-1, 1, z] + 
       2*G[-1, w^(-1), z] + G[1, -1, z] + G[1, 1, z] - 2*G[1, w^(-1), z]) - 
     G[-1, -1, -1, w] - G[-1, -1, -1, z] + G[-1, -1, 1, w] + 
     G[-1, -1, 1, z] - G[-1, 1, -1, w] - G[-1, 1, -1, z] + G[-1, 1, 1, w] + 
     G[-1, 1, 1, z] + 2*G[-1, w^(-1), -1, z] - 2*G[-1, w^(-1), 1, z] + 
     G[1, -1, -1, w] + G[1, -1, -1, z] - G[1, -1, 1, w] - G[1, -1, 1, z] + 
     G[1, 1, -1, w] + G[1, 1, -1, z] - G[1, 1, 1, w] - G[1, 1, 1, z] - 
     2*G[1, w^(-1), -1, z] + 2*G[1, w^(-1), 1, z])/2 + 
   (-((-G[-1, z] + G[1, z])*(-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 
        2*G[0, 1, w] - G[1, -1, w] + G[1, 1, w])) - 
     (G[-1, w] - G[1, w])*(G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w, z] - 
       G[1, -1, z] - G[1, 1, z] + 2*G[1, w, z]) + G[-1, -1, -1, w] + 
     G[-1, -1, -1, z] - G[-1, -1, 1, w] - G[-1, -1, 1, z] - 
     2*G[-1, 0, -1, w] + 2*G[-1, 0, 1, w] + G[-1, 1, -1, w] + 
     G[-1, 1, -1, z] - G[-1, 1, 1, w] - G[-1, 1, 1, z] - 2*G[-1, w, -1, z] + 
     2*G[-1, w, 1, z] - G[1, -1, -1, w] - G[1, -1, -1, z] + G[1, -1, 1, w] + 
     G[1, -1, 1, z] + 2*G[1, 0, -1, w] - 2*G[1, 0, 1, w] - G[1, 1, -1, w] - 
     G[1, 1, -1, z] + G[1, 1, 1, w] + G[1, 1, 1, z] + 2*G[1, w, -1, z] - 
     2*G[1, w, 1, z])/2 + ((-G[-1, z] - G[1, z] + 2*G[w, z])*
      (G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w]) + 
     (G[-1, w] - G[1, w])*(G[-1, -1, z] - G[-1, 1, z] + G[1, -1, z] - 
       G[1, 1, z] - 2*G[w, -1, z] + 2*G[w, 1, z]) - G[-1, -1, -1, w] - 
     G[-1, -1, -1, z] + G[-1, -1, 1, w] + G[-1, -1, 1, z] + G[-1, 1, -1, w] + 
     G[-1, 1, -1, z] - G[-1, 1, 1, w] - G[-1, 1, 1, z] + 2*G[0, -1, -1, w] - 
     2*G[0, -1, 1, w] - 2*G[0, 1, -1, w] + 2*G[0, 1, 1, w] - 
     G[1, -1, -1, w] - G[1, -1, -1, z] + G[1, -1, 1, w] + G[1, -1, 1, z] + 
     G[1, 1, -1, w] + G[1, 1, -1, z] - G[1, 1, 1, w] - G[1, 1, 1, z] + 
     2*G[w, -1, -1, z] - 2*G[w, -1, 1, z] - 2*G[w, 1, -1, z] + 
     2*G[w, 1, 1, z])/2, fE9[{4}, sij, sjk, sik] -> 
  -(Pi^2*((G[-1, w] - G[1, w])*(-G[-1, z] + G[1, z]) + G[-1, -1, w] + 
       G[-1, -1, z] - G[-1, 1, w] - G[-1, 1, z] - G[1, -1, w] - G[1, -1, z] + 
       G[1, 1, w] + G[1, 1, z]))/12 - 
   (-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
     G[1, -1, w] + G[1, 1, w])*(G[-1, -1, z] - G[-1, 1, z] + G[1, -1, z] - 
     G[1, 1, z] - 2*G[w, -1, z] + 2*G[w, 1, z]) - 
   (-G[-1, z] - G[1, z] + 2*G[w, z])*(-G[-1, -1, -1, w] + G[-1, -1, 1, w] + 
     2*G[-1, 0, -1, w] - 2*G[-1, 0, 1, w] - G[-1, 1, -1, w] + 
     G[-1, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] - 2*G[1, 0, -1, w] + 
     2*G[1, 0, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) - 
   (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - G[-1, -1, 1, z] + 
     2*G[-1, -1, w, z] + G[-1, 1, -1, z] + G[-1, 1, 1, z] - 
     2*G[-1, 1, w, z] - G[1, -1, -1, z] - G[1, -1, 1, z] + 2*G[1, -1, w, z] + 
     G[1, 1, -1, z] + G[1, 1, 1, z] - 2*G[1, 1, w, z] + 2*G[w, -1, -1, z] + 
     2*G[w, -1, 1, z] - 4*G[w, -1, w, z] - 2*G[w, 1, -1, z] - 
     2*G[w, 1, 1, z] + 4*G[w, 1, w, z]) - G[-1, -1, -1, -1, w] - 
   G[-1, -1, -1, -1, z] + G[-1, -1, -1, 1, w] + G[-1, -1, -1, 1, z] + 
   2*G[-1, -1, 0, -1, w] - 2*G[-1, -1, 0, 1, w] - G[-1, -1, 1, -1, w] - 
   G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] + 
   2*G[-1, -1, w, -1, z] - 2*G[-1, -1, w, 1, z] + G[-1, 1, -1, -1, w] + 
   G[-1, 1, -1, -1, z] - G[-1, 1, -1, 1, w] - G[-1, 1, -1, 1, z] - 
   2*G[-1, 1, 0, -1, w] + 2*G[-1, 1, 0, 1, w] + G[-1, 1, 1, -1, w] + 
   G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] - G[-1, 1, 1, 1, z] - 
   2*G[-1, 1, w, -1, z] + 2*G[-1, 1, w, 1, z] + 2*G[0, -1, -1, -1, w] - 
   2*G[0, -1, -1, 1, w] - 4*G[0, -1, 0, -1, w] + 4*G[0, -1, 0, 1, w] + 
   2*G[0, -1, 1, -1, w] - 2*G[0, -1, 1, 1, w] - 2*G[0, 1, -1, -1, w] + 
   2*G[0, 1, -1, 1, w] + 4*G[0, 1, 0, -1, w] - 4*G[0, 1, 0, 1, w] - 
   2*G[0, 1, 1, -1, w] + 2*G[0, 1, 1, 1, w] - G[1, -1, -1, -1, w] - 
   G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] + G[1, -1, -1, 1, z] + 
   2*G[1, -1, 0, -1, w] - 2*G[1, -1, 0, 1, w] - G[1, -1, 1, -1, w] - 
   G[1, -1, 1, -1, z] + G[1, -1, 1, 1, w] + G[1, -1, 1, 1, z] + 
   2*G[1, -1, w, -1, z] - 2*G[1, -1, w, 1, z] + G[1, 1, -1, -1, w] + 
   G[1, 1, -1, -1, z] - G[1, 1, -1, 1, w] - G[1, 1, -1, 1, z] - 
   2*G[1, 1, 0, -1, w] + 2*G[1, 1, 0, 1, w] + G[1, 1, 1, -1, w] + 
   G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] - G[1, 1, 1, 1, z] + 
   ((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (G[-1, -1, z] - G[-1, 1, z] - G[1, -1, z] + G[1, 1, z]) + 
     (-G[-1, z] + G[1, z])*(G[-1, -1, -1, w] - G[-1, -1, 1, w] - 
       G[-1, 1, -1, w] + G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] + 
       G[1, 1, -1, w] - G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*
      (-G[-1, -1, -1, z] + G[-1, -1, 1, z] + G[-1, 1, -1, z] - 
       G[-1, 1, 1, z] + G[1, -1, -1, z] - G[1, -1, 1, z] - G[1, 1, -1, z] + 
       G[1, 1, 1, z]) + G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] - 
     G[-1, -1, -1, 1, w] - G[-1, -1, -1, 1, z] - G[-1, -1, 1, -1, w] - 
     G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] - 
     G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] + G[-1, 1, -1, 1, w] + 
     G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] + G[-1, 1, 1, -1, z] - 
     G[-1, 1, 1, 1, w] - G[-1, 1, 1, 1, z] - G[1, -1, -1, -1, w] - 
     G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] + G[1, -1, -1, 1, z] + 
     G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] - G[1, -1, 1, 1, w] - 
     G[1, -1, 1, 1, z] + G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] - 
     G[1, 1, -1, 1, w] - G[1, 1, -1, 1, z] - G[1, 1, 1, -1, w] - 
     G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z])/2 - 
   2*G[1, 1, w, -1, z] + 2*G[1, 1, w, 1, z] + 
   (-((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
       (-G[-1, -1, z] - G[-1, 1, z] + 2*G[-1, w^(-1), z] + G[1, -1, z] + 
        G[1, 1, z] - 2*G[1, w^(-1), z])) - (-G[-1, z] + G[1, z])*
      (G[-1, -1, -1, w] - G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] + G[1, 1, -1, w] - 
       G[1, 1, 1, w]) - (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - 
       G[-1, -1, 1, z] + 2*G[-1, -1, w^(-1), z] - G[-1, 1, -1, z] - 
       G[-1, 1, 1, z] + 2*G[-1, 1, w^(-1), z] + 2*G[-1, w^(-1), -1, z] + 
       2*G[-1, w^(-1), 1, z] - 4*G[-1, w^(-1), w^(-1), z] + G[1, -1, -1, z] + 
       G[1, -1, 1, z] - 2*G[1, -1, w^(-1), z] + G[1, 1, -1, z] + 
       G[1, 1, 1, z] - 2*G[1, 1, w^(-1), z] - 2*G[1, w^(-1), -1, z] - 
       2*G[1, w^(-1), 1, z] + 4*G[1, w^(-1), w^(-1), z]) - 
     G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] + G[-1, -1, -1, 1, w] + 
     G[-1, -1, -1, 1, z] - G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] + 
     G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] + 2*G[-1, -1, w^(-1), -1, z] - 
     2*G[-1, -1, w^(-1), 1, z] - G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] + 
     G[-1, 1, -1, 1, w] + G[-1, 1, -1, 1, z] - G[-1, 1, 1, -1, w] - 
     G[-1, 1, 1, -1, z] + G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] + 
     2*G[-1, 1, w^(-1), -1, z] - 2*G[-1, 1, w^(-1), 1, z] + 
     2*G[-1, w^(-1), -1, -1, z] - 2*G[-1, w^(-1), -1, 1, z] + 
     2*G[-1, w^(-1), 1, -1, z] - 2*G[-1, w^(-1), 1, 1, z] - 
     4*G[-1, w^(-1), w^(-1), -1, z] + 4*G[-1, w^(-1), w^(-1), 1, z] + 
     G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] - 
     G[1, -1, -1, 1, z] + G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] - 
     G[1, -1, 1, 1, w] - G[1, -1, 1, 1, z] - 2*G[1, -1, w^(-1), -1, z] + 
     2*G[1, -1, w^(-1), 1, z] + G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] - 
     G[1, 1, -1, 1, w] - G[1, 1, -1, 1, z] + G[1, 1, 1, -1, w] + 
     G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] - G[1, 1, 1, 1, z] - 
     2*G[1, 1, w^(-1), -1, z] + 2*G[1, 1, w^(-1), 1, z] - 
     2*G[1, w^(-1), -1, -1, z] + 2*G[1, w^(-1), -1, 1, z] - 
     2*G[1, w^(-1), 1, -1, z] + 2*G[1, w^(-1), 1, 1, z] + 
     4*G[1, w^(-1), w^(-1), -1, z] - 4*G[1, w^(-1), w^(-1), 1, z])/2 + 
   (-((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
        G[1, -1, w] + G[1, 1, w])*(-G[-1, -1, z] - G[-1, 1, z] + 
        2*G[-1, w^(-1), z] + G[1, -1, z] + G[1, 1, z] - 2*G[1, w^(-1), z])) - 
     (-G[-1, z] + G[1, z])*(-G[-1, -1, -1, w] + G[-1, -1, 1, w] + 
       2*G[-1, 0, -1, w] - 2*G[-1, 0, 1, w] - G[-1, 1, -1, w] + 
       G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] + 2*G[1, 0, -1, w] - 
       2*G[1, 0, 1, w] - G[1, 1, -1, w] + G[1, 1, 1, w]) - 
     (G[-1, w] - G[1, w])*(G[-1, -1, -1, z] + G[-1, -1, 1, z] - 
       2*G[-1, -1, w, z] + G[-1, 1, -1, z] + G[-1, 1, 1, z] - 
       2*G[-1, 1, w, z] - 2*G[-1, w^(-1), -1, z] - 2*G[-1, w^(-1), 1, z] + 
       4*G[-1, w^(-1), w, z] - G[1, -1, -1, z] - G[1, -1, 1, z] + 
       2*G[1, -1, w, z] - G[1, 1, -1, z] - G[1, 1, 1, z] + 2*G[1, 1, w, z] + 
       2*G[1, w^(-1), -1, z] + 2*G[1, w^(-1), 1, z] - 4*G[1, w^(-1), w, z]) + 
     G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] - 
     G[-1, -1, -1, 1, z] - 2*G[-1, -1, 0, -1, w] + 2*G[-1, -1, 0, 1, w] + 
     G[-1, -1, 1, -1, w] + G[-1, -1, 1, -1, z] - G[-1, -1, 1, 1, w] - 
     G[-1, -1, 1, 1, z] - 2*G[-1, -1, w, -1, z] + 2*G[-1, -1, w, 1, z] + 
     G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] - G[-1, 1, -1, 1, w] - 
     G[-1, 1, -1, 1, z] - 2*G[-1, 1, 0, -1, w] + 2*G[-1, 1, 0, 1, w] + 
     G[-1, 1, 1, -1, w] + G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] - 
     G[-1, 1, 1, 1, z] - 2*G[-1, 1, w, -1, z] + 2*G[-1, 1, w, 1, z] - 
     2*G[-1, w^(-1), -1, -1, z] + 2*G[-1, w^(-1), -1, 1, z] - 
     2*G[-1, w^(-1), 1, -1, z] + 2*G[-1, w^(-1), 1, 1, z] + 
     4*G[-1, w^(-1), w, -1, z] - 4*G[-1, w^(-1), w, 1, z] - 
     G[1, -1, -1, -1, w] - G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] + 
     G[1, -1, -1, 1, z] + 2*G[1, -1, 0, -1, w] - 2*G[1, -1, 0, 1, w] - 
     G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] + G[1, -1, 1, 1, w] + 
     G[1, -1, 1, 1, z] + 2*G[1, -1, w, -1, z] - 2*G[1, -1, w, 1, z] - 
     G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] + G[1, 1, -1, 1, w] + 
     G[1, 1, -1, 1, z] + 2*G[1, 1, 0, -1, w] - 2*G[1, 1, 0, 1, w] - 
     G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] + 
     G[1, 1, 1, 1, z] + 2*G[1, 1, w, -1, z] - 2*G[1, 1, w, 1, z] + 
     2*G[1, w^(-1), -1, -1, z] - 2*G[1, w^(-1), -1, 1, z] + 
     2*G[1, w^(-1), 1, -1, z] - 2*G[1, w^(-1), 1, 1, z] - 
     4*G[1, w^(-1), w, -1, z] + 4*G[1, w^(-1), w, 1, z])/2 + 
   (-((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
       (G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w, z] - G[1, -1, z] - 
        G[1, 1, z] + 2*G[1, w, z])) - (-G[-1, z] + G[1, z])*
      (-G[-1, -1, -1, w] + G[-1, -1, 1, w] - G[-1, 1, -1, w] + 
       G[-1, 1, 1, w] + 2*G[0, -1, -1, w] - 2*G[0, -1, 1, w] + 
       2*G[0, 1, -1, w] - 2*G[0, 1, 1, w] - G[1, -1, -1, w] + 
       G[1, -1, 1, w] - G[1, 1, -1, w] + G[1, 1, 1, w]) - 
     (G[-1, w] - G[1, w])*(G[-1, -1, -1, z] + G[-1, -1, 1, z] - 
       2*G[-1, -1, w^(-1), z] + G[-1, 1, -1, z] + G[-1, 1, 1, z] - 
       2*G[-1, 1, w^(-1), z] - 2*G[-1, w, -1, z] - 2*G[-1, w, 1, z] + 
       4*G[-1, w, w^(-1), z] - G[1, -1, -1, z] - G[1, -1, 1, z] + 
       2*G[1, -1, w^(-1), z] - G[1, 1, -1, z] - G[1, 1, 1, z] + 
       2*G[1, 1, w^(-1), z] + 2*G[1, w, -1, z] + 2*G[1, w, 1, z] - 
       4*G[1, w, w^(-1), z]) + G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] - 
     G[-1, -1, -1, 1, w] - G[-1, -1, -1, 1, z] + G[-1, -1, 1, -1, w] + 
     G[-1, -1, 1, -1, z] - G[-1, -1, 1, 1, w] - G[-1, -1, 1, 1, z] - 
     2*G[-1, -1, w^(-1), -1, z] + 2*G[-1, -1, w^(-1), 1, z] - 
     2*G[-1, 0, -1, -1, w] + 2*G[-1, 0, -1, 1, w] - 2*G[-1, 0, 1, -1, w] + 
     2*G[-1, 0, 1, 1, w] + G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] - 
     G[-1, 1, -1, 1, w] - G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] + 
     G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] - G[-1, 1, 1, 1, z] - 
     2*G[-1, 1, w^(-1), -1, z] + 2*G[-1, 1, w^(-1), 1, z] - 
     2*G[-1, w, -1, -1, z] + 2*G[-1, w, -1, 1, z] - 2*G[-1, w, 1, -1, z] + 
     2*G[-1, w, 1, 1, z] + 4*G[-1, w, w^(-1), -1, z] - 
     4*G[-1, w, w^(-1), 1, z] - G[1, -1, -1, -1, w] - G[1, -1, -1, -1, z] + 
     G[1, -1, -1, 1, w] + G[1, -1, -1, 1, z] - G[1, -1, 1, -1, w] - 
     G[1, -1, 1, -1, z] + G[1, -1, 1, 1, w] + G[1, -1, 1, 1, z] + 
     2*G[1, -1, w^(-1), -1, z] - 2*G[1, -1, w^(-1), 1, z] + 
     2*G[1, 0, -1, -1, w] - 2*G[1, 0, -1, 1, w] + 2*G[1, 0, 1, -1, w] - 
     2*G[1, 0, 1, 1, w] - G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] + 
     G[1, 1, -1, 1, w] + G[1, 1, -1, 1, z] - G[1, 1, 1, -1, w] - 
     G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] + 
     2*G[1, 1, w^(-1), -1, z] - 2*G[1, 1, w^(-1), 1, z] + 
     2*G[1, w, -1, -1, z] - 2*G[1, w, -1, 1, z] + 2*G[1, w, 1, -1, z] - 
     2*G[1, w, 1, 1, z] - 4*G[1, w, w^(-1), -1, z] + 4*G[1, w, w^(-1), 1, z])/
    2 + ((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
       G[1, -1, w] + G[1, 1, w])*(G[-1, -1, z] + G[-1, 1, z] - 
       2*G[-1, w, z] - G[1, -1, z] - G[1, 1, z] + 2*G[1, w, z]) + 
     (-G[-1, z] + G[1, z])*(G[-1, -1, -1, w] - G[-1, -1, 1, w] - 
       2*G[-1, 0, -1, w] + 2*G[-1, 0, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] - 2*G[0, -1, -1, w] + 2*G[0, -1, 1, w] + 
       4*G[0, 0, -1, w] - 4*G[0, 0, 1, w] - 2*G[0, 1, -1, w] + 
       2*G[0, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] - 
       2*G[1, 0, -1, w] + 2*G[1, 0, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - G[-1, -1, 1, z] + 
       2*G[-1, -1, w, z] - G[-1, 1, -1, z] - G[-1, 1, 1, z] + 
       2*G[-1, 1, w, z] + 2*G[-1, w, -1, z] + 2*G[-1, w, 1, z] - 
       4*G[-1, w, w, z] + G[1, -1, -1, z] + G[1, -1, 1, z] - 
       2*G[1, -1, w, z] + G[1, 1, -1, z] + G[1, 1, 1, z] - 2*G[1, 1, w, z] - 
       2*G[1, w, -1, z] - 2*G[1, w, 1, z] + 4*G[1, w, w, z]) + 
     G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] - 
     G[-1, -1, -1, 1, z] - 2*G[-1, -1, 0, -1, w] + 2*G[-1, -1, 0, 1, w] + 
     G[-1, -1, 1, -1, w] + G[-1, -1, 1, -1, z] - G[-1, -1, 1, 1, w] - 
     G[-1, -1, 1, 1, z] - 2*G[-1, -1, w, -1, z] + 2*G[-1, -1, w, 1, z] - 
     2*G[-1, 0, -1, -1, w] + 2*G[-1, 0, -1, 1, w] + 4*G[-1, 0, 0, -1, w] - 
     4*G[-1, 0, 0, 1, w] - 2*G[-1, 0, 1, -1, w] + 2*G[-1, 0, 1, 1, w] + 
     G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] - G[-1, 1, -1, 1, w] - 
     G[-1, 1, -1, 1, z] - 2*G[-1, 1, 0, -1, w] + 2*G[-1, 1, 0, 1, w] + 
     G[-1, 1, 1, -1, w] + G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] - 
     G[-1, 1, 1, 1, z] - 2*G[-1, 1, w, -1, z] + 2*G[-1, 1, w, 1, z] - 
     2*G[-1, w, -1, -1, z] + 2*G[-1, w, -1, 1, z] - 2*G[-1, w, 1, -1, z] + 
     2*G[-1, w, 1, 1, z] + 4*G[-1, w, w, -1, z] - 4*G[-1, w, w, 1, z] - 
     G[1, -1, -1, -1, w] - G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] + 
     G[1, -1, -1, 1, z] + 2*G[1, -1, 0, -1, w] - 2*G[1, -1, 0, 1, w] - 
     G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] + G[1, -1, 1, 1, w] + 
     G[1, -1, 1, 1, z] + 2*G[1, -1, w, -1, z] - 2*G[1, -1, w, 1, z] + 
     2*G[1, 0, -1, -1, w] - 2*G[1, 0, -1, 1, w] - 4*G[1, 0, 0, -1, w] + 
     4*G[1, 0, 0, 1, w] + 2*G[1, 0, 1, -1, w] - 2*G[1, 0, 1, 1, w] - 
     G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] + G[1, 1, -1, 1, w] + 
     G[1, 1, -1, 1, z] + 2*G[1, 1, 0, -1, w] - 2*G[1, 1, 0, 1, w] - 
     G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] + 
     G[1, 1, 1, 1, z] + 2*G[1, 1, w, -1, z] - 2*G[1, 1, w, 1, z] + 
     2*G[1, w, -1, -1, z] - 2*G[1, w, -1, 1, z] + 2*G[1, w, 1, -1, z] - 
     2*G[1, w, 1, 1, z] - 4*G[1, w, w, -1, z] + 4*G[1, w, w, 1, z])/2 + 
   2*G[w, -1, -1, -1, z] - 2*G[w, -1, -1, 1, z] + 2*G[w, -1, 1, -1, z] - 
   2*G[w, -1, 1, 1, z] - 4*G[w, -1, w, -1, z] + 4*G[w, -1, w, 1, z] - 
   2*G[w, 1, -1, -1, z] + 2*G[w, 1, -1, 1, z] - 2*G[w, 1, 1, -1, z] + 
   2*G[w, 1, 1, 1, z] + 
   ((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
      (G[-1, -1, z] - G[-1, 1, z] + G[1, -1, z] - G[1, 1, z] - 
       2*G[w, -1, z] + 2*G[w, 1, z]) + (-G[-1, z] - G[1, z] + 2*G[w, z])*
      (G[-1, -1, -1, w] - G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] - G[1, 1, -1, w] + 
       G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*(G[-1, -1, -1, z] + 
       G[-1, -1, 1, z] - 2*G[-1, -1, w^(-1), z] - G[-1, 1, -1, z] - 
       G[-1, 1, 1, z] + 2*G[-1, 1, w^(-1), z] + G[1, -1, -1, z] + 
       G[1, -1, 1, z] - 2*G[1, -1, w^(-1), z] - G[1, 1, -1, z] - 
       G[1, 1, 1, z] + 2*G[1, 1, w^(-1), z] - 2*G[w, -1, -1, z] - 
       2*G[w, -1, 1, z] + 4*G[w, -1, w^(-1), z] + 2*G[w, 1, -1, z] + 
       2*G[w, 1, 1, z] - 4*G[w, 1, w^(-1), z]) - G[-1, -1, -1, -1, w] - 
     G[-1, -1, -1, -1, z] + G[-1, -1, -1, 1, w] + G[-1, -1, -1, 1, z] - 
     G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] + 
     G[-1, -1, 1, 1, z] + 2*G[-1, -1, w^(-1), -1, z] - 
     2*G[-1, -1, w^(-1), 1, z] + G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] - 
     G[-1, 1, -1, 1, w] - G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] + 
     G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] - G[-1, 1, 1, 1, z] - 
     2*G[-1, 1, w^(-1), -1, z] + 2*G[-1, 1, w^(-1), 1, z] + 
     2*G[0, -1, -1, -1, w] - 2*G[0, -1, -1, 1, w] + 2*G[0, -1, 1, -1, w] - 
     2*G[0, -1, 1, 1, w] - 2*G[0, 1, -1, -1, w] + 2*G[0, 1, -1, 1, w] - 
     2*G[0, 1, 1, -1, w] + 2*G[0, 1, 1, 1, w] - G[1, -1, -1, -1, w] - 
     G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] + G[1, -1, -1, 1, z] - 
     G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] + G[1, -1, 1, 1, w] + 
     G[1, -1, 1, 1, z] + 2*G[1, -1, w^(-1), -1, z] - 
     2*G[1, -1, w^(-1), 1, z] + G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] - 
     G[1, 1, -1, 1, w] - G[1, 1, -1, 1, z] + G[1, 1, 1, -1, w] + 
     G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] - G[1, 1, 1, 1, z] - 
     2*G[1, 1, w^(-1), -1, z] + 2*G[1, 1, w^(-1), 1, z] + 
     2*G[w, -1, -1, -1, z] - 2*G[w, -1, -1, 1, z] + 2*G[w, -1, 1, -1, z] - 
     2*G[w, -1, 1, 1, z] - 4*G[w, -1, w^(-1), -1, z] + 
     4*G[w, -1, w^(-1), 1, z] - 2*G[w, 1, -1, -1, z] + 2*G[w, 1, -1, 1, z] - 
     2*G[w, 1, 1, -1, z] + 2*G[w, 1, 1, 1, z] + 4*G[w, 1, w^(-1), -1, z] - 
     4*G[w, 1, w^(-1), 1, z])/2 + 4*G[w, 1, w, -1, z] - 4*G[w, 1, w, 1, z] + 
   (-((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
       (G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w, z] + G[1, -1, z] + 
        G[1, 1, z] - 2*G[1, w, z] - 2*G[w, -1, z] - 2*G[w, 1, z] + 
        4*G[w, w, z])) - (-G[-1, z] - G[1, z] + 2*G[w, z])*
      (-G[-1, -1, -1, w] + G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] + 2*G[0, -1, -1, w] - 2*G[0, -1, 1, w] - 
       2*G[0, 1, -1, w] + 2*G[0, 1, 1, w] - G[1, -1, -1, w] + 
       G[1, -1, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) - 
     (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] + G[-1, -1, 1, z] - 
       G[-1, 1, -1, z] + G[-1, 1, 1, z] + 2*G[-1, w, -1, z] - 
       2*G[-1, w, 1, z] - G[1, -1, -1, z] + G[1, -1, 1, z] - G[1, 1, -1, z] + 
       G[1, 1, 1, z] + 2*G[1, w, -1, z] - 2*G[1, w, 1, z] + 
       2*G[w, -1, -1, z] - 2*G[w, -1, 1, z] + 2*G[w, 1, -1, z] - 
       2*G[w, 1, 1, z] - 4*G[w, w, -1, z] + 4*G[w, w, 1, z]) - 
     G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] + G[-1, -1, -1, 1, w] + 
     G[-1, -1, -1, 1, z] + G[-1, -1, 1, -1, w] + G[-1, -1, 1, -1, z] - 
     G[-1, -1, 1, 1, w] - G[-1, -1, 1, 1, z] + 2*G[-1, 0, -1, -1, w] - 
     2*G[-1, 0, -1, 1, w] - 2*G[-1, 0, 1, -1, w] + 2*G[-1, 0, 1, 1, w] - 
     G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] + G[-1, 1, -1, 1, w] + 
     G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] + G[-1, 1, 1, -1, z] - 
     G[-1, 1, 1, 1, w] - G[-1, 1, 1, 1, z] + 2*G[-1, w, -1, -1, z] - 
     2*G[-1, w, -1, 1, z] - 2*G[-1, w, 1, -1, z] + 2*G[-1, w, 1, 1, z] + 
     2*G[0, -1, -1, -1, w] - 2*G[0, -1, -1, 1, w] - 2*G[0, -1, 1, -1, w] + 
     2*G[0, -1, 1, 1, w] - 4*G[0, 0, -1, -1, w] + 4*G[0, 0, -1, 1, w] + 
     4*G[0, 0, 1, -1, w] - 4*G[0, 0, 1, 1, w] + 2*G[0, 1, -1, -1, w] - 
     2*G[0, 1, -1, 1, w] - 2*G[0, 1, 1, -1, w] + 2*G[0, 1, 1, 1, w] - 
     G[1, -1, -1, -1, w] - G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] + 
     G[1, -1, -1, 1, z] + G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] - 
     G[1, -1, 1, 1, w] - G[1, -1, 1, 1, z] + 2*G[1, 0, -1, -1, w] - 
     2*G[1, 0, -1, 1, w] - 2*G[1, 0, 1, -1, w] + 2*G[1, 0, 1, 1, w] - 
     G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] + G[1, 1, -1, 1, w] + 
     G[1, 1, -1, 1, z] + G[1, 1, 1, -1, w] + G[1, 1, 1, -1, z] - 
     G[1, 1, 1, 1, w] - G[1, 1, 1, 1, z] + 2*G[1, w, -1, -1, z] - 
     2*G[1, w, -1, 1, z] - 2*G[1, w, 1, -1, z] + 2*G[1, w, 1, 1, z] + 
     2*G[w, -1, -1, -1, z] - 2*G[w, -1, -1, 1, z] - 2*G[w, -1, 1, -1, z] + 
     2*G[w, -1, 1, 1, z] + 2*G[w, 1, -1, -1, z] - 2*G[w, 1, -1, 1, z] - 
     2*G[w, 1, 1, -1, z] + 2*G[w, 1, 1, 1, z] - 4*G[w, w, -1, -1, z] + 
     4*G[w, w, -1, 1, z] + 4*G[w, w, 1, -1, z] - 4*G[w, w, 1, 1, z])/2, 
 fE10[{0}, sij, sjk, sik] -> 0, fE10[{1}, sij, sjk, sik] -> 0, 
 fE10[{2}, sij, sjk, sik] -> 0, fE10[{3}, sij, sjk, sik] -> 
  -((-G[-1, z] + G[1, z])*(-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 
      2*G[0, 1, w] - G[1, -1, w] + G[1, 1, w])) - 
   (G[-1, w] - G[1, w])*(G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w, z] - 
     G[1, -1, z] - G[1, 1, z] + 2*G[1, w, z]) + G[-1, -1, -1, w] + 
   G[-1, -1, -1, z] - G[-1, -1, 1, w] - G[-1, -1, 1, z] - 2*G[-1, 0, -1, w] + 
   2*G[-1, 0, 1, w] + G[-1, 1, -1, w] + G[-1, 1, -1, z] - G[-1, 1, 1, w] - 
   G[-1, 1, 1, z] - 2*G[-1, w, -1, z] + 2*G[-1, w, 1, z] - G[1, -1, -1, w] - 
   G[1, -1, -1, z] + G[1, -1, 1, w] + G[1, -1, 1, z] + 2*G[1, 0, -1, w] - 
   2*G[1, 0, 1, w] - G[1, 1, -1, w] - G[1, 1, -1, z] + G[1, 1, 1, w] + 
   G[1, 1, 1, z] + 2*G[1, w, -1, z] - 2*G[1, w, 1, z], 
 fE10[{4}, sij, sjk, sik] -> 
  (G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
    (G[-1, -1, z] - G[-1, 1, z] - G[1, -1, z] + G[1, 1, z]) - 
   (-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
     G[1, -1, w] + G[1, 1, w])*(-G[-1, -1, z] - G[-1, 1, z] + 
     2*G[-1, w^(-1), z] + G[1, -1, z] + G[1, 1, z] - 2*G[1, w^(-1), z]) - 
   (G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
    (G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w, z] - G[1, -1, z] - G[1, 1, z] + 
     2*G[1, w, z]) + (-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 
     2*G[0, 1, w] - G[1, -1, w] + G[1, 1, w])*(G[-1, -1, z] + G[-1, 1, z] - 
     2*G[-1, w, z] - G[1, -1, z] - G[1, 1, z] + 2*G[1, w, z]) - 
   (-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
     G[1, -1, w] + G[1, 1, w])*(G[-1, -1, z] - G[-1, 1, z] + G[1, -1, z] - 
     G[1, 1, z] - 2*G[w, -1, z] + 2*G[w, 1, z]) + 
   (-G[-1, z] + G[1, z])*(G[-1, -1, -1, w] - G[-1, -1, 1, w] - 
     G[-1, 1, -1, w] + G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] + 
     G[1, 1, -1, w] - G[1, 1, 1, w]) - (-G[-1, z] - G[1, z] + 2*G[w, z])*
    (-G[-1, -1, -1, w] + G[-1, -1, 1, w] + 2*G[-1, 0, -1, w] - 
     2*G[-1, 0, 1, w] - G[-1, 1, -1, w] + G[-1, 1, 1, w] + G[1, -1, -1, w] - 
     G[1, -1, 1, w] - 2*G[1, 0, -1, w] + 2*G[1, 0, 1, w] + G[1, 1, -1, w] - 
     G[1, 1, 1, w]) + (-G[-1, z] + G[1, z])*(G[-1, -1, -1, w] - 
     G[-1, -1, 1, w] - 2*G[-1, 0, -1, w] + 2*G[-1, 0, 1, w] + 
     G[-1, 1, -1, w] - G[-1, 1, 1, w] - 2*G[0, -1, -1, w] + 
     2*G[0, -1, 1, w] + 4*G[0, 0, -1, w] - 4*G[0, 0, 1, w] - 
     2*G[0, 1, -1, w] + 2*G[0, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] - 
     2*G[1, 0, -1, w] + 2*G[1, 0, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) - 
   (-G[-1, z] + G[1, z])*(-G[-1, -1, -1, w] + G[-1, -1, 1, w] - 
     G[-1, 1, -1, w] + G[-1, 1, 1, w] + 2*G[0, -1, -1, w] - 
     2*G[0, -1, 1, w] + 2*G[0, 1, -1, w] - 2*G[0, 1, 1, w] - 
     G[1, -1, -1, w] + G[1, -1, 1, w] - G[1, 1, -1, w] + G[1, 1, 1, w]) - 
   (-G[-1, z] + G[1, z])*(-G[-1, -1, -1, w] + G[-1, -1, 1, w] + 
     2*G[-1, 0, -1, w] - 2*G[-1, 0, 1, w] - G[-1, 1, -1, w] + 
     G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] + 2*G[1, 0, -1, w] - 
     2*G[1, 0, 1, w] - G[1, 1, -1, w] + G[1, 1, 1, w]) + 
   (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] + G[-1, -1, 1, z] + 
     G[-1, 1, -1, z] - G[-1, 1, 1, z] + G[1, -1, -1, z] - G[1, -1, 1, z] - 
     G[1, 1, -1, z] + G[1, 1, 1, z]) - (G[-1, w] - G[1, w])*
    (G[-1, -1, -1, z] + G[-1, -1, 1, z] - 2*G[-1, -1, w, z] + 
     G[-1, 1, -1, z] + G[-1, 1, 1, z] - 2*G[-1, 1, w, z] - 
     2*G[-1, w^(-1), -1, z] - 2*G[-1, w^(-1), 1, z] + 4*G[-1, w^(-1), w, z] - 
     G[1, -1, -1, z] - G[1, -1, 1, z] + 2*G[1, -1, w, z] - G[1, 1, -1, z] - 
     G[1, 1, 1, z] + 2*G[1, 1, w, z] + 2*G[1, w^(-1), -1, z] + 
     2*G[1, w^(-1), 1, z] - 4*G[1, w^(-1), w, z]) - 
   (G[-1, w] - G[1, w])*(G[-1, -1, -1, z] + G[-1, -1, 1, z] - 
     2*G[-1, -1, w^(-1), z] + G[-1, 1, -1, z] + G[-1, 1, 1, z] - 
     2*G[-1, 1, w^(-1), z] - 2*G[-1, w, -1, z] - 2*G[-1, w, 1, z] + 
     4*G[-1, w, w^(-1), z] - G[1, -1, -1, z] - G[1, -1, 1, z] + 
     2*G[1, -1, w^(-1), z] - G[1, 1, -1, z] - G[1, 1, 1, z] + 
     2*G[1, 1, w^(-1), z] + 2*G[1, w, -1, z] + 2*G[1, w, 1, z] - 
     4*G[1, w, w^(-1), z]) + (G[-1, w] - G[1, w])*
    (-G[-1, -1, -1, z] - G[-1, -1, 1, z] + 2*G[-1, -1, w, z] - 
     G[-1, 1, -1, z] - G[-1, 1, 1, z] + 2*G[-1, 1, w, z] + 
     2*G[-1, w, -1, z] + 2*G[-1, w, 1, z] - 4*G[-1, w, w, z] + 
     G[1, -1, -1, z] + G[1, -1, 1, z] - 2*G[1, -1, w, z] + G[1, 1, -1, z] + 
     G[1, 1, 1, z] - 2*G[1, 1, w, z] - 2*G[1, w, -1, z] - 2*G[1, w, 1, z] + 
     4*G[1, w, w, z]) - (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - 
     G[-1, -1, 1, z] + 2*G[-1, -1, w, z] + G[-1, 1, -1, z] + G[-1, 1, 1, z] - 
     2*G[-1, 1, w, z] - G[1, -1, -1, z] - G[1, -1, 1, z] + 2*G[1, -1, w, z] + 
     G[1, 1, -1, z] + G[1, 1, 1, z] - 2*G[1, 1, w, z] + 2*G[w, -1, -1, z] + 
     2*G[w, -1, 1, z] - 4*G[w, -1, w, z] - 2*G[w, 1, -1, z] - 
     2*G[w, 1, 1, z] + 4*G[w, 1, w, z]) + 3*G[-1, -1, -1, -1, w] + 
   3*G[-1, -1, -1, -1, z] - 3*G[-1, -1, -1, 1, w] - 3*G[-1, -1, -1, 1, z] - 
   2*G[-1, -1, 0, -1, w] + 2*G[-1, -1, 0, 1, w] + G[-1, -1, 1, -1, w] + 
   G[-1, -1, 1, -1, z] - G[-1, -1, 1, 1, w] - G[-1, -1, 1, 1, z] - 
   2*G[-1, -1, w^(-1), -1, z] + 2*G[-1, -1, w^(-1), 1, z] - 
   2*G[-1, -1, w, -1, z] + 2*G[-1, -1, w, 1, z] - 4*G[-1, 0, -1, -1, w] + 
   4*G[-1, 0, -1, 1, w] + 4*G[-1, 0, 0, -1, w] - 4*G[-1, 0, 0, 1, w] - 
   4*G[-1, 0, 1, -1, w] + 4*G[-1, 0, 1, 1, w] + 3*G[-1, 1, -1, -1, w] + 
   3*G[-1, 1, -1, -1, z] - 3*G[-1, 1, -1, 1, w] - 3*G[-1, 1, -1, 1, z] - 
   6*G[-1, 1, 0, -1, w] + 6*G[-1, 1, 0, 1, w] + 5*G[-1, 1, 1, -1, w] + 
   5*G[-1, 1, 1, -1, z] - 5*G[-1, 1, 1, 1, w] - 5*G[-1, 1, 1, 1, z] - 
   2*G[-1, 1, w^(-1), -1, z] + 2*G[-1, 1, w^(-1), 1, z] - 
   6*G[-1, 1, w, -1, z] + 6*G[-1, 1, w, 1, z] - 2*G[-1, w^(-1), -1, -1, z] + 
   2*G[-1, w^(-1), -1, 1, z] - 2*G[-1, w^(-1), 1, -1, z] + 
   2*G[-1, w^(-1), 1, 1, z] + 4*G[-1, w^(-1), w, -1, z] - 
   4*G[-1, w^(-1), w, 1, z] - 4*G[-1, w, -1, -1, z] + 4*G[-1, w, -1, 1, z] - 
   4*G[-1, w, 1, -1, z] + 4*G[-1, w, 1, 1, z] + 4*G[-1, w, w^(-1), -1, z] - 
   4*G[-1, w, w^(-1), 1, z] + 4*G[-1, w, w, -1, z] - 4*G[-1, w, w, 1, z] + 
   2*G[0, -1, -1, -1, w] - 2*G[0, -1, -1, 1, w] - 4*G[0, -1, 0, -1, w] + 
   4*G[0, -1, 0, 1, w] + 2*G[0, -1, 1, -1, w] - 2*G[0, -1, 1, 1, w] - 
   2*G[0, 1, -1, -1, w] + 2*G[0, 1, -1, 1, w] + 4*G[0, 1, 0, -1, w] - 
   4*G[0, 1, 0, 1, w] - 2*G[0, 1, 1, -1, w] + 2*G[0, 1, 1, 1, w] - 
   5*G[1, -1, -1, -1, w] - 5*G[1, -1, -1, -1, z] + 5*G[1, -1, -1, 1, w] + 
   5*G[1, -1, -1, 1, z] + 6*G[1, -1, 0, -1, w] - 6*G[1, -1, 0, 1, w] - 
   3*G[1, -1, 1, -1, w] - 3*G[1, -1, 1, -1, z] + 3*G[1, -1, 1, 1, w] + 
   3*G[1, -1, 1, 1, z] + 2*G[1, -1, w^(-1), -1, z] - 
   2*G[1, -1, w^(-1), 1, z] + 6*G[1, -1, w, -1, z] - 6*G[1, -1, w, 1, z] + 
   4*G[1, 0, -1, -1, w] - 4*G[1, 0, -1, 1, w] - 4*G[1, 0, 0, -1, w] + 
   4*G[1, 0, 0, 1, w] + 4*G[1, 0, 1, -1, w] - 4*G[1, 0, 1, 1, w] - 
   G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] + G[1, 1, -1, 1, w] + 
   G[1, 1, -1, 1, z] + 2*G[1, 1, 0, -1, w] - 2*G[1, 1, 0, 1, w] - 
   3*G[1, 1, 1, -1, w] - 3*G[1, 1, 1, -1, z] + 3*G[1, 1, 1, 1, w] + 
   3*G[1, 1, 1, 1, z] + 2*G[1, 1, w^(-1), -1, z] - 2*G[1, 1, w^(-1), 1, z] + 
   2*G[1, 1, w, -1, z] - 2*G[1, 1, w, 1, z] + 2*G[1, w^(-1), -1, -1, z] - 
   2*G[1, w^(-1), -1, 1, z] + 2*G[1, w^(-1), 1, -1, z] - 
   2*G[1, w^(-1), 1, 1, z] - 4*G[1, w^(-1), w, -1, z] + 
   4*G[1, w^(-1), w, 1, z] + 4*G[1, w, -1, -1, z] - 4*G[1, w, -1, 1, z] + 
   4*G[1, w, 1, -1, z] - 4*G[1, w, 1, 1, z] - 4*G[1, w, w^(-1), -1, z] + 
   4*G[1, w, w^(-1), 1, z] - 4*G[1, w, w, -1, z] + 4*G[1, w, w, 1, z] + 
   2*G[w, -1, -1, -1, z] - 2*G[w, -1, -1, 1, z] + 2*G[w, -1, 1, -1, z] - 
   2*G[w, -1, 1, 1, z] - 4*G[w, -1, w, -1, z] + 4*G[w, -1, w, 1, z] - 
   2*G[w, 1, -1, -1, z] + 2*G[w, 1, -1, 1, z] - 2*G[w, 1, 1, -1, z] + 
   2*G[w, 1, 1, 1, z] + 4*G[w, 1, w, -1, z] - 4*G[w, 1, w, 1, z], 
 fE11[{0}, sij, sjk, sik] -> 0, fE11[{1}, sij, sjk, sik] -> 0, 
 fE11[{2}, sij, sjk, sik] -> 
  (-((G[-1, w] - G[1, w])*(-G[-1, z] - G[1, z] + 2*G[w, z])) + G[-1, -1, w] - 
    G[-1, -1, z] - G[-1, 1, w] + G[-1, 1, z] - 2*G[0, -1, w] + 2*G[0, 1, w] + 
    G[1, -1, w] - G[1, -1, z] - G[1, 1, w] + G[1, 1, z] + 2*G[w, -1, z] - 
    2*G[w, 1, z])/2, fE11[{3}, sij, sjk, sik] -> 
  ((-G[-1, z] + G[1, z])*(G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + 
       G[1, 1, w]) + (G[-1, w] - G[1, w])*(G[-1, -1, z] - G[-1, 1, z] - 
       G[1, -1, z] + G[1, 1, z]) + G[-1, -1, -1, w] - G[-1, -1, -1, z] - 
     G[-1, -1, 1, w] + G[-1, -1, 1, z] - G[-1, 1, -1, w] + G[-1, 1, -1, z] + 
     G[-1, 1, 1, w] - G[-1, 1, 1, z] - G[1, -1, -1, w] + G[1, -1, -1, z] + 
     G[1, -1, 1, w] - G[1, -1, 1, z] + G[1, 1, -1, w] - G[1, 1, -1, z] - 
     G[1, 1, 1, w] + G[1, 1, 1, z])/2 + 
   (-((G[-1, z] + G[1, z] - 2*G[w^(-1), z])*(-G[-1, -1, w] + G[-1, 1, w] + 
        2*G[0, -1, w] - 2*G[0, 1, w] - G[1, -1, w] + G[1, 1, w])) - 
     (G[-1, w] - G[1, w])*(-G[-1, -1, z] - G[-1, 1, z] + 2*G[-1, w, z] - 
       G[1, -1, z] - G[1, 1, z] + 2*G[1, w, z] + 2*G[w^(-1), -1, z] + 
       2*G[w^(-1), 1, z] - 4*G[w^(-1), w, z]) + G[-1, -1, -1, w] - 
     G[-1, -1, -1, z] - G[-1, -1, 1, w] + G[-1, -1, 1, z] - 
     2*G[-1, 0, -1, w] + 2*G[-1, 0, 1, w] + G[-1, 1, -1, w] - 
     G[-1, 1, -1, z] - G[-1, 1, 1, w] + G[-1, 1, 1, z] + 2*G[-1, w, -1, z] - 
     2*G[-1, w, 1, z] + G[1, -1, -1, w] - G[1, -1, -1, z] - G[1, -1, 1, w] + 
     G[1, -1, 1, z] - 2*G[1, 0, -1, w] + 2*G[1, 0, 1, w] + G[1, 1, -1, w] - 
     G[1, 1, -1, z] - G[1, 1, 1, w] + G[1, 1, 1, z] + 2*G[1, w, -1, z] - 
     2*G[1, w, 1, z] + 2*G[w^(-1), -1, -1, z] - 2*G[w^(-1), -1, 1, z] + 
     2*G[w^(-1), 1, -1, z] - 2*G[w^(-1), 1, 1, z] - 4*G[w^(-1), w, -1, z] + 
     4*G[w^(-1), w, 1, z])/2 + 
   (-((-G[-1, z] - G[1, z] + 2*G[w, z])*(G[-1, -1, w] - G[-1, 1, w] + 
        G[1, -1, w] - G[1, 1, w])) - (G[-1, w] - G[1, w])*
      (-G[-1, -1, z] - G[-1, 1, z] + 2*G[-1, w^(-1), z] - G[1, -1, z] - 
       G[1, 1, z] + 2*G[1, w^(-1), z] + 2*G[w, -1, z] + 2*G[w, 1, z] - 
       4*G[w, w^(-1), z]) + G[-1, -1, -1, w] - G[-1, -1, -1, z] - 
     G[-1, -1, 1, w] + G[-1, -1, 1, z] + G[-1, 1, -1, w] - G[-1, 1, -1, z] - 
     G[-1, 1, 1, w] + G[-1, 1, 1, z] + 2*G[-1, w^(-1), -1, z] - 
     2*G[-1, w^(-1), 1, z] - 2*G[0, -1, -1, w] + 2*G[0, -1, 1, w] - 
     2*G[0, 1, -1, w] + 2*G[0, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, -1, z] - 
     G[1, -1, 1, w] + G[1, -1, 1, z] + G[1, 1, -1, w] - G[1, 1, -1, z] - 
     G[1, 1, 1, w] + G[1, 1, 1, z] + 2*G[1, w^(-1), -1, z] - 
     2*G[1, w^(-1), 1, z] + 2*G[w, -1, -1, z] - 2*G[w, -1, 1, z] + 
     2*G[w, 1, -1, z] - 2*G[w, 1, 1, z] - 4*G[w, w^(-1), -1, z] + 
     4*G[w, w^(-1), 1, z])/2 + 
   ((-G[-1, z] - G[1, z] + 2*G[w, z])*(-G[-1, -1, w] + G[-1, 1, w] + 
       2*G[0, -1, w] - 2*G[0, 1, w] - G[1, -1, w] + G[1, 1, w]) + 
     (G[-1, w] - G[1, w])*(G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w, z] + 
       G[1, -1, z] + G[1, 1, z] - 2*G[1, w, z] - 2*G[w, -1, z] - 
       2*G[w, 1, z] + 4*G[w, w, z]) + G[-1, -1, -1, w] - G[-1, -1, -1, z] - 
     G[-1, -1, 1, w] + G[-1, -1, 1, z] - 2*G[-1, 0, -1, w] + 
     2*G[-1, 0, 1, w] + G[-1, 1, -1, w] - G[-1, 1, -1, z] - G[-1, 1, 1, w] + 
     G[-1, 1, 1, z] + 2*G[-1, w, -1, z] - 2*G[-1, w, 1, z] - 
     2*G[0, -1, -1, w] + 2*G[0, -1, 1, w] + 4*G[0, 0, -1, w] - 
     4*G[0, 0, 1, w] - 2*G[0, 1, -1, w] + 2*G[0, 1, 1, w] + G[1, -1, -1, w] - 
     G[1, -1, -1, z] - G[1, -1, 1, w] + G[1, -1, 1, z] - 2*G[1, 0, -1, w] + 
     2*G[1, 0, 1, w] + G[1, 1, -1, w] - G[1, 1, -1, z] - G[1, 1, 1, w] + 
     G[1, 1, 1, z] + 2*G[1, w, -1, z] - 2*G[1, w, 1, z] + 2*G[w, -1, -1, z] - 
     2*G[w, -1, 1, z] + 2*G[w, 1, -1, z] - 2*G[w, 1, 1, z] - 
     4*G[w, w, -1, z] + 4*G[w, w, 1, z])/2, fE11[{4}, sij, sjk, sik] -> 
  -(Pi^2*((G[-1, w] - G[1, w])*(-G[-1, z] - G[1, z] + 2*G[w, z]) - 
       G[-1, -1, w] + G[-1, -1, z] + G[-1, 1, w] - G[-1, 1, z] + 
       2*G[0, -1, w] - 2*G[0, 1, w] - G[1, -1, w] + G[1, -1, z] + 
       G[1, 1, w] - G[1, 1, z] - 2*G[w, -1, z] + 2*G[w, 1, z]))/12 + 
   ((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
      (G[-1, -1, z] - G[-1, 1, z] - G[1, -1, z] + G[1, 1, z]) + 
     (-G[-1, z] + G[1, z])*(G[-1, -1, -1, w] - G[-1, -1, 1, w] + 
       G[-1, 1, -1, w] - G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] - 
       G[1, 1, -1, w] + G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*
      (G[-1, -1, -1, z] + G[-1, -1, 1, z] - 2*G[-1, -1, w^(-1), z] - 
       G[-1, 1, -1, z] - G[-1, 1, 1, z] + 2*G[-1, 1, w^(-1), z] - 
       G[1, -1, -1, z] - G[1, -1, 1, z] + 2*G[1, -1, w^(-1), z] + 
       G[1, 1, -1, z] + G[1, 1, 1, z] - 2*G[1, 1, w^(-1), z]) + 
     G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] + 
     G[-1, -1, -1, 1, z] + G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] - 
     G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] + 2*G[-1, -1, w^(-1), -1, z] - 
     2*G[-1, -1, w^(-1), 1, z] - G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] + 
     G[-1, 1, -1, 1, w] - G[-1, 1, -1, 1, z] - G[-1, 1, 1, -1, w] + 
     G[-1, 1, 1, -1, z] + G[-1, 1, 1, 1, w] - G[-1, 1, 1, 1, z] - 
     2*G[-1, 1, w^(-1), -1, z] + 2*G[-1, 1, w^(-1), 1, z] - 
     G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] - 
     G[1, -1, -1, 1, z] - G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] + 
     G[1, -1, 1, 1, w] - G[1, -1, 1, 1, z] - 2*G[1, -1, w^(-1), -1, z] + 
     2*G[1, -1, w^(-1), 1, z] + G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] - 
     G[1, 1, -1, 1, w] + G[1, 1, -1, 1, z] + G[1, 1, 1, -1, w] - 
     G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] + 
     2*G[1, 1, w^(-1), -1, z] - 2*G[1, 1, w^(-1), 1, z])/2 + 
   ((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
       G[1, -1, w] + G[1, 1, w])*(G[-1, -1, z] - G[-1, 1, z] - G[1, -1, z] + 
       G[1, 1, z]) + (-G[-1, z] + G[1, z])*(-G[-1, -1, -1, w] + 
       G[-1, -1, 1, w] + 2*G[-1, 0, -1, w] - 2*G[-1, 0, 1, w] - 
       G[-1, 1, -1, w] + G[-1, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] - 
       2*G[1, 0, -1, w] + 2*G[1, 0, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - G[-1, -1, 1, z] + 
       2*G[-1, -1, w, z] + G[-1, 1, -1, z] + G[-1, 1, 1, z] - 
       2*G[-1, 1, w, z] + G[1, -1, -1, z] + G[1, -1, 1, z] - 
       2*G[1, -1, w, z] - G[1, 1, -1, z] - G[1, 1, 1, z] + 2*G[1, 1, w, z]) - 
     G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] + G[-1, -1, -1, 1, w] - 
     G[-1, -1, -1, 1, z] + 2*G[-1, -1, 0, -1, w] - 2*G[-1, -1, 0, 1, w] - 
     G[-1, -1, 1, -1, w] + G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] - 
     G[-1, -1, 1, 1, z] - 2*G[-1, -1, w, -1, z] + 2*G[-1, -1, w, 1, z] + 
     G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] - G[-1, 1, -1, 1, w] + 
     G[-1, 1, -1, 1, z] - 2*G[-1, 1, 0, -1, w] + 2*G[-1, 1, 0, 1, w] + 
     G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] + 
     G[-1, 1, 1, 1, z] + 2*G[-1, 1, w, -1, z] - 2*G[-1, 1, w, 1, z] + 
     G[1, -1, -1, -1, w] - G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] + 
     G[1, -1, -1, 1, z] - 2*G[1, -1, 0, -1, w] + 2*G[1, -1, 0, 1, w] + 
     G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] - G[1, -1, 1, 1, w] + 
     G[1, -1, 1, 1, z] + 2*G[1, -1, w, -1, z] - 2*G[1, -1, w, 1, z] - 
     G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] + G[1, 1, -1, 1, w] - 
     G[1, 1, -1, 1, z] + 2*G[1, 1, 0, -1, w] - 2*G[1, 1, 0, 1, w] - 
     G[1, 1, 1, -1, w] + G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] - 
     G[1, 1, 1, 1, z] - 2*G[1, 1, w, -1, z] + 2*G[1, 1, w, 1, z])/2 + 
   (-((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
       (G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w, z] - G[1, -1, z] - 
        G[1, 1, z] + 2*G[1, w, z])) - (-G[-1, z] + G[1, z])*
      (-G[-1, -1, -1, w] + G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] + 2*G[0, -1, -1, w] - 2*G[0, -1, 1, w] - 
       2*G[0, 1, -1, w] + 2*G[0, 1, 1, w] - G[1, -1, -1, w] + 
       G[1, -1, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) - 
     (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] + G[-1, -1, 1, z] - 
       G[-1, 1, -1, z] + G[-1, 1, 1, z] + 2*G[-1, w, -1, z] - 
       2*G[-1, w, 1, z] + G[1, -1, -1, z] - G[1, -1, 1, z] + G[1, 1, -1, z] - 
       G[1, 1, 1, z] - 2*G[1, w, -1, z] + 2*G[1, w, 1, z]) + 
     G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] + 
     G[-1, -1, -1, 1, z] - G[-1, -1, 1, -1, w] + G[-1, -1, 1, -1, z] + 
     G[-1, -1, 1, 1, w] - G[-1, -1, 1, 1, z] - 2*G[-1, 0, -1, -1, w] + 
     2*G[-1, 0, -1, 1, w] + 2*G[-1, 0, 1, -1, w] - 2*G[-1, 0, 1, 1, w] + 
     G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] - G[-1, 1, -1, 1, w] + 
     G[-1, 1, -1, 1, z] - G[-1, 1, 1, -1, w] + G[-1, 1, 1, -1, z] + 
     G[-1, 1, 1, 1, w] - G[-1, 1, 1, 1, z] + 2*G[-1, w, -1, -1, z] - 
     2*G[-1, w, -1, 1, z] - 2*G[-1, w, 1, -1, z] + 2*G[-1, w, 1, 1, z] - 
     G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] - 
     G[1, -1, -1, 1, z] + G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] - 
     G[1, -1, 1, 1, w] + G[1, -1, 1, 1, z] + 2*G[1, 0, -1, -1, w] - 
     2*G[1, 0, -1, 1, w] - 2*G[1, 0, 1, -1, w] + 2*G[1, 0, 1, 1, w] - 
     G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] + G[1, 1, -1, 1, w] - 
     G[1, 1, -1, 1, z] + G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] - 
     G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] - 2*G[1, w, -1, -1, z] + 
     2*G[1, w, -1, 1, z] + 2*G[1, w, 1, -1, z] - 2*G[1, w, 1, 1, z])/2 + 
   ((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (-G[-1, -1, z] + G[-1, 1, z] - G[1, -1, z] + G[1, 1, z] + 
       2*G[w^(-1), -1, z] - 2*G[w^(-1), 1, z]) + 
     (G[-1, z] + G[1, z] - 2*G[w^(-1), z])*(G[-1, -1, -1, w] - 
       G[-1, -1, 1, w] - G[-1, 1, -1, w] + G[-1, 1, 1, w] - G[1, -1, -1, w] + 
       G[1, -1, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(G[-1, -1, -1, z] - G[-1, -1, 1, z] - 
       G[-1, 1, -1, z] + G[-1, 1, 1, z] + G[1, -1, -1, z] - G[1, -1, 1, z] - 
       G[1, 1, -1, z] + G[1, 1, 1, z] - 2*G[w^(-1), -1, -1, z] + 
       2*G[w^(-1), -1, 1, z] + 2*G[w^(-1), 1, -1, z] - 
       2*G[w^(-1), 1, 1, z]) + G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] - 
     G[-1, -1, -1, 1, w] + G[-1, -1, -1, 1, z] - G[-1, -1, 1, -1, w] + 
     G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] - G[-1, -1, 1, 1, z] - 
     G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] + G[-1, 1, -1, 1, w] - 
     G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] - 
     G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] + G[1, -1, -1, -1, w] - 
     G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] + G[1, -1, -1, 1, z] - 
     G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] + G[1, -1, 1, 1, w] - 
     G[1, -1, 1, 1, z] - G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] + 
     G[1, 1, -1, 1, w] - G[1, 1, -1, 1, z] + G[1, 1, 1, -1, w] - 
     G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] + 
     2*G[w^(-1), -1, -1, -1, z] - 2*G[w^(-1), -1, -1, 1, z] - 
     2*G[w^(-1), -1, 1, -1, z] + 2*G[w^(-1), -1, 1, 1, z] - 
     2*G[w^(-1), 1, -1, -1, z] + 2*G[w^(-1), 1, -1, 1, z] + 
     2*G[w^(-1), 1, 1, -1, z] - 2*G[w^(-1), 1, 1, 1, z])/2 + 
   (-((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
        G[1, -1, w] + G[1, 1, w])*(G[-1, -1, z] + G[-1, 1, z] - 
        2*G[-1, w^(-1), z] + G[1, -1, z] + G[1, 1, z] - 2*G[1, w^(-1), z] - 
        2*G[w^(-1), -1, z] - 2*G[w^(-1), 1, z] + 4*G[w^(-1), w^(-1), z])) - 
     (G[-1, z] + G[1, z] - 2*G[w^(-1), z])*(-G[-1, -1, -1, w] + 
       G[-1, -1, 1, w] + 2*G[-1, 0, -1, w] - 2*G[-1, 0, 1, w] - 
       G[-1, 1, -1, w] + G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] + 
       2*G[1, 0, -1, w] - 2*G[1, 0, 1, w] - G[1, 1, -1, w] + G[1, 1, 1, w]) - 
     (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - G[-1, -1, 1, z] + 
       2*G[-1, -1, w, z] - G[-1, 1, -1, z] - G[-1, 1, 1, z] + 
       2*G[-1, 1, w, z] + 2*G[-1, w^(-1), -1, z] + 2*G[-1, w^(-1), 1, z] - 
       4*G[-1, w^(-1), w, z] - G[1, -1, -1, z] - G[1, -1, 1, z] + 
       2*G[1, -1, w, z] - G[1, 1, -1, z] - G[1, 1, 1, z] + 2*G[1, 1, w, z] + 
       2*G[1, w^(-1), -1, z] + 2*G[1, w^(-1), 1, z] - 4*G[1, w^(-1), w, z] + 
       2*G[w^(-1), -1, -1, z] + 2*G[w^(-1), -1, 1, z] - 
       4*G[w^(-1), -1, w, z] + 2*G[w^(-1), 1, -1, z] + 2*G[w^(-1), 1, 1, z] - 
       4*G[w^(-1), 1, w, z] - 4*G[w^(-1), w^(-1), -1, z] - 
       4*G[w^(-1), w^(-1), 1, z] + 8*G[w^(-1), w^(-1), w, z]) + 
     G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] + 
     G[-1, -1, -1, 1, z] - 2*G[-1, -1, 0, -1, w] + 2*G[-1, -1, 0, 1, w] + 
     G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] - G[-1, -1, 1, 1, w] + 
     G[-1, -1, 1, 1, z] + 2*G[-1, -1, w, -1, z] - 2*G[-1, -1, w, 1, z] + 
     G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] - G[-1, 1, -1, 1, w] + 
     G[-1, 1, -1, 1, z] - 2*G[-1, 1, 0, -1, w] + 2*G[-1, 1, 0, 1, w] + 
     G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] + 
     G[-1, 1, 1, 1, z] + 2*G[-1, 1, w, -1, z] - 2*G[-1, 1, w, 1, z] + 
     2*G[-1, w^(-1), -1, -1, z] - 2*G[-1, w^(-1), -1, 1, z] + 
     2*G[-1, w^(-1), 1, -1, z] - 2*G[-1, w^(-1), 1, 1, z] - 
     4*G[-1, w^(-1), w, -1, z] + 4*G[-1, w^(-1), w, 1, z] + 
     G[1, -1, -1, -1, w] - G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] + 
     G[1, -1, -1, 1, z] - 2*G[1, -1, 0, -1, w] + 2*G[1, -1, 0, 1, w] + 
     G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] - G[1, -1, 1, 1, w] + 
     G[1, -1, 1, 1, z] + 2*G[1, -1, w, -1, z] - 2*G[1, -1, w, 1, z] + 
     G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] - G[1, 1, -1, 1, w] + 
     G[1, 1, -1, 1, z] - 2*G[1, 1, 0, -1, w] + 2*G[1, 1, 0, 1, w] + 
     G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] + 
     G[1, 1, 1, 1, z] + 2*G[1, 1, w, -1, z] - 2*G[1, 1, w, 1, z] + 
     2*G[1, w^(-1), -1, -1, z] - 2*G[1, w^(-1), -1, 1, z] + 
     2*G[1, w^(-1), 1, -1, z] - 2*G[1, w^(-1), 1, 1, z] - 
     4*G[1, w^(-1), w, -1, z] + 4*G[1, w^(-1), w, 1, z] + 
     2*G[w^(-1), -1, -1, -1, z] - 2*G[w^(-1), -1, -1, 1, z] + 
     2*G[w^(-1), -1, 1, -1, z] - 2*G[w^(-1), -1, 1, 1, z] - 
     4*G[w^(-1), -1, w, -1, z] + 4*G[w^(-1), -1, w, 1, z] + 
     2*G[w^(-1), 1, -1, -1, z] - 2*G[w^(-1), 1, -1, 1, z] + 
     2*G[w^(-1), 1, 1, -1, z] - 2*G[w^(-1), 1, 1, 1, z] - 
     4*G[w^(-1), 1, w, -1, z] + 4*G[w^(-1), 1, w, 1, z] - 
     4*G[w^(-1), w^(-1), -1, -1, z] + 4*G[w^(-1), w^(-1), -1, 1, z] - 
     4*G[w^(-1), w^(-1), 1, -1, z] + 4*G[w^(-1), w^(-1), 1, 1, z] + 
     8*G[w^(-1), w^(-1), w, -1, z] - 8*G[w^(-1), w^(-1), w, 1, z])/2 + 
   (-((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
       (-G[-1, -1, z] - G[-1, 1, z] + 2*G[-1, w, z] - G[1, -1, z] - 
        G[1, 1, z] + 2*G[1, w, z] + 2*G[w^(-1), -1, z] + 2*G[w^(-1), 1, z] - 
        4*G[w^(-1), w, z])) - (G[-1, z] + G[1, z] - 2*G[w^(-1), z])*
      (-G[-1, -1, -1, w] + G[-1, -1, 1, w] - G[-1, 1, -1, w] + 
       G[-1, 1, 1, w] + 2*G[0, -1, -1, w] - 2*G[0, -1, 1, w] + 
       2*G[0, 1, -1, w] - 2*G[0, 1, 1, w] - G[1, -1, -1, w] + 
       G[1, -1, 1, w] - G[1, 1, -1, w] + G[1, 1, 1, w]) - 
     (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - G[-1, -1, 1, z] + 
       2*G[-1, -1, w^(-1), z] - G[-1, 1, -1, z] - G[-1, 1, 1, z] + 
       2*G[-1, 1, w^(-1), z] + 2*G[-1, w, -1, z] + 2*G[-1, w, 1, z] - 
       4*G[-1, w, w^(-1), z] - G[1, -1, -1, z] - G[1, -1, 1, z] + 
       2*G[1, -1, w^(-1), z] - G[1, 1, -1, z] - G[1, 1, 1, z] + 
       2*G[1, 1, w^(-1), z] + 2*G[1, w, -1, z] + 2*G[1, w, 1, z] - 
       4*G[1, w, w^(-1), z] + 2*G[w^(-1), -1, -1, z] + 
       2*G[w^(-1), -1, 1, z] - 4*G[w^(-1), -1, w^(-1), z] + 
       2*G[w^(-1), 1, -1, z] + 2*G[w^(-1), 1, 1, z] - 
       4*G[w^(-1), 1, w^(-1), z] - 4*G[w^(-1), w, -1, z] - 
       4*G[w^(-1), w, 1, z] + 8*G[w^(-1), w, w^(-1), z]) + 
     G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] + 
     G[-1, -1, -1, 1, z] + G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] - 
     G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] + 2*G[-1, -1, w^(-1), -1, z] - 
     2*G[-1, -1, w^(-1), 1, z] - 2*G[-1, 0, -1, -1, w] + 
     2*G[-1, 0, -1, 1, w] - 2*G[-1, 0, 1, -1, w] + 2*G[-1, 0, 1, 1, w] + 
     G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] - G[-1, 1, -1, 1, w] + 
     G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] - 
     G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] + 2*G[-1, 1, w^(-1), -1, z] - 
     2*G[-1, 1, w^(-1), 1, z] + 2*G[-1, w, -1, -1, z] - 
     2*G[-1, w, -1, 1, z] + 2*G[-1, w, 1, -1, z] - 2*G[-1, w, 1, 1, z] - 
     4*G[-1, w, w^(-1), -1, z] + 4*G[-1, w, w^(-1), 1, z] + 
     G[1, -1, -1, -1, w] - G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] + 
     G[1, -1, -1, 1, z] + G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] - 
     G[1, -1, 1, 1, w] + G[1, -1, 1, 1, z] + 2*G[1, -1, w^(-1), -1, z] - 
     2*G[1, -1, w^(-1), 1, z] - 2*G[1, 0, -1, -1, w] + 2*G[1, 0, -1, 1, w] - 
     2*G[1, 0, 1, -1, w] + 2*G[1, 0, 1, 1, w] + G[1, 1, -1, -1, w] - 
     G[1, 1, -1, -1, z] - G[1, 1, -1, 1, w] + G[1, 1, -1, 1, z] + 
     G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] + 
     G[1, 1, 1, 1, z] + 2*G[1, 1, w^(-1), -1, z] - 2*G[1, 1, w^(-1), 1, z] + 
     2*G[1, w, -1, -1, z] - 2*G[1, w, -1, 1, z] + 2*G[1, w, 1, -1, z] - 
     2*G[1, w, 1, 1, z] - 4*G[1, w, w^(-1), -1, z] + 
     4*G[1, w, w^(-1), 1, z] + 2*G[w^(-1), -1, -1, -1, z] - 
     2*G[w^(-1), -1, -1, 1, z] + 2*G[w^(-1), -1, 1, -1, z] - 
     2*G[w^(-1), -1, 1, 1, z] - 4*G[w^(-1), -1, w^(-1), -1, z] + 
     4*G[w^(-1), -1, w^(-1), 1, z] + 2*G[w^(-1), 1, -1, -1, z] - 
     2*G[w^(-1), 1, -1, 1, z] + 2*G[w^(-1), 1, 1, -1, z] - 
     2*G[w^(-1), 1, 1, 1, z] - 4*G[w^(-1), 1, w^(-1), -1, z] + 
     4*G[w^(-1), 1, w^(-1), 1, z] - 4*G[w^(-1), w, -1, -1, z] + 
     4*G[w^(-1), w, -1, 1, z] - 4*G[w^(-1), w, 1, -1, z] + 
     4*G[w^(-1), w, 1, 1, z] + 8*G[w^(-1), w, w^(-1), -1, z] - 
     8*G[w^(-1), w, w^(-1), 1, z])/2 + 
   ((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
       G[1, -1, w] + G[1, 1, w])*(-G[-1, -1, z] - G[-1, 1, z] + 
       2*G[-1, w, z] - G[1, -1, z] - G[1, 1, z] + 2*G[1, w, z] + 
       2*G[w^(-1), -1, z] + 2*G[w^(-1), 1, z] - 4*G[w^(-1), w, z]) + 
     (G[-1, z] + G[1, z] - 2*G[w^(-1), z])*(G[-1, -1, -1, w] - 
       G[-1, -1, 1, w] - 2*G[-1, 0, -1, w] + 2*G[-1, 0, 1, w] + 
       G[-1, 1, -1, w] - G[-1, 1, 1, w] - 2*G[0, -1, -1, w] + 
       2*G[0, -1, 1, w] + 4*G[0, 0, -1, w] - 4*G[0, 0, 1, w] - 
       2*G[0, 1, -1, w] + 2*G[0, 1, 1, w] + G[1, -1, -1, w] - 
       G[1, -1, 1, w] - 2*G[1, 0, -1, w] + 2*G[1, 0, 1, w] + G[1, 1, -1, w] - 
       G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*(G[-1, -1, -1, z] + 
       G[-1, -1, 1, z] - 2*G[-1, -1, w, z] + G[-1, 1, -1, z] + 
       G[-1, 1, 1, z] - 2*G[-1, 1, w, z] - 2*G[-1, w, -1, z] - 
       2*G[-1, w, 1, z] + 4*G[-1, w, w, z] + G[1, -1, -1, z] + 
       G[1, -1, 1, z] - 2*G[1, -1, w, z] + G[1, 1, -1, z] + G[1, 1, 1, z] - 
       2*G[1, 1, w, z] - 2*G[1, w, -1, z] - 2*G[1, w, 1, z] + 
       4*G[1, w, w, z] - 2*G[w^(-1), -1, -1, z] - 2*G[w^(-1), -1, 1, z] + 
       4*G[w^(-1), -1, w, z] - 2*G[w^(-1), 1, -1, z] - 2*G[w^(-1), 1, 1, z] + 
       4*G[w^(-1), 1, w, z] + 4*G[w^(-1), w, -1, z] + 4*G[w^(-1), w, 1, z] - 
       8*G[w^(-1), w, w, z]) + G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] - 
     G[-1, -1, -1, 1, w] + G[-1, -1, -1, 1, z] - 2*G[-1, -1, 0, -1, w] + 
     2*G[-1, -1, 0, 1, w] + G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] - 
     G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] + 2*G[-1, -1, w, -1, z] - 
     2*G[-1, -1, w, 1, z] - 2*G[-1, 0, -1, -1, w] + 2*G[-1, 0, -1, 1, w] + 
     4*G[-1, 0, 0, -1, w] - 4*G[-1, 0, 0, 1, w] - 2*G[-1, 0, 1, -1, w] + 
     2*G[-1, 0, 1, 1, w] + G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] - 
     G[-1, 1, -1, 1, w] + G[-1, 1, -1, 1, z] - 2*G[-1, 1, 0, -1, w] + 
     2*G[-1, 1, 0, 1, w] + G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] - 
     G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] + 2*G[-1, 1, w, -1, z] - 
     2*G[-1, 1, w, 1, z] + 2*G[-1, w, -1, -1, z] - 2*G[-1, w, -1, 1, z] + 
     2*G[-1, w, 1, -1, z] - 2*G[-1, w, 1, 1, z] - 4*G[-1, w, w, -1, z] + 
     4*G[-1, w, w, 1, z] + G[1, -1, -1, -1, w] - G[1, -1, -1, -1, z] - 
     G[1, -1, -1, 1, w] + G[1, -1, -1, 1, z] - 2*G[1, -1, 0, -1, w] + 
     2*G[1, -1, 0, 1, w] + G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] - 
     G[1, -1, 1, 1, w] + G[1, -1, 1, 1, z] + 2*G[1, -1, w, -1, z] - 
     2*G[1, -1, w, 1, z] - 2*G[1, 0, -1, -1, w] + 2*G[1, 0, -1, 1, w] + 
     4*G[1, 0, 0, -1, w] - 4*G[1, 0, 0, 1, w] - 2*G[1, 0, 1, -1, w] + 
     2*G[1, 0, 1, 1, w] + G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] - 
     G[1, 1, -1, 1, w] + G[1, 1, -1, 1, z] - 2*G[1, 1, 0, -1, w] + 
     2*G[1, 1, 0, 1, w] + G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] - 
     G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] + 2*G[1, 1, w, -1, z] - 
     2*G[1, 1, w, 1, z] + 2*G[1, w, -1, -1, z] - 2*G[1, w, -1, 1, z] + 
     2*G[1, w, 1, -1, z] - 2*G[1, w, 1, 1, z] - 4*G[1, w, w, -1, z] + 
     4*G[1, w, w, 1, z] + 2*G[w^(-1), -1, -1, -1, z] - 
     2*G[w^(-1), -1, -1, 1, z] + 2*G[w^(-1), -1, 1, -1, z] - 
     2*G[w^(-1), -1, 1, 1, z] - 4*G[w^(-1), -1, w, -1, z] + 
     4*G[w^(-1), -1, w, 1, z] + 2*G[w^(-1), 1, -1, -1, z] - 
     2*G[w^(-1), 1, -1, 1, z] + 2*G[w^(-1), 1, 1, -1, z] - 
     2*G[w^(-1), 1, 1, 1, z] - 4*G[w^(-1), 1, w, -1, z] + 
     4*G[w^(-1), 1, w, 1, z] - 4*G[w^(-1), w, -1, -1, z] + 
     4*G[w^(-1), w, -1, 1, z] - 4*G[w^(-1), w, 1, -1, z] + 
     4*G[w^(-1), w, 1, 1, z] + 8*G[w^(-1), w, w, -1, z] - 
     8*G[w^(-1), w, w, 1, z])/2 + 
   (-((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
       (G[-1, -1, z] - G[-1, 1, z] + G[1, -1, z] - G[1, 1, z] - 
        2*G[w, -1, z] + 2*G[w, 1, z])) - (-G[-1, z] - G[1, z] + 2*G[w, z])*
      (G[-1, -1, -1, w] - G[-1, -1, 1, w] - G[-1, 1, -1, w] + 
       G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] + G[1, 1, -1, w] - 
       G[1, 1, 1, w]) - (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] + 
       G[-1, -1, 1, z] + G[-1, 1, -1, z] - G[-1, 1, 1, z] - G[1, -1, -1, z] + 
       G[1, -1, 1, z] + G[1, 1, -1, z] - G[1, 1, 1, z] + 2*G[w, -1, -1, z] - 
       2*G[w, -1, 1, z] - 2*G[w, 1, -1, z] + 2*G[w, 1, 1, z]) + 
     G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] + 
     G[-1, -1, -1, 1, z] - G[-1, -1, 1, -1, w] + G[-1, -1, 1, -1, z] + 
     G[-1, -1, 1, 1, w] - G[-1, -1, 1, 1, z] - G[-1, 1, -1, -1, w] + 
     G[-1, 1, -1, -1, z] + G[-1, 1, -1, 1, w] - G[-1, 1, -1, 1, z] + 
     G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] + 
     G[-1, 1, 1, 1, z] - 2*G[0, -1, -1, -1, w] + 2*G[0, -1, -1, 1, w] + 
     2*G[0, -1, 1, -1, w] - 2*G[0, -1, 1, 1, w] + 2*G[0, 1, -1, -1, w] - 
     2*G[0, 1, -1, 1, w] - 2*G[0, 1, 1, -1, w] + 2*G[0, 1, 1, 1, w] + 
     G[1, -1, -1, -1, w] - G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] + 
     G[1, -1, -1, 1, z] - G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] + 
     G[1, -1, 1, 1, w] - G[1, -1, 1, 1, z] - G[1, 1, -1, -1, w] + 
     G[1, 1, -1, -1, z] + G[1, 1, -1, 1, w] - G[1, 1, -1, 1, z] + 
     G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] + 
     G[1, 1, 1, 1, z] + 2*G[w, -1, -1, -1, z] - 2*G[w, -1, -1, 1, z] - 
     2*G[w, -1, 1, -1, z] + 2*G[w, -1, 1, 1, z] - 2*G[w, 1, -1, -1, z] + 
     2*G[w, 1, -1, 1, z] + 2*G[w, 1, 1, -1, z] - 2*G[w, 1, 1, 1, z])/2 + 
   (-((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
       (-G[-1, -1, z] - G[-1, 1, z] + 2*G[-1, w^(-1), z] - G[1, -1, z] - 
        G[1, 1, z] + 2*G[1, w^(-1), z] + 2*G[w, -1, z] + 2*G[w, 1, z] - 
        4*G[w, w^(-1), z])) - (-G[-1, z] - G[1, z] + 2*G[w, z])*
      (G[-1, -1, -1, w] - G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] + G[1, 1, -1, w] - 
       G[1, 1, 1, w]) - (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - 
       G[-1, -1, 1, z] + 2*G[-1, -1, w^(-1), z] - G[-1, 1, -1, z] - 
       G[-1, 1, 1, z] + 2*G[-1, 1, w^(-1), z] + 2*G[-1, w^(-1), -1, z] + 
       2*G[-1, w^(-1), 1, z] - 4*G[-1, w^(-1), w^(-1), z] - G[1, -1, -1, z] - 
       G[1, -1, 1, z] + 2*G[1, -1, w^(-1), z] - G[1, 1, -1, z] - 
       G[1, 1, 1, z] + 2*G[1, 1, w^(-1), z] + 2*G[1, w^(-1), -1, z] + 
       2*G[1, w^(-1), 1, z] - 4*G[1, w^(-1), w^(-1), z] + 2*G[w, -1, -1, z] + 
       2*G[w, -1, 1, z] - 4*G[w, -1, w^(-1), z] + 2*G[w, 1, -1, z] + 
       2*G[w, 1, 1, z] - 4*G[w, 1, w^(-1), z] - 4*G[w, w^(-1), -1, z] - 
       4*G[w, w^(-1), 1, z] + 8*G[w, w^(-1), w^(-1), z]) + 
     G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] + 
     G[-1, -1, -1, 1, z] + G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] - 
     G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] + 2*G[-1, -1, w^(-1), -1, z] - 
     2*G[-1, -1, w^(-1), 1, z] + G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] - 
     G[-1, 1, -1, 1, w] + G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] - 
     G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] + 
     2*G[-1, 1, w^(-1), -1, z] - 2*G[-1, 1, w^(-1), 1, z] + 
     2*G[-1, w^(-1), -1, -1, z] - 2*G[-1, w^(-1), -1, 1, z] + 
     2*G[-1, w^(-1), 1, -1, z] - 2*G[-1, w^(-1), 1, 1, z] - 
     4*G[-1, w^(-1), w^(-1), -1, z] + 4*G[-1, w^(-1), w^(-1), 1, z] - 
     2*G[0, -1, -1, -1, w] + 2*G[0, -1, -1, 1, w] - 2*G[0, -1, 1, -1, w] + 
     2*G[0, -1, 1, 1, w] - 2*G[0, 1, -1, -1, w] + 2*G[0, 1, -1, 1, w] - 
     2*G[0, 1, 1, -1, w] + 2*G[0, 1, 1, 1, w] + G[1, -1, -1, -1, w] - 
     G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] + G[1, -1, -1, 1, z] + 
     G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] - G[1, -1, 1, 1, w] + 
     G[1, -1, 1, 1, z] + 2*G[1, -1, w^(-1), -1, z] - 
     2*G[1, -1, w^(-1), 1, z] + G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] - 
     G[1, 1, -1, 1, w] + G[1, 1, -1, 1, z] + G[1, 1, 1, -1, w] - 
     G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] + 
     2*G[1, 1, w^(-1), -1, z] - 2*G[1, 1, w^(-1), 1, z] + 
     2*G[1, w^(-1), -1, -1, z] - 2*G[1, w^(-1), -1, 1, z] + 
     2*G[1, w^(-1), 1, -1, z] - 2*G[1, w^(-1), 1, 1, z] - 
     4*G[1, w^(-1), w^(-1), -1, z] + 4*G[1, w^(-1), w^(-1), 1, z] + 
     2*G[w, -1, -1, -1, z] - 2*G[w, -1, -1, 1, z] + 2*G[w, -1, 1, -1, z] - 
     2*G[w, -1, 1, 1, z] - 4*G[w, -1, w^(-1), -1, z] + 
     4*G[w, -1, w^(-1), 1, z] + 2*G[w, 1, -1, -1, z] - 2*G[w, 1, -1, 1, z] + 
     2*G[w, 1, 1, -1, z] - 2*G[w, 1, 1, 1, z] - 4*G[w, 1, w^(-1), -1, z] + 
     4*G[w, 1, w^(-1), 1, z] - 4*G[w, w^(-1), -1, -1, z] + 
     4*G[w, w^(-1), -1, 1, z] - 4*G[w, w^(-1), 1, -1, z] + 
     4*G[w, w^(-1), 1, 1, z] + 8*G[w, w^(-1), w^(-1), -1, z] - 
     8*G[w, w^(-1), w^(-1), 1, z])/2 + 
   ((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
       G[1, -1, w] + G[1, 1, w])*(-G[-1, -1, z] - G[-1, 1, z] + 
       2*G[-1, w^(-1), z] - G[1, -1, z] - G[1, 1, z] + 2*G[1, w^(-1), z] + 
       2*G[w, -1, z] + 2*G[w, 1, z] - 4*G[w, w^(-1), z]) + 
     (-G[-1, z] - G[1, z] + 2*G[w, z])*(-G[-1, -1, -1, w] + G[-1, -1, 1, w] + 
       2*G[-1, 0, -1, w] - 2*G[-1, 0, 1, w] - G[-1, 1, -1, w] + 
       G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] + 2*G[1, 0, -1, w] - 
       2*G[1, 0, 1, w] - G[1, 1, -1, w] + G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(G[-1, -1, -1, z] + G[-1, -1, 1, z] - 
       2*G[-1, -1, w, z] + G[-1, 1, -1, z] + G[-1, 1, 1, z] - 
       2*G[-1, 1, w, z] - 2*G[-1, w^(-1), -1, z] - 2*G[-1, w^(-1), 1, z] + 
       4*G[-1, w^(-1), w, z] + G[1, -1, -1, z] + G[1, -1, 1, z] - 
       2*G[1, -1, w, z] + G[1, 1, -1, z] + G[1, 1, 1, z] - 2*G[1, 1, w, z] - 
       2*G[1, w^(-1), -1, z] - 2*G[1, w^(-1), 1, z] + 4*G[1, w^(-1), w, z] - 
       2*G[w, -1, -1, z] - 2*G[w, -1, 1, z] + 4*G[w, -1, w, z] - 
       2*G[w, 1, -1, z] - 2*G[w, 1, 1, z] + 4*G[w, 1, w, z] + 
       4*G[w, w^(-1), -1, z] + 4*G[w, w^(-1), 1, z] - 8*G[w, w^(-1), w, z]) + 
     G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] + 
     G[-1, -1, -1, 1, z] - 2*G[-1, -1, 0, -1, w] + 2*G[-1, -1, 0, 1, w] + 
     G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] - G[-1, -1, 1, 1, w] + 
     G[-1, -1, 1, 1, z] + 2*G[-1, -1, w, -1, z] - 2*G[-1, -1, w, 1, z] + 
     G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] - G[-1, 1, -1, 1, w] + 
     G[-1, 1, -1, 1, z] - 2*G[-1, 1, 0, -1, w] + 2*G[-1, 1, 0, 1, w] + 
     G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] + 
     G[-1, 1, 1, 1, z] + 2*G[-1, 1, w, -1, z] - 2*G[-1, 1, w, 1, z] + 
     2*G[-1, w^(-1), -1, -1, z] - 2*G[-1, w^(-1), -1, 1, z] + 
     2*G[-1, w^(-1), 1, -1, z] - 2*G[-1, w^(-1), 1, 1, z] - 
     4*G[-1, w^(-1), w, -1, z] + 4*G[-1, w^(-1), w, 1, z] - 
     2*G[0, -1, -1, -1, w] + 2*G[0, -1, -1, 1, w] + 4*G[0, -1, 0, -1, w] - 
     4*G[0, -1, 0, 1, w] - 2*G[0, -1, 1, -1, w] + 2*G[0, -1, 1, 1, w] - 
     2*G[0, 1, -1, -1, w] + 2*G[0, 1, -1, 1, w] + 4*G[0, 1, 0, -1, w] - 
     4*G[0, 1, 0, 1, w] - 2*G[0, 1, 1, -1, w] + 2*G[0, 1, 1, 1, w] + 
     G[1, -1, -1, -1, w] - G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] + 
     G[1, -1, -1, 1, z] - 2*G[1, -1, 0, -1, w] + 2*G[1, -1, 0, 1, w] + 
     G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] - G[1, -1, 1, 1, w] + 
     G[1, -1, 1, 1, z] + 2*G[1, -1, w, -1, z] - 2*G[1, -1, w, 1, z] + 
     G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] - G[1, 1, -1, 1, w] + 
     G[1, 1, -1, 1, z] - 2*G[1, 1, 0, -1, w] + 2*G[1, 1, 0, 1, w] + 
     G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] + 
     G[1, 1, 1, 1, z] + 2*G[1, 1, w, -1, z] - 2*G[1, 1, w, 1, z] + 
     2*G[1, w^(-1), -1, -1, z] - 2*G[1, w^(-1), -1, 1, z] + 
     2*G[1, w^(-1), 1, -1, z] - 2*G[1, w^(-1), 1, 1, z] - 
     4*G[1, w^(-1), w, -1, z] + 4*G[1, w^(-1), w, 1, z] + 
     2*G[w, -1, -1, -1, z] - 2*G[w, -1, -1, 1, z] + 2*G[w, -1, 1, -1, z] - 
     2*G[w, -1, 1, 1, z] - 4*G[w, -1, w, -1, z] + 4*G[w, -1, w, 1, z] + 
     2*G[w, 1, -1, -1, z] - 2*G[w, 1, -1, 1, z] + 2*G[w, 1, 1, -1, z] - 
     2*G[w, 1, 1, 1, z] - 4*G[w, 1, w, -1, z] + 4*G[w, 1, w, 1, z] - 
     4*G[w, w^(-1), -1, -1, z] + 4*G[w, w^(-1), -1, 1, z] - 
     4*G[w, w^(-1), 1, -1, z] + 4*G[w, w^(-1), 1, 1, z] + 
     8*G[w, w^(-1), w, -1, z] - 8*G[w, w^(-1), w, 1, z])/2 + 
   ((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
      (G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w, z] + G[1, -1, z] + 
       G[1, 1, z] - 2*G[1, w, z] - 2*G[w, -1, z] - 2*G[w, 1, z] + 
       4*G[w, w, z]) + (-G[-1, z] - G[1, z] + 2*G[w, z])*
      (-G[-1, -1, -1, w] + G[-1, -1, 1, w] - G[-1, 1, -1, w] + 
       G[-1, 1, 1, w] + 2*G[0, -1, -1, w] - 2*G[0, -1, 1, w] + 
       2*G[0, 1, -1, w] - 2*G[0, 1, 1, w] - G[1, -1, -1, w] + 
       G[1, -1, 1, w] - G[1, 1, -1, w] + G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(G[-1, -1, -1, z] + G[-1, -1, 1, z] - 
       2*G[-1, -1, w^(-1), z] + G[-1, 1, -1, z] + G[-1, 1, 1, z] - 
       2*G[-1, 1, w^(-1), z] - 2*G[-1, w, -1, z] - 2*G[-1, w, 1, z] + 
       4*G[-1, w, w^(-1), z] + G[1, -1, -1, z] + G[1, -1, 1, z] - 
       2*G[1, -1, w^(-1), z] + G[1, 1, -1, z] + G[1, 1, 1, z] - 
       2*G[1, 1, w^(-1), z] - 2*G[1, w, -1, z] - 2*G[1, w, 1, z] + 
       4*G[1, w, w^(-1), z] - 2*G[w, -1, -1, z] - 2*G[w, -1, 1, z] + 
       4*G[w, -1, w^(-1), z] - 2*G[w, 1, -1, z] - 2*G[w, 1, 1, z] + 
       4*G[w, 1, w^(-1), z] + 4*G[w, w, -1, z] + 4*G[w, w, 1, z] - 
       8*G[w, w, w^(-1), z]) + G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] - 
     G[-1, -1, -1, 1, w] + G[-1, -1, -1, 1, z] + G[-1, -1, 1, -1, w] - 
     G[-1, -1, 1, -1, z] - G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] + 
     2*G[-1, -1, w^(-1), -1, z] - 2*G[-1, -1, w^(-1), 1, z] - 
     2*G[-1, 0, -1, -1, w] + 2*G[-1, 0, -1, 1, w] - 2*G[-1, 0, 1, -1, w] + 
     2*G[-1, 0, 1, 1, w] + G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] - 
     G[-1, 1, -1, 1, w] + G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] - 
     G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] + 
     2*G[-1, 1, w^(-1), -1, z] - 2*G[-1, 1, w^(-1), 1, z] + 
     2*G[-1, w, -1, -1, z] - 2*G[-1, w, -1, 1, z] + 2*G[-1, w, 1, -1, z] - 
     2*G[-1, w, 1, 1, z] - 4*G[-1, w, w^(-1), -1, z] + 
     4*G[-1, w, w^(-1), 1, z] - 2*G[0, -1, -1, -1, w] + 
     2*G[0, -1, -1, 1, w] - 2*G[0, -1, 1, -1, w] + 2*G[0, -1, 1, 1, w] + 
     4*G[0, 0, -1, -1, w] - 4*G[0, 0, -1, 1, w] + 4*G[0, 0, 1, -1, w] - 
     4*G[0, 0, 1, 1, w] - 2*G[0, 1, -1, -1, w] + 2*G[0, 1, -1, 1, w] - 
     2*G[0, 1, 1, -1, w] + 2*G[0, 1, 1, 1, w] + G[1, -1, -1, -1, w] - 
     G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] + G[1, -1, -1, 1, z] + 
     G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] - G[1, -1, 1, 1, w] + 
     G[1, -1, 1, 1, z] + 2*G[1, -1, w^(-1), -1, z] - 
     2*G[1, -1, w^(-1), 1, z] - 2*G[1, 0, -1, -1, w] + 2*G[1, 0, -1, 1, w] - 
     2*G[1, 0, 1, -1, w] + 2*G[1, 0, 1, 1, w] + G[1, 1, -1, -1, w] - 
     G[1, 1, -1, -1, z] - G[1, 1, -1, 1, w] + G[1, 1, -1, 1, z] + 
     G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] + 
     G[1, 1, 1, 1, z] + 2*G[1, 1, w^(-1), -1, z] - 2*G[1, 1, w^(-1), 1, z] + 
     2*G[1, w, -1, -1, z] - 2*G[1, w, -1, 1, z] + 2*G[1, w, 1, -1, z] - 
     2*G[1, w, 1, 1, z] - 4*G[1, w, w^(-1), -1, z] + 
     4*G[1, w, w^(-1), 1, z] + 2*G[w, -1, -1, -1, z] - 2*G[w, -1, -1, 1, z] + 
     2*G[w, -1, 1, -1, z] - 2*G[w, -1, 1, 1, z] - 4*G[w, -1, w^(-1), -1, z] + 
     4*G[w, -1, w^(-1), 1, z] + 2*G[w, 1, -1, -1, z] - 2*G[w, 1, -1, 1, z] + 
     2*G[w, 1, 1, -1, z] - 2*G[w, 1, 1, 1, z] - 4*G[w, 1, w^(-1), -1, z] + 
     4*G[w, 1, w^(-1), 1, z] - 4*G[w, w, -1, -1, z] + 4*G[w, w, -1, 1, z] - 
     4*G[w, w, 1, -1, z] + 4*G[w, w, 1, 1, z] + 8*G[w, w, w^(-1), -1, z] - 
     8*G[w, w, w^(-1), 1, z])/2 + 
   (-((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
        G[1, -1, w] + G[1, 1, w])*(G[-1, -1, z] + G[-1, 1, z] - 
        2*G[-1, w, z] + G[1, -1, z] + G[1, 1, z] - 2*G[1, w, z] - 
        2*G[w, -1, z] - 2*G[w, 1, z] + 4*G[w, w, z])) - 
     (-G[-1, z] - G[1, z] + 2*G[w, z])*(G[-1, -1, -1, w] - G[-1, -1, 1, w] - 
       2*G[-1, 0, -1, w] + 2*G[-1, 0, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] - 2*G[0, -1, -1, w] + 2*G[0, -1, 1, w] + 
       4*G[0, 0, -1, w] - 4*G[0, 0, 1, w] - 2*G[0, 1, -1, w] + 
       2*G[0, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] - 
       2*G[1, 0, -1, w] + 2*G[1, 0, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) - 
     (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - G[-1, -1, 1, z] + 
       2*G[-1, -1, w, z] - G[-1, 1, -1, z] - G[-1, 1, 1, z] + 
       2*G[-1, 1, w, z] + 2*G[-1, w, -1, z] + 2*G[-1, w, 1, z] - 
       4*G[-1, w, w, z] - G[1, -1, -1, z] - G[1, -1, 1, z] + 
       2*G[1, -1, w, z] - G[1, 1, -1, z] - G[1, 1, 1, z] + 2*G[1, 1, w, z] + 
       2*G[1, w, -1, z] + 2*G[1, w, 1, z] - 4*G[1, w, w, z] + 
       2*G[w, -1, -1, z] + 2*G[w, -1, 1, z] - 4*G[w, -1, w, z] + 
       2*G[w, 1, -1, z] + 2*G[w, 1, 1, z] - 4*G[w, 1, w, z] - 
       4*G[w, w, -1, z] - 4*G[w, w, 1, z] + 8*G[w, w, w, z]) + 
     G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] + 
     G[-1, -1, -1, 1, z] - 2*G[-1, -1, 0, -1, w] + 2*G[-1, -1, 0, 1, w] + 
     G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] - G[-1, -1, 1, 1, w] + 
     G[-1, -1, 1, 1, z] + 2*G[-1, -1, w, -1, z] - 2*G[-1, -1, w, 1, z] - 
     2*G[-1, 0, -1, -1, w] + 2*G[-1, 0, -1, 1, w] + 4*G[-1, 0, 0, -1, w] - 
     4*G[-1, 0, 0, 1, w] - 2*G[-1, 0, 1, -1, w] + 2*G[-1, 0, 1, 1, w] + 
     G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] - G[-1, 1, -1, 1, w] + 
     G[-1, 1, -1, 1, z] - 2*G[-1, 1, 0, -1, w] + 2*G[-1, 1, 0, 1, w] + 
     G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] + 
     G[-1, 1, 1, 1, z] + 2*G[-1, 1, w, -1, z] - 2*G[-1, 1, w, 1, z] + 
     2*G[-1, w, -1, -1, z] - 2*G[-1, w, -1, 1, z] + 2*G[-1, w, 1, -1, z] - 
     2*G[-1, w, 1, 1, z] - 4*G[-1, w, w, -1, z] + 4*G[-1, w, w, 1, z] - 
     2*G[0, -1, -1, -1, w] + 2*G[0, -1, -1, 1, w] + 4*G[0, -1, 0, -1, w] - 
     4*G[0, -1, 0, 1, w] - 2*G[0, -1, 1, -1, w] + 2*G[0, -1, 1, 1, w] + 
     4*G[0, 0, -1, -1, w] - 4*G[0, 0, -1, 1, w] - 8*G[0, 0, 0, -1, w] + 
     8*G[0, 0, 0, 1, w] + 4*G[0, 0, 1, -1, w] - 4*G[0, 0, 1, 1, w] - 
     2*G[0, 1, -1, -1, w] + 2*G[0, 1, -1, 1, w] + 4*G[0, 1, 0, -1, w] - 
     4*G[0, 1, 0, 1, w] - 2*G[0, 1, 1, -1, w] + 2*G[0, 1, 1, 1, w] + 
     G[1, -1, -1, -1, w] - G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] + 
     G[1, -1, -1, 1, z] - 2*G[1, -1, 0, -1, w] + 2*G[1, -1, 0, 1, w] + 
     G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] - G[1, -1, 1, 1, w] + 
     G[1, -1, 1, 1, z] + 2*G[1, -1, w, -1, z] - 2*G[1, -1, w, 1, z] - 
     2*G[1, 0, -1, -1, w] + 2*G[1, 0, -1, 1, w] + 4*G[1, 0, 0, -1, w] - 
     4*G[1, 0, 0, 1, w] - 2*G[1, 0, 1, -1, w] + 2*G[1, 0, 1, 1, w] + 
     G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] - G[1, 1, -1, 1, w] + 
     G[1, 1, -1, 1, z] - 2*G[1, 1, 0, -1, w] + 2*G[1, 1, 0, 1, w] + 
     G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] + 
     G[1, 1, 1, 1, z] + 2*G[1, 1, w, -1, z] - 2*G[1, 1, w, 1, z] + 
     2*G[1, w, -1, -1, z] - 2*G[1, w, -1, 1, z] + 2*G[1, w, 1, -1, z] - 
     2*G[1, w, 1, 1, z] - 4*G[1, w, w, -1, z] + 4*G[1, w, w, 1, z] + 
     2*G[w, -1, -1, -1, z] - 2*G[w, -1, -1, 1, z] + 2*G[w, -1, 1, -1, z] - 
     2*G[w, -1, 1, 1, z] - 4*G[w, -1, w, -1, z] + 4*G[w, -1, w, 1, z] + 
     2*G[w, 1, -1, -1, z] - 2*G[w, 1, -1, 1, z] + 2*G[w, 1, 1, -1, z] - 
     2*G[w, 1, 1, 1, z] - 4*G[w, 1, w, -1, z] + 4*G[w, 1, w, 1, z] - 
     4*G[w, w, -1, -1, z] + 4*G[w, w, -1, 1, z] - 4*G[w, w, 1, -1, z] + 
     4*G[w, w, 1, 1, z] + 8*G[w, w, w, -1, z] - 8*G[w, w, w, 1, z])/2, 
 fE12[{0}, sij, sjk, sik] -> 0, fE12[{1}, sij, sjk, sik] -> 0, 
 fE12[{2}, sij, sjk, sik] -> 0, fE12[{3}, sij, sjk, sik] -> 0, 
 fE12[{4}, sij, sjk, sik] -> 
  (G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
    (G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w, z] + G[1, -1, z] + G[1, 1, z] - 
     2*G[1, w, z] - 2*G[w, -1, z] - 2*G[w, 1, z] + 4*G[w, w, z]) + 
   (-G[-1, z] - G[1, z] + 2*G[w, z])*(-G[-1, -1, -1, w] + G[-1, -1, 1, w] + 
     G[-1, 1, -1, w] - G[-1, 1, 1, w] + 2*G[0, -1, -1, w] - 
     2*G[0, -1, 1, w] - 2*G[0, 1, -1, w] + 2*G[0, 1, 1, w] - 
     G[1, -1, -1, w] + G[1, -1, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
   (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] + G[-1, -1, 1, z] - 
     G[-1, 1, -1, z] + G[-1, 1, 1, z] + 2*G[-1, w, -1, z] - 
     2*G[-1, w, 1, z] - G[1, -1, -1, z] + G[1, -1, 1, z] - G[1, 1, -1, z] + 
     G[1, 1, 1, z] + 2*G[1, w, -1, z] - 2*G[1, w, 1, z] + 2*G[w, -1, -1, z] - 
     2*G[w, -1, 1, z] + 2*G[w, 1, -1, z] - 2*G[w, 1, 1, z] - 
     4*G[w, w, -1, z] + 4*G[w, w, 1, z]) + G[-1, -1, -1, -1, w] + 
   G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] - G[-1, -1, -1, 1, z] - 
   G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] + 
   G[-1, -1, 1, 1, z] - 2*G[-1, 0, -1, -1, w] + 2*G[-1, 0, -1, 1, w] + 
   2*G[-1, 0, 1, -1, w] - 2*G[-1, 0, 1, 1, w] + G[-1, 1, -1, -1, w] + 
   G[-1, 1, -1, -1, z] - G[-1, 1, -1, 1, w] - G[-1, 1, -1, 1, z] - 
   G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] + G[-1, 1, 1, 1, w] + 
   G[-1, 1, 1, 1, z] - 2*G[-1, w, -1, -1, z] + 2*G[-1, w, -1, 1, z] + 
   2*G[-1, w, 1, -1, z] - 2*G[-1, w, 1, 1, z] - 2*G[0, -1, -1, -1, w] + 
   2*G[0, -1, -1, 1, w] + 2*G[0, -1, 1, -1, w] - 2*G[0, -1, 1, 1, w] + 
   4*G[0, 0, -1, -1, w] - 4*G[0, 0, -1, 1, w] - 4*G[0, 0, 1, -1, w] + 
   4*G[0, 0, 1, 1, w] - 2*G[0, 1, -1, -1, w] + 2*G[0, 1, -1, 1, w] + 
   2*G[0, 1, 1, -1, w] - 2*G[0, 1, 1, 1, w] + G[1, -1, -1, -1, w] + 
   G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] - G[1, -1, -1, 1, z] - 
   G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] + G[1, -1, 1, 1, w] + 
   G[1, -1, 1, 1, z] - 2*G[1, 0, -1, -1, w] + 2*G[1, 0, -1, 1, w] + 
   2*G[1, 0, 1, -1, w] - 2*G[1, 0, 1, 1, w] + G[1, 1, -1, -1, w] + 
   G[1, 1, -1, -1, z] - G[1, 1, -1, 1, w] - G[1, 1, -1, 1, z] - 
   G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] + 
   G[1, 1, 1, 1, z] - 
   (3*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
       (G[-1, -1, z] - G[-1, 1, z] - G[1, -1, z] + G[1, 1, z]) + 
      (-G[-1, z] + G[1, z])*(G[-1, -1, -1, w] - G[-1, -1, 1, w] - 
        G[-1, 1, -1, w] + G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] + 
        G[1, 1, -1, w] - G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*
       (-G[-1, -1, -1, z] + G[-1, -1, 1, z] + G[-1, 1, -1, z] - 
        G[-1, 1, 1, z] + G[1, -1, -1, z] - G[1, -1, 1, z] - G[1, 1, -1, z] + 
        G[1, 1, 1, z]) + G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] - 
      G[-1, -1, -1, 1, w] - G[-1, -1, -1, 1, z] - G[-1, -1, 1, -1, w] - 
      G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] - 
      G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] + G[-1, 1, -1, 1, w] + 
      G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] + G[-1, 1, 1, -1, z] - 
      G[-1, 1, 1, 1, w] - G[-1, 1, 1, 1, z] - G[1, -1, -1, -1, w] - 
      G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] + G[1, -1, -1, 1, z] + 
      G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] - G[1, -1, 1, 1, w] - 
      G[1, -1, 1, 1, z] + G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] - 
      G[1, 1, -1, 1, w] - G[1, 1, -1, 1, z] - G[1, 1, 1, -1, w] - 
      G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z]))/2 - 
   2*G[1, w, -1, -1, z] + 2*G[1, w, -1, 1, z] + 2*G[1, w, 1, -1, z] - 
   2*G[1, w, 1, 1, z] - 2*G[w, -1, -1, -1, z] + 2*G[w, -1, -1, 1, z] + 
   2*G[w, -1, 1, -1, z] - 2*G[w, -1, 1, 1, z] - 2*G[w, 1, -1, -1, z] + 
   2*G[w, 1, -1, 1, z] + 2*G[w, 1, 1, -1, z] - 2*G[w, 1, 1, 1, z] + 
   ((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
       G[1, -1, w] + G[1, 1, w])*(G[-1, -1, z] - G[-1, 1, z] + G[1, -1, z] - 
       G[1, 1, z] - 2*G[w, -1, z] + 2*G[w, 1, z]) + 
     (-G[-1, z] - G[1, z] + 2*G[w, z])*(-G[-1, -1, -1, w] + G[-1, -1, 1, w] + 
       2*G[-1, 0, -1, w] - 2*G[-1, 0, 1, w] - G[-1, 1, -1, w] + 
       G[-1, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] - 2*G[1, 0, -1, w] + 
       2*G[1, 0, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - G[-1, -1, 1, z] + 
       2*G[-1, -1, w, z] + G[-1, 1, -1, z] + G[-1, 1, 1, z] - 
       2*G[-1, 1, w, z] - G[1, -1, -1, z] - G[1, -1, 1, z] + 
       2*G[1, -1, w, z] + G[1, 1, -1, z] + G[1, 1, 1, z] - 2*G[1, 1, w, z] + 
       2*G[w, -1, -1, z] + 2*G[w, -1, 1, z] - 4*G[w, -1, w, z] - 
       2*G[w, 1, -1, z] - 2*G[w, 1, 1, z] + 4*G[w, 1, w, z]) + 
     G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] - 
     G[-1, -1, -1, 1, z] - 2*G[-1, -1, 0, -1, w] + 2*G[-1, -1, 0, 1, w] + 
     G[-1, -1, 1, -1, w] + G[-1, -1, 1, -1, z] - G[-1, -1, 1, 1, w] - 
     G[-1, -1, 1, 1, z] - 2*G[-1, -1, w, -1, z] + 2*G[-1, -1, w, 1, z] - 
     G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] + G[-1, 1, -1, 1, w] + 
     G[-1, 1, -1, 1, z] + 2*G[-1, 1, 0, -1, w] - 2*G[-1, 1, 0, 1, w] - 
     G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] + G[-1, 1, 1, 1, w] + 
     G[-1, 1, 1, 1, z] + 2*G[-1, 1, w, -1, z] - 2*G[-1, 1, w, 1, z] - 
     2*G[0, -1, -1, -1, w] + 2*G[0, -1, -1, 1, w] + 4*G[0, -1, 0, -1, w] - 
     4*G[0, -1, 0, 1, w] - 2*G[0, -1, 1, -1, w] + 2*G[0, -1, 1, 1, w] + 
     2*G[0, 1, -1, -1, w] - 2*G[0, 1, -1, 1, w] - 4*G[0, 1, 0, -1, w] + 
     4*G[0, 1, 0, 1, w] + 2*G[0, 1, 1, -1, w] - 2*G[0, 1, 1, 1, w] + 
     G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] - 
     G[1, -1, -1, 1, z] - 2*G[1, -1, 0, -1, w] + 2*G[1, -1, 0, 1, w] + 
     G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] - G[1, -1, 1, 1, w] - 
     G[1, -1, 1, 1, z] - 2*G[1, -1, w, -1, z] + 2*G[1, -1, w, 1, z] - 
     G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] + G[1, 1, -1, 1, w] + 
     G[1, 1, -1, 1, z] + 2*G[1, 1, 0, -1, w] - 2*G[1, 1, 0, 1, w] - 
     G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] + 
     G[1, 1, 1, 1, z] + 2*G[1, 1, w, -1, z] - 2*G[1, 1, w, 1, z] - 
     2*G[w, -1, -1, -1, z] + 2*G[w, -1, -1, 1, z] - 2*G[w, -1, 1, -1, z] + 
     2*G[w, -1, 1, 1, z] + 4*G[w, -1, w, -1, z] - 4*G[w, -1, w, 1, z] + 
     2*G[w, 1, -1, -1, z] - 2*G[w, 1, -1, 1, z] + 2*G[w, 1, 1, -1, z] - 
     2*G[w, 1, 1, 1, z] - 4*G[w, 1, w, -1, z] + 4*G[w, 1, w, 1, z])/2 + 
   4*G[w, w, -1, -1, z] - 4*G[w, w, -1, 1, z] - 4*G[w, w, 1, -1, z] + 
   4*G[w, w, 1, 1, z], fE13[{0}, sij, sjk, sik] -> 0, 
 fE13[{1}, sij, sjk, sik] -> 0, fE13[{2}, sij, sjk, sik] -> 0, 
 fE13[{3}, sij, sjk, sik] -> 0, fE13[{4}, sij, sjk, sik] -> 
  -8*((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
      (G[-1, -1, z] - G[-1, 1, z] - G[1, -1, z] + G[1, 1, z]) + 
     (-G[-1, z] + G[1, z])*(G[-1, -1, -1, w] - G[-1, -1, 1, w] + 
       G[-1, 1, -1, w] - G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] - 
       G[1, 1, -1, w] + G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*
      (G[-1, -1, -1, z] + G[-1, -1, 1, z] - 2*G[-1, -1, w^(-1), z] - 
       G[-1, 1, -1, z] - G[-1, 1, 1, z] + 2*G[-1, 1, w^(-1), z] - 
       G[1, -1, -1, z] - G[1, -1, 1, z] + 2*G[1, -1, w^(-1), z] + 
       G[1, 1, -1, z] + G[1, 1, 1, z] - 2*G[1, 1, w^(-1), z]) + 
     G[-1, -1, -1, -1, w] - G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] + 
     G[-1, -1, -1, 1, z] + G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] - 
     G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] + 2*G[-1, -1, w^(-1), -1, z] - 
     2*G[-1, -1, w^(-1), 1, z] - G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] + 
     G[-1, 1, -1, 1, w] - G[-1, 1, -1, 1, z] - G[-1, 1, 1, -1, w] + 
     G[-1, 1, 1, -1, z] + G[-1, 1, 1, 1, w] - G[-1, 1, 1, 1, z] - 
     2*G[-1, 1, w^(-1), -1, z] + 2*G[-1, 1, w^(-1), 1, z] - 
     G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] - 
     G[1, -1, -1, 1, z] - G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] + 
     G[1, -1, 1, 1, w] - G[1, -1, 1, 1, z] - 2*G[1, -1, w^(-1), -1, z] + 
     2*G[1, -1, w^(-1), 1, z] + G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] - 
     G[1, 1, -1, 1, w] + G[1, 1, -1, 1, z] + G[1, 1, 1, -1, w] - 
     G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] + 
     2*G[1, 1, w^(-1), -1, z] - 2*G[1, 1, w^(-1), 1, z]) + 
   2*((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
       G[1, -1, w] + G[1, 1, w])*(G[-1, -1, z] - G[-1, 1, z] - G[1, -1, z] + 
       G[1, 1, z]) + (-G[-1, z] + G[1, z])*(-G[-1, -1, -1, w] + 
       G[-1, -1, 1, w] + 2*G[-1, 0, -1, w] - 2*G[-1, 0, 1, w] - 
       G[-1, 1, -1, w] + G[-1, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] - 
       2*G[1, 0, -1, w] + 2*G[1, 0, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - G[-1, -1, 1, z] + 
       2*G[-1, -1, w, z] + G[-1, 1, -1, z] + G[-1, 1, 1, z] - 
       2*G[-1, 1, w, z] + G[1, -1, -1, z] + G[1, -1, 1, z] - 
       2*G[1, -1, w, z] - G[1, 1, -1, z] - G[1, 1, 1, z] + 2*G[1, 1, w, z]) - 
     G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] + G[-1, -1, -1, 1, w] - 
     G[-1, -1, -1, 1, z] + 2*G[-1, -1, 0, -1, w] - 2*G[-1, -1, 0, 1, w] - 
     G[-1, -1, 1, -1, w] + G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] - 
     G[-1, -1, 1, 1, z] - 2*G[-1, -1, w, -1, z] + 2*G[-1, -1, w, 1, z] + 
     G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] - G[-1, 1, -1, 1, w] + 
     G[-1, 1, -1, 1, z] - 2*G[-1, 1, 0, -1, w] + 2*G[-1, 1, 0, 1, w] + 
     G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] + 
     G[-1, 1, 1, 1, z] + 2*G[-1, 1, w, -1, z] - 2*G[-1, 1, w, 1, z] + 
     G[1, -1, -1, -1, w] - G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] + 
     G[1, -1, -1, 1, z] - 2*G[1, -1, 0, -1, w] + 2*G[1, -1, 0, 1, w] + 
     G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] - G[1, -1, 1, 1, w] + 
     G[1, -1, 1, 1, z] + 2*G[1, -1, w, -1, z] - 2*G[1, -1, w, 1, z] - 
     G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] + G[1, 1, -1, 1, w] - 
     G[1, 1, -1, 1, z] + 2*G[1, 1, 0, -1, w] - 2*G[1, 1, 0, 1, w] - 
     G[1, 1, 1, -1, w] + G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] - 
     G[1, 1, 1, 1, z] - 2*G[1, 1, w, -1, z] + 2*G[1, 1, w, 1, z]) + 
   4*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (-G[-1, -1, z] - G[-1, 1, z] + 2*G[-1, w^(-1), z] + G[1, -1, z] + 
       G[1, 1, z] - 2*G[1, w^(-1), z]) + (-G[-1, z] + G[1, z])*
      (G[-1, -1, -1, w] - G[-1, -1, 1, w] - G[-1, 1, -1, w] + 
       G[-1, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] - G[1, 1, -1, w] + 
       G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*(G[-1, -1, -1, z] - 
       G[-1, -1, 1, z] + G[-1, 1, -1, z] - G[-1, 1, 1, z] - 
       2*G[-1, w^(-1), -1, z] + 2*G[-1, w^(-1), 1, z] - G[1, -1, -1, z] + 
       G[1, -1, 1, z] - G[1, 1, -1, z] + G[1, 1, 1, z] + 
       2*G[1, w^(-1), -1, z] - 2*G[1, w^(-1), 1, z]) + G[-1, -1, -1, -1, w] - 
     G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] + G[-1, -1, -1, 1, z] - 
     G[-1, -1, 1, -1, w] + G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] - 
     G[-1, -1, 1, 1, z] + G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] - 
     G[-1, 1, -1, 1, w] + G[-1, 1, -1, 1, z] - G[-1, 1, 1, -1, w] + 
     G[-1, 1, 1, -1, z] + G[-1, 1, 1, 1, w] - G[-1, 1, 1, 1, z] + 
     2*G[-1, w^(-1), -1, -1, z] - 2*G[-1, w^(-1), -1, 1, z] - 
     2*G[-1, w^(-1), 1, -1, z] + 2*G[-1, w^(-1), 1, 1, z] - 
     G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] - 
     G[1, -1, -1, 1, z] + G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] - 
     G[1, -1, 1, 1, w] + G[1, -1, 1, 1, z] - G[1, 1, -1, -1, w] + 
     G[1, 1, -1, -1, z] + G[1, 1, -1, 1, w] - G[1, 1, -1, 1, z] + 
     G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] + 
     G[1, 1, 1, 1, z] - 2*G[1, w^(-1), -1, -1, z] + 
     2*G[1, w^(-1), -1, 1, z] + 2*G[1, w^(-1), 1, -1, z] - 
     2*G[1, w^(-1), 1, 1, z]) - 
   7*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w, z] - G[1, -1, z] - 
       G[1, 1, z] + 2*G[1, w, z]) + (-G[-1, z] + G[1, z])*
      (-G[-1, -1, -1, w] + G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] + 2*G[0, -1, -1, w] - 2*G[0, -1, 1, w] - 
       2*G[0, 1, -1, w] + 2*G[0, 1, 1, w] - G[1, -1, -1, w] + 
       G[1, -1, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] + G[-1, -1, 1, z] - 
       G[-1, 1, -1, z] + G[-1, 1, 1, z] + 2*G[-1, w, -1, z] - 
       2*G[-1, w, 1, z] + G[1, -1, -1, z] - G[1, -1, 1, z] + G[1, 1, -1, z] - 
       G[1, 1, 1, z] - 2*G[1, w, -1, z] + 2*G[1, w, 1, z]) - 
     G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] + G[-1, -1, -1, 1, w] - 
     G[-1, -1, -1, 1, z] + G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] - 
     G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] + 2*G[-1, 0, -1, -1, w] - 
     2*G[-1, 0, -1, 1, w] - 2*G[-1, 0, 1, -1, w] + 2*G[-1, 0, 1, 1, w] - 
     G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] + G[-1, 1, -1, 1, w] - 
     G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] - 
     G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] - 2*G[-1, w, -1, -1, z] + 
     2*G[-1, w, -1, 1, z] + 2*G[-1, w, 1, -1, z] - 2*G[-1, w, 1, 1, z] + 
     G[1, -1, -1, -1, w] - G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] + 
     G[1, -1, -1, 1, z] - G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] + 
     G[1, -1, 1, 1, w] - G[1, -1, 1, 1, z] - 2*G[1, 0, -1, -1, w] + 
     2*G[1, 0, -1, 1, w] + 2*G[1, 0, 1, -1, w] - 2*G[1, 0, 1, 1, w] + 
     G[1, 1, -1, -1, w] - G[1, 1, -1, -1, z] - G[1, 1, -1, 1, w] + 
     G[1, 1, -1, 1, z] - G[1, 1, 1, -1, w] + G[1, 1, 1, -1, z] + 
     G[1, 1, 1, 1, w] - G[1, 1, 1, 1, z] + 2*G[1, w, -1, -1, z] - 
     2*G[1, w, -1, 1, z] - 2*G[1, w, 1, -1, z] + 2*G[1, w, 1, 1, z]), 
 fE14[{0}, sij, sjk, sik] -> 0, fE14[{1}, sij, sjk, sik] -> 0, 
 fE14[{2}, sij, sjk, sik] -> 2*(-(G[0, w]*G[0, z]) + G[0, 0, w] + 
    G[0, 0, z]), fE14[{3}, sij, sjk, sik] -> -(Pi^2*(-G[0, w] + G[0, z]))/3 + 
   2*(4*G[0, z]*G[0, 0, w] - G[0, w]*(4*G[0, 0, z] - 6*G[0, -w, z] - 
       2*G[0, w, z]) - 4*G[0, 0, 0, w] + 4*G[0, 0, 0, z] - 6*G[0, -w, 0, z] - 
     2*G[0, w, 0, z]) + 2*((-G[0, z] + 2*G[w, z])*G[0, 0, w] - 
     G[0, w]*(-G[0, 0, z] + 2*G[w, 0, z]) + G[0, 0, 0, w] - G[0, 0, 0, z] + 
     2*G[w, 0, 0, z]) - 6*Zeta[3], fE14[{4}, sij, sjk, sik] -> 
  (-13*Pi^4)/180 + (Pi^2*(-(G[0, w]*G[0, z]) + G[0, 0, w] + G[0, 0, z]))/3 - 
   (Pi^2*(-4*G[0, w]*G[0, z] + 4*G[0, 0, w] + 4*G[0, 0, z] - 6*G[0, -w, z] - 
      2*G[0, w, z]))/3 - (Pi^2*(-(G[0, w]*(-G[0, z] + 2*G[w, z])) - 
      G[0, 0, w] - G[0, 0, z] + 2*G[w, 0, z]))/3 - 
   12*(G[0, 0, w]*G[0, 0, z] - G[0, z]*G[0, 0, 0, w] - 
     G[0, w]*G[0, 0, 0, z] + G[0, 0, 0, 0, w] + G[0, 0, 0, 0, z]) + 
   2*(4*G[0, 0, w]*(4*G[0, 0, z] - 6*G[0, -w, z] - 2*G[0, w, z]) - 
     16*G[0, z]*G[0, 0, 0, w] - G[0, w]*(16*G[0, 0, 0, z] - 
       24*G[0, 0, -w, z] - 8*G[0, 0, w, z] - 24*G[0, -w, 0, z] + 
       36*G[0, -w, -w, z] + 12*G[0, -w, w, z] - 8*G[0, w, 0, z] + 
       12*G[0, w, -w, z] + 4*G[0, w, w, z]) + 16*G[0, 0, 0, 0, w] + 
     16*G[0, 0, 0, 0, z] - 24*G[0, 0, -w, 0, z] - 8*G[0, 0, w, 0, z] - 
     24*G[0, -w, 0, 0, z] + 36*G[0, -w, -w, 0, z] + 12*G[0, -w, w, 0, z] - 
     8*G[0, w, 0, 0, z] + 12*G[0, w, -w, 0, z] + 4*G[0, w, w, 0, z]) + 
   2*(4*G[0, 0, w]*(-G[0, 0, z] + 2*G[w, 0, z]) - 4*(-G[0, z] + 2*G[w, z])*
      G[0, 0, 0, w] - G[0, w]*(-4*G[0, 0, 0, z] + 6*G[0, 0, -w, z] + 
       2*G[0, 0, w, z] + 8*G[w, 0, 0, z] - 12*G[w, 0, -w, z] - 
       4*G[w, 0, w, z]) - 4*G[0, 0, 0, 0, w] - 4*G[0, 0, 0, 0, z] + 
     6*G[0, 0, -w, 0, z] + 2*G[0, 0, w, 0, z] + 8*G[w, 0, 0, 0, z] - 
     12*G[w, 0, -w, 0, z] - 4*G[w, 0, w, 0, z]) + 
   2*(G[0, 0, w]*(G[0, 0, z] - 2*G[0, w, z] - 2*G[w, 0, z] + 4*G[w, w, z]) + 
     (-G[0, z] + 2*G[w, z])*G[0, 0, 0, w] - 
     G[0, w]*(G[0, 0, 0, z] - 2*G[0, w, 0, z] - 2*G[w, 0, 0, z] + 
       4*G[w, w, 0, z]) + G[0, 0, 0, 0, w] + G[0, 0, 0, 0, z] - 
     2*G[0, w, 0, 0, z] - 2*G[w, 0, 0, 0, z] + 4*G[w, w, 0, 0, z]) - 
   22*(-G[0, w] + G[0, z])*Zeta[3] - 6*(G[0, w] - G[0, z] + 2*G[w, z])*
    Zeta[3], fE15[{0}, sij, sjk, sik] -> 0, fE15[{1}, sij, sjk, sik] -> 
  2*(-G[0, w] + G[0, z]), fE15[{2}, sij, sjk, sik] -> 
  -Pi^2/3 + 2*(-(G[0, w]*(4*G[0, z] - 6*G[-w, z] - 2*G[w, z])) + 
     4*G[0, 0, w] + 4*G[0, 0, z] - 6*G[-w, 0, z] - 2*G[w, 0, z]), 
 fE15[{3}, sij, sjk, sik] -> (Pi^2*(-G[0, w] + G[0, z]))/3 - 
   (Pi^2*(-4*G[0, w] + 4*G[0, z] - 6*G[-w, z] - 2*G[w, z]))/3 - 
   12*(G[0, z]*G[0, 0, w] - G[0, w]*G[0, 0, z] - G[0, 0, 0, w] + 
     G[0, 0, 0, z]) + 2*(4*(4*G[0, z] - 6*G[-w, z] - 2*G[w, z])*G[0, 0, w] - 
     G[0, w]*(16*G[0, 0, z] - 24*G[0, -w, z] - 8*G[0, w, z] - 
       24*G[-w, 0, z] + 36*G[-w, -w, z] + 12*G[-w, w, z] - 8*G[w, 0, z] + 
       12*G[w, -w, z] + 4*G[w, w, z]) - 16*G[0, 0, 0, w] + 16*G[0, 0, 0, z] - 
     24*G[0, -w, 0, z] - 8*G[0, w, 0, z] - 24*G[-w, 0, 0, z] + 
     36*G[-w, -w, 0, z] + 12*G[-w, w, 0, z] - 8*G[w, 0, 0, z] + 
     12*G[w, -w, 0, z] + 4*G[w, w, 0, z]) - 22*Zeta[3], 
 fE15[{4}, sij, sjk, sik] -> (-29*Pi^4)/90 + 
   2*Pi^2*(-(G[0, w]*G[0, z]) + G[0, 0, w] + G[0, 0, z]) + 
   (Pi^2*(-(G[0, w]*(4*G[0, z] - 6*G[-w, z] - 2*G[w, z])) + 4*G[0, 0, w] + 
      4*G[0, 0, z] - 6*G[-w, 0, z] - 2*G[w, 0, z]))/3 - 
   (Pi^2*(-4*G[0, w]*(4*G[0, z] - 6*G[-w, z] - 2*G[w, z]) + 16*G[0, 0, w] + 
      16*G[0, 0, z] - 24*G[0, -w, z] - 8*G[0, w, z] - 24*G[-w, 0, z] + 
      36*G[-w, -w, z] + 12*G[-w, w, z] - 8*G[w, 0, z] + 12*G[w, -w, z] + 
      4*G[w, w, z]))/3 - 12*(4*G[0, 0, w]*G[0, 0, z] - 
     4*G[0, z]*G[0, 0, 0, w] - G[0, w]*(4*G[0, 0, 0, z] - 6*G[0, 0, -w, z] - 
       2*G[0, 0, w, z]) + 4*G[0, 0, 0, 0, w] + 4*G[0, 0, 0, 0, z] - 
     6*G[0, 0, -w, 0, z] - 2*G[0, 0, w, 0, z]) - 
   12*(G[0, 0, w]*(-G[0, 0, z] + 2*G[0, w, z]) + G[0, z]*G[0, 0, 0, w] - 
     G[0, w]*(-G[0, 0, 0, z] + 2*G[0, w, 0, z]) - G[0, 0, 0, 0, w] - 
     G[0, 0, 0, 0, z] + 2*G[0, w, 0, 0, z]) - 
   12*(G[0, 0, w]*(4*G[0, 0, z] - 6*G[-w, 0, z] - 2*G[w, 0, z]) - 
     (4*G[0, z] - 6*G[-w, z] - 2*G[w, z])*G[0, 0, 0, w] - 
     G[0, w]*(4*G[0, 0, 0, z] - 6*G[-w, 0, 0, z] - 2*G[w, 0, 0, z]) + 
     4*G[0, 0, 0, 0, w] + 4*G[0, 0, 0, 0, z] - 6*G[-w, 0, 0, 0, z] - 
     2*G[w, 0, 0, 0, z]) + 
   2*(4*G[0, 0, w]*(16*G[0, 0, z] - 24*G[0, -w, z] - 8*G[0, w, z] - 
       24*G[-w, 0, z] + 36*G[-w, -w, z] + 12*G[-w, w, z] - 8*G[w, 0, z] + 
       12*G[w, -w, z] + 4*G[w, w, z]) - 16*(4*G[0, z] - 6*G[-w, z] - 
       2*G[w, z])*G[0, 0, 0, w] - G[0, w]*(64*G[0, 0, 0, z] - 
       96*G[0, 0, -w, z] - 32*G[0, 0, w, z] - 96*G[0, -w, 0, z] + 
       144*G[0, -w, -w, z] + 48*G[0, -w, w, z] - 32*G[0, w, 0, z] + 
       48*G[0, w, -w, z] + 16*G[0, w, w, z] - 96*G[-w, 0, 0, z] + 
       144*G[-w, 0, -w, z] + 48*G[-w, 0, w, z] + 144*G[-w, -w, 0, z] - 
       216*G[-w, -w, -w, z] - 72*G[-w, -w, w, z] + 48*G[-w, w, 0, z] - 
       72*G[-w, w, -w, z] - 24*G[-w, w, w, z] - 32*G[w, 0, 0, z] + 
       48*G[w, 0, -w, z] + 16*G[w, 0, w, z] + 48*G[w, -w, 0, z] - 
       72*G[w, -w, -w, z] - 24*G[w, -w, w, z] + 16*G[w, w, 0, z] - 
       24*G[w, w, -w, z] - 8*G[w, w, w, z]) + 64*G[0, 0, 0, 0, w] + 
     64*G[0, 0, 0, 0, z] - 96*G[0, 0, -w, 0, z] - 32*G[0, 0, w, 0, z] - 
     96*G[0, -w, 0, 0, z] + 144*G[0, -w, -w, 0, z] + 48*G[0, -w, w, 0, z] - 
     32*G[0, w, 0, 0, z] + 48*G[0, w, -w, 0, z] + 16*G[0, w, w, 0, z] - 
     96*G[-w, 0, 0, 0, z] + 144*G[-w, 0, -w, 0, z] + 48*G[-w, 0, w, 0, z] + 
     144*G[-w, -w, 0, 0, z] - 216*G[-w, -w, -w, 0, z] - 
     72*G[-w, -w, w, 0, z] + 48*G[-w, w, 0, 0, z] - 72*G[-w, w, -w, 0, z] - 
     24*G[-w, w, w, 0, z] - 32*G[w, 0, 0, 0, z] + 48*G[w, 0, -w, 0, z] + 
     16*G[w, 0, w, 0, z] + 48*G[w, -w, 0, 0, z] - 72*G[w, -w, -w, 0, z] - 
     24*G[w, -w, w, 0, z] + 16*G[w, w, 0, 0, z] - 24*G[w, w, -w, 0, z] - 
     8*G[w, w, w, 0, z]) + (104*(-G[0, w] + G[0, z])*Zeta[3])/3 - 
   22*(-4*G[0, w] + 4*G[0, z] - 6*G[-w, z] - 2*G[w, z])*Zeta[3], 
 fE16[{0}, sij, sjk, sik] -> 0, fE16[{1}, sij, sjk, sik] -> 0, 
 fE16[{2}, sij, sjk, sik] -> (G[0, w]*G[0, z] - G[0, 0, w] - G[0, 0, z])/2, 
 fE16[{3}, sij, sjk, sik] -> (Pi^2*(-G[0, w] + G[0, z]))/12 + 
   (-4*G[0, z]*G[0, 0, w] + G[0, w]*(4*G[0, 0, z] - 6*G[0, -w, z] - 
       2*G[0, w, z]) + 4*G[0, 0, 0, w] - 4*G[0, 0, 0, z] + 6*G[0, -w, 0, z] + 
     2*G[0, w, 0, z])/2 - (3*((-G[0, z] + 2*G[w, z])*G[0, 0, w] - 
      G[0, w]*(-G[0, 0, z] + 2*G[w, 0, z]) + G[0, 0, 0, w] - G[0, 0, 0, z] + 
      2*G[w, 0, 0, z]))/2 - Zeta[3]/2, fE16[{4}, sij, sjk, sik] -> 
  (29*Pi^4)/720 - (Pi^2*(-(G[0, w]*G[0, z]) + G[0, 0, w] + G[0, 0, z]))/12 + 
   (Pi^2*(-4*G[0, w]*G[0, z] + 4*G[0, 0, w] + 4*G[0, 0, z] - 6*G[0, -w, z] - 
      2*G[0, w, z]))/12 + (Pi^2*(-(G[0, w]*(-G[0, z] + 2*G[w, z])) - 
      G[0, 0, w] - G[0, 0, z] + 2*G[w, 0, z]))/4 + 
   3*(G[0, 0, w]*G[0, 0, z] - G[0, z]*G[0, 0, 0, w] - G[0, w]*G[0, 0, 0, z] + 
     G[0, 0, 0, 0, w] + G[0, 0, 0, 0, z]) + 
   (-4*G[0, 0, w]*(4*G[0, 0, z] - 6*G[0, -w, z] - 2*G[0, w, z]) + 
     16*G[0, z]*G[0, 0, 0, w] + G[0, w]*(16*G[0, 0, 0, z] - 
       24*G[0, 0, -w, z] - 8*G[0, 0, w, z] - 24*G[0, -w, 0, z] + 
       36*G[0, -w, -w, z] + 12*G[0, -w, w, z] - 8*G[0, w, 0, z] + 
       12*G[0, w, -w, z] + 4*G[0, w, w, z]) - 16*G[0, 0, 0, 0, w] - 
     16*G[0, 0, 0, 0, z] + 24*G[0, 0, -w, 0, z] + 8*G[0, 0, w, 0, z] + 
     24*G[0, -w, 0, 0, z] - 36*G[0, -w, -w, 0, z] - 12*G[0, -w, w, 0, z] + 
     8*G[0, w, 0, 0, z] - 12*G[0, w, -w, 0, z] - 4*G[0, w, w, 0, z])/2 - 
   (3*(4*G[0, 0, w]*(-G[0, 0, z] + 2*G[w, 0, z]) - 4*(-G[0, z] + 2*G[w, z])*
       G[0, 0, 0, w] - G[0, w]*(-4*G[0, 0, 0, z] + 6*G[0, 0, -w, z] + 
        2*G[0, 0, w, z] + 8*G[w, 0, 0, z] - 12*G[w, 0, -w, z] - 
        4*G[w, 0, w, z]) - 4*G[0, 0, 0, 0, w] - 4*G[0, 0, 0, 0, z] + 
      6*G[0, 0, -w, 0, z] + 2*G[0, 0, w, 0, z] + 8*G[w, 0, 0, 0, z] - 
      12*G[w, 0, -w, 0, z] - 4*G[w, 0, w, 0, z]))/2 - 
   (3*(G[0, 0, w]*(G[0, 0, z] - 2*G[0, w, z] - 2*G[w, 0, z] + 4*G[w, w, z]) + 
      (-G[0, z] + 2*G[w, z])*G[0, 0, 0, w] - 
      G[0, w]*(G[0, 0, 0, z] - 2*G[0, w, 0, z] - 2*G[w, 0, 0, z] + 
        4*G[w, w, 0, z]) + G[0, 0, 0, 0, w] + G[0, 0, 0, 0, z] - 
      2*G[0, w, 0, 0, z] - 2*G[w, 0, 0, 0, z] + 4*G[w, w, 0, 0, z]))/2 + 
   (11*(-G[0, w] + G[0, z])*Zeta[3])/2 + 
   (9*(G[0, w] - G[0, z] + 2*G[w, z])*Zeta[3])/2, 
 fE17[{0}, sij, sjk, sik] -> 0, fE17[{1}, sij, sjk, sik] -> 0, 
 fE17[{2}, sij, sjk, sik] -> 0, fE17[{3}, sij, sjk, sik] -> 0, 
 fE17[{4}, sij, sjk, sik] -> -Pi^4/15 + 
   2*(G[0, 0, w]*(G[0, 0, z] - 2*G[0, w, z] - 2*G[w, 0, z] + 4*G[w, w, z]) + 
     (-G[0, z] + 2*G[w, z])*G[0, 0, 0, w] - 
     G[0, w]*(G[0, 0, 0, z] - 2*G[0, w, 0, z] - 2*G[w, 0, 0, z] + 
       4*G[w, w, 0, z]) + G[0, 0, 0, 0, w] + G[0, 0, 0, 0, z] - 
     2*G[0, w, 0, 0, z] - 2*G[w, 0, 0, 0, z] + 4*G[w, w, 0, 0, z]) + 
   4*(G[0, w] - G[0, z] + 2*G[w, z])*Zeta[3], fE18[{0}, sij, sjk, sik] -> 0, 
 fE18[{1}, sij, sjk, sik] -> 0, fE18[{2}, sij, sjk, sik] -> 0, 
 fE19[{0}, sij, sjk, sik] -> 0, fE19[{1}, sij, sjk, sik] -> 0, 
 fE19[{2}, sij, sjk, sik] -> 
  (4*(-(G[0, z]*(G[-1, w] - G[1, w])) - G[0, -1, w] + G[0, -1, z] + 
      G[0, 1, w] - G[0, 1, z]) + 8*(-(G[0, w]*(-G[-1, z]/2 + G[1, z]/2)) + 
      G[-1, 0, w]/2 - G[-1, 0, z]/2 - G[1, 0, w]/2 + G[1, 0, z]/2))/4, 
 fE19[{3}, sij, sjk, sik] -> 
  -(Pi^2*(-G[-1, w]/2 - G[-1, z]/2 + G[1, w]/2 + G[1, z]/2))/3 + 
   (2*G[0, z] - 6*G[-w^(-1), z] - 2*G[w, z] + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
    (-G[0, -1, w] + G[0, 1, w]) + (G[-1, w] - G[1, w])*
    (-G[0, -1, z] - G[0, 1, z] + 2*G[0, w^(-1), z]) - 
   (G[-1, w] - G[1, w])*(G[0, -1, z] + G[0, 1, z] - 2*G[0, w, z]) - 
   G[0, z]*(G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w]) + 
   G[0, z]*(-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
     G[1, -1, w] + G[1, 1, w]) + (G[-1, w] - G[1, w])*
    (-2*G[0, 0, z] + 6*G[-w^(-1), 0, z] + 2*G[w, 0, z] + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w)) - 2*G[-1, 0, -1, w] + 
   2*G[-1, 0, 1, w] - 2*G[0, -1, -1, w] + 2*G[0, -1, -1, z] + 
   2*G[0, -1, 1, w] - 2*G[0, -1, 1, z] + 2*G[0, 0, -1, w] + 
   2*G[0, 0, -1, z] - 2*G[0, 0, 1, w] - 2*G[0, 0, 1, z] - 2*G[0, 1, -1, w] + 
   2*G[0, 1, -1, z] + 2*G[0, 1, 1, w] - 2*G[0, 1, 1, z] - 
   2*G[0, w^(-1), -1, z] + 2*G[0, w^(-1), 1, z] - 2*G[0, w, -1, z] + 
   2*G[0, w, 1, z] - 2*G[1, 0, -1, w] + 2*G[1, 0, 1, w] + 
   2*(4*(-G[-1, z]/2 + G[1, z]/2)*G[0, 0, w] - 
     G[0, w]*(-2*G[-1, 0, z] + 3*G[-1, -w, z] + G[-1, w, z] + 2*G[1, 0, z] - 
       3*G[1, -w, z] - G[1, w, z]) - 2*G[-1, 0, 0, w] - 2*G[-1, 0, 0, z] + 
     3*G[-1, -w, 0, z] + G[-1, w, 0, z] + 2*G[1, 0, 0, w] + 2*G[1, 0, 0, z] - 
     3*G[1, -w, 0, z] - G[1, w, 0, z]) - 6*G[-w^(-1), 0, -1, z] + 
   6*G[-w^(-1), 0, 1, z] - 2*G[w, 0, -1, z] + 2*G[w, 0, 1, z] + 
   ((2 + 2*w)*G[(-1 + w)/(1 + w), 0, -1, z])/(1 + w) + 
   ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
   ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) - 
   2*((G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      G[0, 0, w] - G[0, w]*(G[(-1 + w)/(1 + w), 0, z] + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w)) - G[-1, 0, 0, w] + 
     G[1, 0, 0, w] + G[(-1 + w)/(1 + w), 0, 0, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w)) + 
   ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, 1, z])/(-1 + w) + 
   2*((2*G[0, z] - 6*G[-w^(-1), z] - 2*G[w, z] + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, 0, w]/2 - G[1, 0, w]/2) - G[0, w]*(-G[0, -1, z] + G[0, 1, z] + 
       3*G[-w^(-1), -1, z] - 3*G[-w^(-1), 1, z] + G[w, -1, z] - G[w, 1, z] + 
       ((-1 - w)*G[(-1 + w)/(1 + w), -1, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), 1, z] + ((1 - w)*G[-((1 + w)/(-1 + w)), -1, z])/
        (-1 + w) + G[-((1 + w)/(-1 + w)), 1, z]) + G[-1, -1, 0, w] - 
     G[-1, 1, 0, w] - G[0, -1, 0, z] + G[0, 1, 0, z] + G[1, -1, 0, w] - 
     G[1, 1, 0, w] + 3*G[-w^(-1), -1, 0, z] - 3*G[-w^(-1), 1, 0, z] + 
     G[w, -1, 0, z] - G[w, 1, 0, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), -1, 0, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), 1, 0, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), -1, 0, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), 1, 0, z]) - 
   2*((G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w]) + 
     (G[-1, w] - G[1, w])*(((-1 - w)*G[(-1 + w)/(1 + w), -1, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), 1, z] + G[-((1 + w)/(-1 + w)), -1, z] + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), 1, z])/(-1 + w)) - G[-1, -1, -1, w] + 
     G[-1, -1, 1, w] + G[-1, 1, -1, w] - G[-1, 1, 1, w] + G[1, -1, -1, w] - 
     G[1, -1, 1, w] - G[1, 1, -1, w] + G[1, 1, 1, w] + 
     G[(-1 + w)/(1 + w), -1, -1, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), -1, 1, z])/(1 + w) + 
     ((-1 - w)*G[(-1 + w)/(1 + w), 1, -1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), 1, 1, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), -1, -1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), -1, 1, z] + G[-((1 + w)/(-1 + w)), 1, -1, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 1, 1, z])/(-1 + w)), 
 fE20[{0}, sij, sjk, sik] -> 0, fE20[{1}, sij, sjk, sik] -> 0, 
 fE20[{2}, sij, sjk, sik] -> 0, fE20[{3}, sij, sjk, sik] -> 
  -((-G[-1, z] - G[1, z] + 2*G[w, z])*G[0, 0, w]) + 
   (G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
    (-G[0, -1, w] + G[0, 1, w]) + (-G[0, z] + 2*G[w, z])*
    (G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w]) + 
   G[0, w]*(-G[-1, 0, z] - G[1, 0, z] + 2*G[w, 0, z]) + 
   (G[-1, w] - G[1, w])*(G[0, -1, z] - G[0, 1, z] - 2*G[w, -1, z] + 
     2*G[w, 1, z]) + (G[-1, w] - G[1, w])*
    (((-1 - w)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
     G[-((1 + w)/(-1 + w)), 0, z]) + G[-1, 0, -1, w] + G[-1, 0, 0, w] + 
   G[-1, 0, 0, z] - G[-1, 0, 1, w] + G[0, -1, -1, w] - G[0, -1, -1, z] - 
   G[0, -1, 1, w] + G[0, -1, 1, z] - 2*G[0, 0, 0, w] - G[0, 1, -1, w] + 
   G[0, 1, -1, z] + G[0, 1, 1, w] - G[0, 1, 1, z] - G[1, 0, -1, w] + 
   G[1, 0, 0, w] + G[1, 0, 0, z] + G[1, 0, 1, w] + 
   (-((-G[-1, z] + G[1, z])*(-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 
        2*G[0, 1, w] - G[1, -1, w] + G[1, 1, w])) - 
     (G[-1, w] - G[1, w])*(G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w, z] - 
       G[1, -1, z] - G[1, 1, z] + 2*G[1, w, z]) + G[-1, -1, -1, w] + 
     G[-1, -1, -1, z] - G[-1, -1, 1, w] - G[-1, -1, 1, z] - 
     2*G[-1, 0, -1, w] + 2*G[-1, 0, 1, w] + G[-1, 1, -1, w] + 
     G[-1, 1, -1, z] - G[-1, 1, 1, w] - G[-1, 1, 1, z] - 2*G[-1, w, -1, z] + 
     2*G[-1, w, 1, z] - G[1, -1, -1, w] - G[1, -1, -1, z] + G[1, -1, 1, w] + 
     G[1, -1, 1, z] + 2*G[1, 0, -1, w] - 2*G[1, 0, 1, w] - G[1, 1, -1, w] - 
     G[1, 1, -1, z] + G[1, 1, 1, w] + G[1, 1, 1, z] + 2*G[1, w, -1, z] - 
     2*G[1, w, 1, z])/2 + 2*G[w, -1, -1, z] - 2*G[w, -1, 1, z] - 
   2*G[w, 0, 0, z] + 2*((-G[0, z] + 2*G[w, z])*G[0, 0, w] - 
     G[0, w]*(-G[0, 0, z] + 2*G[w, 0, z]) + G[0, 0, 0, w] - G[0, 0, 0, z] + 
     2*G[w, 0, 0, z]) - 2*G[w, 1, -1, z] + 
   (-((-G[-1, z] - G[1, z] + 2*G[w, z])*(G[-1, -1, w] - G[-1, 1, w] - 
        G[1, -1, w] + G[1, 1, w])) - (G[-1, w] - G[1, w])*
      (G[-1, -1, z] - G[-1, 1, z] + G[1, -1, z] - G[1, 1, z] - 
       2*G[w, -1, z] + 2*G[w, 1, z]) + G[-1, -1, -1, w] + G[-1, -1, -1, z] - 
     G[-1, -1, 1, w] - G[-1, -1, 1, z] - G[-1, 1, -1, w] - G[-1, 1, -1, z] + 
     G[-1, 1, 1, w] + G[-1, 1, 1, z] - 2*G[0, -1, -1, w] + 2*G[0, -1, 1, w] + 
     2*G[0, 1, -1, w] - 2*G[0, 1, 1, w] + G[1, -1, -1, w] + G[1, -1, -1, z] - 
     G[1, -1, 1, w] - G[1, -1, 1, z] - G[1, 1, -1, w] - G[1, 1, -1, z] + 
     G[1, 1, 1, w] + G[1, 1, 1, z] - 2*G[w, -1, -1, z] + 2*G[w, -1, 1, z] + 
     2*G[w, 1, -1, z] - 2*G[w, 1, 1, z])/2 + 2*G[w, 1, 1, z] + 
   G[(-1 + w)/(1 + w), 0, -1, z] + ((-1 - w)*G[(-1 + w)/(1 + w), 0, 1, z])/
    (1 + w) + ((1 - w)*G[-((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) - 
   2*((-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*G[0, 0, w] - 
     G[0, w]*(-G[0, 0, z] + G[w, 0, z] + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w)) + 
     G[-1, 0, 0, w]/2 - G[0, 0, 0, z] + G[1, 0, 0, w]/2 + G[w, 0, 0, z] + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, 0, z])/(1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w)) + 
   G[-((1 + w)/(-1 + w)), 0, 1, z] + 
   2*((G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, 0, w]/2 - G[1, 0, w]/2) - 
     G[0, w]*(((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), 1, z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -1, z])/(-1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, z])/(-1 + w)) - 
     G[-1, -1, 0, w]/2 + G[-1, 1, 0, w]/2 + G[1, -1, 0, w]/2 - 
     G[1, 1, 0, w]/2 + ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, 0, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 1, 0, z])/(1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -1, 0, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, 0, z])/(-1 + w)) - 
   2*((-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w]) + 
     (G[-1, w] - G[1, w])*(G[0, -1, z] - G[0, 1, z] - G[w, -1, z] + 
       G[w, 1, z] + ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), 1, z])/(1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 1, z])/(-1 + w)) + 
     G[-1, -1, -1, w]/2 - G[-1, -1, 1, w]/2 - G[-1, 1, -1, w]/2 + 
     G[-1, 1, 1, w]/2 - G[0, -1, -1, z] + G[0, -1, 1, z] + G[0, 1, -1, z] - 
     G[0, 1, 1, z] + G[1, -1, -1, w]/2 - G[1, -1, 1, w]/2 - 
     G[1, 1, -1, w]/2 + G[1, 1, 1, w]/2 + G[w, -1, -1, z] - G[w, -1, 1, z] - 
     G[w, 1, -1, z] + G[w, 1, 1, z] + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), -1, -1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, 1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 1, -1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 1, 1, z])/(1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -1, -1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, 1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, -1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 1, 1, z])/(-1 + w)), 
 fE21[{0}, sij, sjk, sik] -> 0, fE21[{1}, sij, sjk, sik] -> 0, 
 fE21[{2}, sij, sjk, sik] -> 0, fE21[{3}, sij, sjk, sik] -> 0, 
 fE21[{4}, sij, sjk, sik] -> -Pi^4/15 + 
   14*(G[0, 0, w]*(G[0, 0, z] - 2*G[0, w, z] - 2*G[w, 0, z] + 4*G[w, w, z]) + 
     (-G[0, z] + 2*G[w, z])*G[0, 0, 0, w] - 
     G[0, w]*(G[0, 0, 0, z] - 2*G[0, w, 0, z] - 2*G[w, 0, 0, z] + 
       4*G[w, w, 0, z]) + G[0, 0, 0, 0, w] + G[0, 0, 0, 0, z] - 
     2*G[0, w, 0, 0, z] - 2*G[w, 0, 0, 0, z] + 4*G[w, w, 0, 0, z]) - 
   2*(G[0, 0, w]*(G[-1, 0, z] - 2*G[-1, w, z] + G[1, 0, z] - 2*G[1, w, z] - 
       2*G[w, 0, z] + 4*G[w, w, z]) + (-G[-1, z] - G[1, z] + 2*G[w, z])*
      G[0, 0, 0, w] - G[0, w]*(G[-1, 0, 0, z] - 2*G[-1, w, 0, z] + 
       G[1, 0, 0, z] - 2*G[1, w, 0, z] - 2*G[w, 0, 0, z] + 4*G[w, w, 0, z]) - 
     G[-1, 0, 0, 0, w] + G[-1, 0, 0, 0, z] - 2*G[-1, w, 0, 0, z] + 
     2*G[0, 0, 0, 0, w] - G[1, 0, 0, 0, w] + G[1, 0, 0, 0, z] - 
     2*G[1, w, 0, 0, z] - 2*G[w, 0, 0, 0, z] + 4*G[w, w, 0, 0, z]) - 
   4*(G[0, 0, w]*(G[0, -1, z] + G[0, 1, z] - 2*G[0, w, z] - 2*G[w, -1, z] - 
       2*G[w, 1, z] + 4*G[w, w, z]) + (-G[0, z] + 2*G[w, z])*
      (-G[-1, 0, 0, w] + 2*G[0, 0, 0, w] - G[1, 0, 0, w]) - 
     G[0, w]*(G[0, -1, 0, z] + G[0, 1, 0, z] - 2*G[0, w, 0, z] - 
       2*G[w, -1, 0, z] - 2*G[w, 1, 0, z] + 4*G[w, w, 0, z]) - 
     G[0, -1, 0, 0, w] + G[0, -1, 0, 0, z] + 2*G[0, 0, 0, 0, w] - 
     G[0, 1, 0, 0, w] + G[0, 1, 0, 0, z] - 2*G[0, w, 0, 0, z] - 
     2*G[w, -1, 0, 0, z] - 2*G[w, 1, 0, 0, z] + 4*G[w, w, 0, 0, z]) + 
   4*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (G[0, 0, z] - 2*G[0, w, z] - 2*G[w, 0, z] + 4*G[w, w, z]) + 
     (-G[0, z] + 2*G[w, z])*(G[0, -1, -1, w] - G[0, -1, 1, w] - 
       G[0, 1, -1, w] + G[0, 1, 1, w]) + (G[-1, w] - G[1, w])*
      (-G[0, 0, -1, z] + G[0, 0, 1, z] + 2*G[0, w, -1, z] - 2*G[0, w, 1, z] + 
       2*G[w, 0, -1, z] - 2*G[w, 0, 1, z] - 4*G[w, w, -1, z] + 
       4*G[w, w, 1, z]) + G[0, 0, -1, -1, w] + G[0, 0, -1, -1, z] - 
     G[0, 0, -1, 1, w] - G[0, 0, -1, 1, z] - G[0, 0, 1, -1, w] - 
     G[0, 0, 1, -1, z] + G[0, 0, 1, 1, w] + G[0, 0, 1, 1, z] - 
     2*G[0, w, -1, -1, z] + 2*G[0, w, -1, 1, z] + 2*G[0, w, 1, -1, z] - 
     2*G[0, w, 1, 1, z] - 2*G[w, 0, -1, -1, z] + 2*G[w, 0, -1, 1, z] + 
     2*G[w, 0, 1, -1, z] - 2*G[w, 0, 1, 1, z] + 4*G[w, w, -1, -1, z] - 
     4*G[w, w, -1, 1, z] - 4*G[w, w, 1, -1, z] + 4*G[w, w, 1, 1, z]) + 
   2*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (G[0, -1, z] + G[0, 1, z] - 2*G[0, w, z] - 2*G[w, -1, z] - 
       2*G[w, 1, z] + 4*G[w, w, z]) + (-G[0, z] + 2*G[w, z])*
      (-G[-1, -1, -1, w] + G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] + 2*G[0, -1, -1, w] - 2*G[0, -1, 1, w] - 
       2*G[0, 1, -1, w] + 2*G[0, 1, 1, w] - G[1, -1, -1, w] + 
       G[1, -1, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[0, -1, -1, z] + G[0, -1, 1, z] - 
       G[0, 1, -1, z] + G[0, 1, 1, z] + 2*G[0, w, -1, z] - 2*G[0, w, 1, z] + 
       2*G[w, -1, -1, z] - 2*G[w, -1, 1, z] + 2*G[w, 1, -1, z] - 
       2*G[w, 1, 1, z] - 4*G[w, w, -1, z] + 4*G[w, w, 1, z]) - 
     G[0, -1, -1, -1, w] + G[0, -1, -1, -1, z] + G[0, -1, -1, 1, w] - 
     G[0, -1, -1, 1, z] + G[0, -1, 1, -1, w] - G[0, -1, 1, -1, z] - 
     G[0, -1, 1, 1, w] + G[0, -1, 1, 1, z] + 2*G[0, 0, -1, -1, w] - 
     2*G[0, 0, -1, 1, w] - 2*G[0, 0, 1, -1, w] + 2*G[0, 0, 1, 1, w] - 
     G[0, 1, -1, -1, w] + G[0, 1, -1, -1, z] + G[0, 1, -1, 1, w] - 
     G[0, 1, -1, 1, z] + G[0, 1, 1, -1, w] - G[0, 1, 1, -1, z] - 
     G[0, 1, 1, 1, w] + G[0, 1, 1, 1, z] - 2*G[0, w, -1, -1, z] + 
     2*G[0, w, -1, 1, z] + 2*G[0, w, 1, -1, z] - 2*G[0, w, 1, 1, z] - 
     2*G[w, -1, -1, -1, z] + 2*G[w, -1, -1, 1, z] + 2*G[w, -1, 1, -1, z] - 
     2*G[w, -1, 1, 1, z] - 2*G[w, 1, -1, -1, z] + 2*G[w, 1, -1, 1, z] + 
     2*G[w, 1, 1, -1, z] - 2*G[w, 1, 1, 1, z] + 4*G[w, w, -1, -1, z] - 
     4*G[w, w, -1, 1, z] - 4*G[w, w, 1, -1, z] + 4*G[w, w, 1, 1, z]) + 
   2*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w, z] + G[1, -1, z] + 
       G[1, 1, z] - 2*G[1, w, z] - 2*G[w, -1, z] - 2*G[w, 1, z] + 
       4*G[w, w, z]) + (-G[-1, z] - G[1, z] + 2*G[w, z])*
      (-G[-1, -1, -1, w] + G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] + 2*G[0, -1, -1, w] - 2*G[0, -1, 1, w] - 
       2*G[0, 1, -1, w] + 2*G[0, 1, 1, w] - G[1, -1, -1, w] + 
       G[1, -1, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] + G[-1, -1, 1, z] - 
       G[-1, 1, -1, z] + G[-1, 1, 1, z] + 2*G[-1, w, -1, z] - 
       2*G[-1, w, 1, z] - G[1, -1, -1, z] + G[1, -1, 1, z] - G[1, 1, -1, z] + 
       G[1, 1, 1, z] + 2*G[1, w, -1, z] - 2*G[1, w, 1, z] + 
       2*G[w, -1, -1, z] - 2*G[w, -1, 1, z] + 2*G[w, 1, -1, z] - 
       2*G[w, 1, 1, z] - 4*G[w, w, -1, z] + 4*G[w, w, 1, z]) + 
     G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] - 
     G[-1, -1, -1, 1, z] - G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] + 
     G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] - 2*G[-1, 0, -1, -1, w] + 
     2*G[-1, 0, -1, 1, w] + 2*G[-1, 0, 1, -1, w] - 2*G[-1, 0, 1, 1, w] + 
     G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] - G[-1, 1, -1, 1, w] - 
     G[-1, 1, -1, 1, z] - G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] + 
     G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] - 2*G[-1, w, -1, -1, z] + 
     2*G[-1, w, -1, 1, z] + 2*G[-1, w, 1, -1, z] - 2*G[-1, w, 1, 1, z] - 
     2*G[0, -1, -1, -1, w] + 2*G[0, -1, -1, 1, w] + 2*G[0, -1, 1, -1, w] - 
     2*G[0, -1, 1, 1, w] + 4*G[0, 0, -1, -1, w] - 4*G[0, 0, -1, 1, w] - 
     4*G[0, 0, 1, -1, w] + 4*G[0, 0, 1, 1, w] - 2*G[0, 1, -1, -1, w] + 
     2*G[0, 1, -1, 1, w] + 2*G[0, 1, 1, -1, w] - 2*G[0, 1, 1, 1, w] + 
     G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] - 
     G[1, -1, -1, 1, z] - G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] + 
     G[1, -1, 1, 1, w] + G[1, -1, 1, 1, z] - 2*G[1, 0, -1, -1, w] + 
     2*G[1, 0, -1, 1, w] + 2*G[1, 0, 1, -1, w] - 2*G[1, 0, 1, 1, w] + 
     G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] - G[1, 1, -1, 1, w] - 
     G[1, 1, -1, 1, z] - G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] + 
     G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] - 2*G[1, w, -1, -1, z] + 
     2*G[1, w, -1, 1, z] + 2*G[1, w, 1, -1, z] - 2*G[1, w, 1, 1, z] - 
     2*G[w, -1, -1, -1, z] + 2*G[w, -1, -1, 1, z] + 2*G[w, -1, 1, -1, z] - 
     2*G[w, -1, 1, 1, z] - 2*G[w, 1, -1, -1, z] + 2*G[w, 1, -1, 1, z] + 
     2*G[w, 1, 1, -1, z] - 2*G[w, 1, 1, 1, z] + 4*G[w, w, -1, -1, z] - 
     4*G[w, w, -1, 1, z] - 4*G[w, w, 1, -1, z] + 4*G[w, w, 1, 1, z]) - 
   8*(G[0, 0, w]*(G[0, 0, z] - G[0, w, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
        G[0, (-1 + w)/(1 + w), z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), z] - 2*G[w, 0, z] + 2*G[w, w, z] + 
       ((1 + w)^(-1) + w/(1 + w))*G[w, (-1 + w)/(1 + w), z] + 
       ((1 - w)^(-1) + w/(-1 + w))*G[w, -((1 + w)/(-1 + w)), z]) + 
     (-G[0, z] + 2*G[w, z])*(G[-1, 0, 0, w]/2 + G[1, 0, 0, w]/2) - 
     G[0, w]*(G[0, 0, 0, z] - G[0, w, 0, z] + 
       (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), 0, z] + 
       (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 0, z] - 
       2*G[w, 0, 0, z] + 2*G[w, w, 0, z] + ((1 + w)^(-1) + w/(1 + w))*
        G[w, (-1 + w)/(1 + w), 0, z] + ((1 - w)^(-1) + w/(-1 + w))*
        G[w, -((1 + w)/(-1 + w)), 0, z]) + G[0, -1, 0, 0, w]/2 + 
     G[0, 0, 0, 0, z] + G[0, 1, 0, 0, w]/2 - G[0, w, 0, 0, z] + 
     (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), 0, 0, z] + 
     (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 0, 0, z] - 
     2*G[w, 0, 0, 0, z] + 2*G[w, w, 0, 0, z] + ((1 + w)^(-1) + w/(1 + w))*
      G[w, (-1 + w)/(1 + w), 0, 0, z] + ((1 - w)^(-1) + w/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), 0, 0, z]) + 
   4*((-G[0, -1, w] + G[0, 1, w])*(-G[0, (-1 + w)/(1 + w), z] + 
       ((1 - w)^(-1) + w/(-1 + w))*G[0, -((1 + w)/(-1 + w)), z] + 
       2*G[w, (-1 + w)/(1 + w), z] + (2/(-1 + w) - (2*w)/(-1 + w))*
        G[w, -((1 + w)/(-1 + w)), z]) + (-G[0, z] + 2*G[w, z])*
      (G[-1, 0, -1, w] - G[-1, 0, 1, w] - G[1, 0, -1, w] + G[1, 0, 1, w]) + 
     (G[-1, w] - G[1, w])*(((1 + w)^(-1) + w/(1 + w))*G[0, (-1 + w)/(1 + w), 
         0, z] - G[0, -((1 + w)/(-1 + w)), 0, z] + 
       (-2/(1 + w) - (2*w)/(1 + w))*G[w, (-1 + w)/(1 + w), 0, z] + 
       2*G[w, -((1 + w)/(-1 + w)), 0, z]) + G[0, -1, 0, -1, w] - 
     G[0, -1, 0, 1, w] - G[0, 1, 0, -1, w] + G[0, 1, 0, 1, w] - 
     G[0, (-1 + w)/(1 + w), 0, -1, z] + ((1 + w)^(-1) + w/(1 + w))*
      G[0, (-1 + w)/(1 + w), 0, 1, z] + ((1 - w)^(-1) + w/(-1 + w))*
      G[0, -((1 + w)/(-1 + w)), 0, -1, z] - G[0, -((1 + w)/(-1 + w)), 0, 1, 
      z] + 2*G[w, (-1 + w)/(1 + w), 0, -1, z] + (-2/(1 + w) - (2*w)/(1 + w))*
      G[w, (-1 + w)/(1 + w), 0, 1, z] + (2/(-1 + w) - (2*w)/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), 0, -1, z] + 
     2*G[w, -((1 + w)/(-1 + w)), 0, 1, z]) + 
   8*((G[-1, 0, w]/2 - G[1, 0, w]/2)*(-G[0, (-1 + w)/(1 + w), z] + 
       ((1 - w)^(-1) + w/(-1 + w))*G[0, -((1 + w)/(-1 + w)), z] + 
       2*G[w, (-1 + w)/(1 + w), z] + (2/(-1 + w) - (2*w)/(-1 + w))*
        G[w, -((1 + w)/(-1 + w)), z]) + (-G[0, z] + 2*G[w, z])*
      (-G[-1, -1, 0, w]/2 + G[-1, 1, 0, w]/2 + G[1, -1, 0, w]/2 - 
       G[1, 1, 0, w]/2) - G[0, w]*((1/(2*(1 + w)) + w/(2*(1 + w)))*
        G[0, (-1 + w)/(1 + w), -1, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
        G[0, (-1 + w)/(1 + w), 1, z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), -1, z] + (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), 1, z] + ((-1 - w)^(-1) - w/(1 + w))*
        G[w, (-1 + w)/(1 + w), -1, z] + (-(-1 - w)^(-1) + w/(1 + w))*
        G[w, (-1 + w)/(1 + w), 1, z] + ((1 - w)^(-1) + w/(-1 + w))*
        G[w, -((1 + w)/(-1 + w)), -1, z] + (-(1 - w)^(-1) - w/(-1 + w))*
        G[w, -((1 + w)/(-1 + w)), 1, z]) - G[0, -1, -1, 0, w]/2 + 
     G[0, -1, 1, 0, w]/2 + G[0, 1, -1, 0, w]/2 - G[0, 1, 1, 0, w]/2 + 
     (1/(2*(1 + w)) + w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), -1, 0, z] + 
     (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), 1, 0, z] + 
     (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), -1, 0, z] + 
     (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 1, 0, z] + 
     ((-1 - w)^(-1) - w/(1 + w))*G[w, (-1 + w)/(1 + w), -1, 0, z] + 
     (-(-1 - w)^(-1) + w/(1 + w))*G[w, (-1 + w)/(1 + w), 1, 0, z] + 
     ((1 - w)^(-1) + w/(-1 + w))*G[w, -((1 + w)/(-1 + w)), -1, 0, z] + 
     (-(1 - w)^(-1) - w/(-1 + w))*G[w, -((1 + w)/(-1 + w)), 1, 0, z]) - 
   8*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (G[0, 0, z] - G[0, w, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
        G[0, (-1 + w)/(1 + w), z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), z] - 2*G[w, 0, z] + 2*G[w, w, z] + 
       ((1 + w)^(-1) + w/(1 + w))*G[w, (-1 + w)/(1 + w), z] + 
       ((1 - w)^(-1) + w/(-1 + w))*G[w, -((1 + w)/(-1 + w)), z]) + 
     (-G[0, z] + 2*G[w, z])*(G[-1, -1, -1, w]/2 - G[-1, -1, 1, w]/2 - 
       G[-1, 1, -1, w]/2 + G[-1, 1, 1, w]/2 + G[1, -1, -1, w]/2 - 
       G[1, -1, 1, w]/2 - G[1, 1, -1, w]/2 + G[1, 1, 1, w]/2) + 
     (G[-1, w] - G[1, w])*(-G[0, 0, -1, z] + G[0, 0, 1, z] + G[0, w, -1, z] - 
       G[0, w, 1, z] + (1/(2*(1 + w)) + w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), 
         -1, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), 1, 
         z] + (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 
         -1, z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 
         1, z] + 2*G[w, 0, -1, z] - 2*G[w, 0, 1, z] - 2*G[w, w, -1, z] + 
       2*G[w, w, 1, z] + ((-1 - w)^(-1) - w/(1 + w))*G[w, (-1 + w)/(1 + w), 
         -1, z] + (-(-1 - w)^(-1) + w/(1 + w))*G[w, (-1 + w)/(1 + w), 1, z] + 
       (-(1 - w)^(-1) - w/(-1 + w))*G[w, -((1 + w)/(-1 + w)), -1, z] + 
       ((1 - w)^(-1) + w/(-1 + w))*G[w, -((1 + w)/(-1 + w)), 1, z]) + 
     G[0, -1, -1, -1, w]/2 - G[0, -1, -1, 1, w]/2 - G[0, -1, 1, -1, w]/2 + 
     G[0, -1, 1, 1, w]/2 + G[0, 0, -1, -1, z] - G[0, 0, -1, 1, z] - 
     G[0, 0, 1, -1, z] + G[0, 0, 1, 1, z] + G[0, 1, -1, -1, w]/2 - 
     G[0, 1, -1, 1, w]/2 - G[0, 1, 1, -1, w]/2 + G[0, 1, 1, 1, w]/2 - 
     G[0, w, -1, -1, z] + G[0, w, -1, 1, z] + G[0, w, 1, -1, z] - 
     G[0, w, 1, 1, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), -1, -1, z] + (1/(2*(1 + w)) + w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), -1, 1, z] + (1/(2*(1 + w)) + w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), 1, -1, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), 1, 1, z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
      G[0, -((1 + w)/(-1 + w)), -1, -1, z] + 
     (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), -1, 1, z] + 
     (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 1, -1, z] + 
     (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 1, 1, z] - 
     2*G[w, 0, -1, -1, z] + 2*G[w, 0, -1, 1, z] + 2*G[w, 0, 1, -1, z] - 
     2*G[w, 0, 1, 1, z] + 2*G[w, w, -1, -1, z] - 2*G[w, w, -1, 1, z] - 
     2*G[w, w, 1, -1, z] + 2*G[w, w, 1, 1, z] + (-(-1 - w)^(-1) + w/(1 + w))*
      G[w, (-1 + w)/(1 + w), -1, -1, z] + ((-1 - w)^(-1) - w/(1 + w))*
      G[w, (-1 + w)/(1 + w), -1, 1, z] + ((-1 - w)^(-1) - w/(1 + w))*
      G[w, (-1 + w)/(1 + w), 1, -1, z] + (-(-1 - w)^(-1) + w/(1 + w))*
      G[w, (-1 + w)/(1 + w), 1, 1, z] + ((1 - w)^(-1) + w/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), -1, -1, z] + (-(1 - w)^(-1) - w/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), -1, 1, z] + (-(1 - w)^(-1) - w/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), 1, -1, z] + ((1 - w)^(-1) + w/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), 1, 1, z]) - 
   12*(G[0, 0, w]*(G[0, 0, z] - 2*G[0, w, z] - G[w, 0, z] + 2*G[w, w, z] + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), w, z] + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, z])/
        (-1 + w) + G[-((1 + w)/(-1 + w)), w, z]) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*G[0, 0, 0, w] - 
     G[0, w]*(G[0, 0, 0, z] - 2*G[0, w, 0, z] - G[w, 0, 0, z] + 
       2*G[w, w, 0, z] + ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 0, z])/
        (1 + w) + G[(-1 + w)/(1 + w), w, 0, z] + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w) + 
       G[-((1 + w)/(-1 + w)), w, 0, z]) + G[-1, 0, 0, 0, w]/2 + 
     G[0, 0, 0, 0, z] - 2*G[0, w, 0, 0, z] + G[1, 0, 0, 0, w]/2 - 
     G[w, 0, 0, 0, z] + 2*G[w, w, 0, 0, z] + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 0, 0, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), w, 0, 0, z] + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, 0, 0, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), w, 0, 0, z]) + 
   4*(G[0, 0, w]*(G[0, -1, z] + G[0, 1, z] - 2*G[0, w, z] - G[w, -1, z] - 
       G[w, 1, z] + 2*G[w, w, z] + ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, z])/
        (1 + w) + ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 1, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), w, z] + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, 
          z])/(-1 + w) + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, z])/
        (-1 + w) + G[-((1 + w)/(-1 + w)), w, z]) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[-1, 0, 0, w] + 2*G[0, 0, 0, w] - G[1, 0, 0, w]) - 
     G[0, w]*(G[0, -1, 0, z] + G[0, 1, 0, z] - 2*G[0, w, 0, z] - 
       G[w, -1, 0, z] - G[w, 1, 0, z] + 2*G[w, w, 0, z] + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, 0, z])/(1 + w) + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 1, 0, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), w, 0, z] + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, 
          0, z])/(-1 + w) + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, 0, z])/
        (-1 + w) + G[-((1 + w)/(-1 + w)), w, 0, z]) - G[-1, -1, 0, 0, w]/2 + 
     G[-1, 0, 0, 0, w] - G[-1, 1, 0, 0, w]/2 + G[0, -1, 0, 0, z] + 
     G[0, 1, 0, 0, z] - 2*G[0, w, 0, 0, z] - G[1, -1, 0, 0, w]/2 + 
     G[1, 0, 0, 0, w] - G[1, 1, 0, 0, w]/2 - G[w, -1, 0, 0, z] - 
     G[w, 1, 0, 0, z] + 2*G[w, w, 0, 0, z] + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, 0, 0, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 1, 0, 0, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), w, 0, 0, z] + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, 0, 0, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, 0, 0, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), w, 0, 0, z]) - 
   4*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (G[0, 0, z] - 2*G[0, w, z] - G[w, 0, z] + 2*G[w, w, z] + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), w, z] + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, z])/
        (-1 + w) + G[-((1 + w)/(-1 + w)), w, z]) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[0, -1, -1, w] - G[0, -1, 1, w] - G[0, 1, -1, w] + G[0, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[0, 0, -1, z] + G[0, 0, 1, z] + 
       2*G[0, w, -1, z] - 2*G[0, w, 1, z] + G[w, 0, -1, z] - G[w, 0, 1, z] - 
       2*G[w, w, -1, z] + 2*G[w, w, 1, z] + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, -1, z])/(1 + w) + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
       ((-1 - w)*G[(-1 + w)/(1 + w), w, -1, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), w, 1, z] + ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, 
          -1, z])/(-1 + w) + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, 1, z])/
        (-1 + w) + ((1 - w)*G[-((1 + w)/(-1 + w)), w, -1, z])/(-1 + w) + 
       G[-((1 + w)/(-1 + w)), w, 1, z]) + G[-1, 0, -1, -1, w]/2 - 
     G[-1, 0, -1, 1, w]/2 - G[-1, 0, 1, -1, w]/2 + G[-1, 0, 1, 1, w]/2 + 
     G[0, 0, -1, -1, z] - G[0, 0, -1, 1, z] - G[0, 0, 1, -1, z] + 
     G[0, 0, 1, 1, z] - 2*G[0, w, -1, -1, z] + 2*G[0, w, -1, 1, z] + 
     2*G[0, w, 1, -1, z] - 2*G[0, w, 1, 1, z] + G[1, 0, -1, -1, w]/2 - 
     G[1, 0, -1, 1, w]/2 - G[1, 0, 1, -1, w]/2 + G[1, 0, 1, 1, w]/2 - 
     G[w, 0, -1, -1, z] + G[w, 0, -1, 1, z] + G[w, 0, 1, -1, z] - 
     G[w, 0, 1, 1, z] + 2*G[w, w, -1, -1, z] - 2*G[w, w, -1, 1, z] - 
     2*G[w, w, 1, -1, z] + 2*G[w, w, 1, 1, z] + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, -1, -1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, -1, 1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, 1, -1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 1, 1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), w, -1, -1, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), w, -1, 1, z])/(1 + w) + 
     ((-1 - w)*G[(-1 + w)/(1 + w), w, 1, -1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), w, 1, 1, z] + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, -1, -1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, -1, 1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, 1, -1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, 1, 1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), w, -1, -1, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), w, -1, 1, z])/(-1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), w, 1, -1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), w, 1, 1, z]) - 
   4*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (G[0, -1, z] + G[0, 1, z] - 2*G[0, w, z] - G[w, -1, z] - G[w, 1, z] + 
       2*G[w, w, z] + ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 1, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), w, z] + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, 
          z])/(-1 + w) + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, z])/
        (-1 + w) + G[-((1 + w)/(-1 + w)), w, z]) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[-1, -1, -1, w] + G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] + 2*G[0, -1, -1, w] - 2*G[0, -1, 1, w] - 
       2*G[0, 1, -1, w] + 2*G[0, 1, 1, w] - G[1, -1, -1, w] + 
       G[1, -1, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[0, -1, -1, z] + G[0, -1, 1, z] - 
       G[0, 1, -1, z] + G[0, 1, 1, z] + 2*G[0, w, -1, z] - 2*G[0, w, 1, z] + 
       G[w, -1, -1, z] - G[w, -1, 1, z] + G[w, 1, -1, z] - G[w, 1, 1, z] - 
       2*G[w, w, -1, z] + 2*G[w, w, 1, z] + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), -1, -1, z])/(1 + w) + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, 1, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), 1, -1, z])/(1 + w) + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 1, 1, z])/(1 + w) + 
       ((-1 - w)*G[(-1 + w)/(1 + w), w, -1, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), w, 1, z] + ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 
          -1, -1, z])/(-1 + w) + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, 1, 
          z])/(-1 + w) + ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 1, -1, z])/
        (-1 + w) + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, 1, z])/(-1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), w, -1, z])/(-1 + w) + 
       G[-((1 + w)/(-1 + w)), w, 1, z]) - G[-1, -1, -1, -1, w]/2 + 
     G[-1, -1, -1, 1, w]/2 + G[-1, -1, 1, -1, w]/2 - G[-1, -1, 1, 1, w]/2 + 
     G[-1, 0, -1, -1, w] - G[-1, 0, -1, 1, w] - G[-1, 0, 1, -1, w] + 
     G[-1, 0, 1, 1, w] - G[-1, 1, -1, -1, w]/2 + G[-1, 1, -1, 1, w]/2 + 
     G[-1, 1, 1, -1, w]/2 - G[-1, 1, 1, 1, w]/2 + G[0, -1, -1, -1, z] - 
     G[0, -1, -1, 1, z] - G[0, -1, 1, -1, z] + G[0, -1, 1, 1, z] + 
     G[0, 1, -1, -1, z] - G[0, 1, -1, 1, z] - G[0, 1, 1, -1, z] + 
     G[0, 1, 1, 1, z] - 2*G[0, w, -1, -1, z] + 2*G[0, w, -1, 1, z] + 
     2*G[0, w, 1, -1, z] - 2*G[0, w, 1, 1, z] - G[1, -1, -1, -1, w]/2 + 
     G[1, -1, -1, 1, w]/2 + G[1, -1, 1, -1, w]/2 - G[1, -1, 1, 1, w]/2 + 
     G[1, 0, -1, -1, w] - G[1, 0, -1, 1, w] - G[1, 0, 1, -1, w] + 
     G[1, 0, 1, 1, w] - G[1, 1, -1, -1, w]/2 + G[1, 1, -1, 1, w]/2 + 
     G[1, 1, 1, -1, w]/2 - G[1, 1, 1, 1, w]/2 - G[w, -1, -1, -1, z] + 
     G[w, -1, -1, 1, z] + G[w, -1, 1, -1, z] - G[w, -1, 1, 1, z] - 
     G[w, 1, -1, -1, z] + G[w, 1, -1, 1, z] + G[w, 1, 1, -1, z] - 
     G[w, 1, 1, 1, z] + 2*G[w, w, -1, -1, z] - 2*G[w, w, -1, 1, z] - 
     2*G[w, w, 1, -1, z] + 2*G[w, w, 1, 1, z] + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, -1, -1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), -1, -1, 1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), -1, 1, -1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, 1, 1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 1, -1, -1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 1, -1, 1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 1, 1, -1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 1, 1, 1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), w, -1, -1, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), w, -1, 1, z])/(1 + w) + 
     ((-1 - w)*G[(-1 + w)/(1 + w), w, 1, -1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), w, 1, 1, z] + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, -1, -1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -1, -1, 1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -1, 1, -1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, 1, 1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, -1, -1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 1, -1, 1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 1, 1, -1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, 1, 1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), w, -1, -1, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), w, -1, 1, z])/(-1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), w, 1, -1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), w, 1, 1, z]) + 
   8*(G[0, 0, w]*(G[0, 0, z] - G[0, w, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
        G[0, (-1 + w)/(1 + w), z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), z] - G[w, 0, z] + G[w, w, z] + 
       (1/(2*(1 + w)) + w/(2*(1 + w)))*G[w, (-1 + w)/(1 + w), z] + 
       (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), z] + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), w, z])/(1 + w) + 
       ((1/(4*(1 + w)) + w/(2*(1 + w)) + w^2/(4*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/(4*(-1 + w)) + w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), z])/(1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), w, z])/(-1 + w) + 
       ((-1/(4*(1 + w)) + w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), z])/(-1 + w) + 
       ((1/(4*(-1 + w)) - w/(2*(-1 + w)) + w^2/(4*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, 0, 0, w]/2 + G[1, 0, 0, w]/2) - 
     G[0, w]*(G[0, 0, 0, z] - G[0, w, 0, z] + 
       (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), 0, z] + 
       (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 0, z] - 
       G[w, 0, 0, z] + G[w, w, 0, z] + (1/(2*(1 + w)) + w/(2*(1 + w)))*
        G[w, (-1 + w)/(1 + w), 0, z] + (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*
        G[w, -((1 + w)/(-1 + w)), 0, z] + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 0, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), w, 0, z])/(1 + w) + 
       ((1/(4*(1 + w)) + w/(2*(1 + w)) + w^2/(4*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((-1/(4*(-1 + w)) + w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), 0, z])/(1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), w, 0, z])/(-1 + w) + 
       ((-1/(4*(1 + w)) + w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), 0, z])/(-1 + w) + 
       ((1/(4*(-1 + w)) - w/(2*(-1 + w)) + w^2/(4*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, z])/(-1 + w)) + 
     G[-1, -1, 0, 0, w]/4 + G[-1, 1, 0, 0, w]/4 + G[0, 0, 0, 0, z] - 
     G[0, w, 0, 0, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), 0, 0, z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
      G[0, -((1 + w)/(-1 + w)), 0, 0, z] + G[1, -1, 0, 0, w]/4 + 
     G[1, 1, 0, 0, w]/4 - G[w, 0, 0, 0, z] + G[w, w, 0, 0, z] + 
     (1/(2*(1 + w)) + w/(2*(1 + w)))*G[w, (-1 + w)/(1 + w), 0, 0, z] + 
     (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), 0, 0, z] + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 0, 0, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), w, 0, 0, z])/(1 + w) + 
     ((1/(4*(1 + w)) + w/(2*(1 + w)) + w^2/(4*(1 + w)))*
       G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 0, 0, z])/(1 + w) + 
     ((-1/(4*(-1 + w)) + w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 0, 0, z])/(1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, 0, 0, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), w, 0, 0, z])/(-1 + w) + 
     ((-1/(4*(1 + w)) + w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 0, 0, z])/(-1 + w) + 
     ((1/(4*(-1 + w)) - w/(2*(-1 + w)) + w^2/(4*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w)) - 
   4*((-G[0, -1, w] + G[0, 1, w])*(-G[0, (-1 + w)/(1 + w), z] + 
       ((1 - w)^(-1) + w/(-1 + w))*G[0, -((1 + w)/(-1 + w)), z] + 
       G[w, (-1 + w)/(1 + w), z] + ((-1 + w)^(-1) - w/(-1 + w))*
        G[w, -((1 + w)/(-1 + w)), z] + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), z])/(1 + w) + 
       ((1/(2*(-1 + w)) - w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), z])/(-1 + w) + 
       ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, 0, -1, w] - G[-1, 0, 1, w] - G[1, 0, -1, w] + G[1, 0, 1, w]) + 
     (G[-1, w] - G[1, w])*(((1 + w)^(-1) + w/(1 + w))*G[0, (-1 + w)/(1 + w), 
         0, z] - G[0, -((1 + w)/(-1 + w)), 0, z] + 
       ((-1 - w)^(-1) - w/(1 + w))*G[w, (-1 + w)/(1 + w), 0, z] + 
       G[w, -((1 + w)/(-1 + w)), 0, z] + 
       ((-1/(2*(1 + w)) - w/(1 + w) - w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
          (-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 0, z])/(1 + w) + 
       ((1/(2*(1 + w)) - w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), 0, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, z])/
        (-1 + w)) + G[-1, -1, 0, -1, w]/2 - G[-1, -1, 0, 1, w]/2 - 
     G[-1, 1, 0, -1, w]/2 + G[-1, 1, 0, 1, w]/2 - G[0, (-1 + w)/(1 + w), 0, 
      -1, z] + ((1 + w)^(-1) + w/(1 + w))*G[0, (-1 + w)/(1 + w), 0, 1, z] + 
     ((1 - w)^(-1) + w/(-1 + w))*G[0, -((1 + w)/(-1 + w)), 0, -1, z] - 
     G[0, -((1 + w)/(-1 + w)), 0, 1, z] + G[1, -1, 0, -1, w]/2 - 
     G[1, -1, 0, 1, w]/2 - G[1, 1, 0, -1, w]/2 + G[1, 1, 0, 1, w]/2 + 
     G[w, (-1 + w)/(1 + w), 0, -1, z] + ((-1 - w)^(-1) - w/(1 + w))*
      G[w, (-1 + w)/(1 + w), 0, 1, z] + ((-1 + w)^(-1) - w/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), 0, -1, z] + G[w, -((1 + w)/(-1 + w)), 0, 1, 
      z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 0, -1, z])/
      (1 + w) + ((-1/(2*(1 + w)) - w/(1 + w) - w^2/(2*(1 + w)))*
       G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
     ((1/(2*(-1 + w)) - w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 0, -1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 0, 1, z])/
      (1 + w) + ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 0, -1, 
        z])/(-1 + w) + ((1/(2*(1 + w)) - w^2/(2*(1 + w)))*
       G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 0, 1, z])/(-1 + w) + 
     ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, 1, z])/
      (-1 + w)) - 8*((G[-1, 0, w]/2 - G[1, 0, w]/2)*
      (-G[0, (-1 + w)/(1 + w), z] + ((1 - w)^(-1) + w/(-1 + w))*
        G[0, -((1 + w)/(-1 + w)), z] + G[w, (-1 + w)/(1 + w), z] + 
       ((-1 + w)^(-1) - w/(-1 + w))*G[w, -((1 + w)/(-1 + w)), z] + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), z])/(1 + w) + 
       ((1/(2*(-1 + w)) - w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), z])/(-1 + w) + 
       ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[-1, -1, 0, w]/2 + G[-1, 1, 0, w]/2 + G[1, -1, 0, w]/2 - 
       G[1, 1, 0, w]/2) - G[0, w]*((1/(2*(1 + w)) + w/(2*(1 + w)))*
        G[0, (-1 + w)/(1 + w), -1, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
        G[0, (-1 + w)/(1 + w), 1, z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), -1, z] + (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), 1, z] + (1/(2*(-1 - w)) - w/(2*(1 + w)))*
        G[w, (-1 + w)/(1 + w), -1, z] + (-1/(2*(-1 - w)) + w/(2*(1 + w)))*
        G[w, (-1 + w)/(1 + w), 1, z] + (1/(2*(1 - w)) + w/(2*(-1 + w)))*
        G[w, -((1 + w)/(-1 + w)), -1, z] + (-1/(2*(1 - w)) - w/(2*(-1 + w)))*
        G[w, -((1 + w)/(-1 + w)), 1, z] + 
       ((-1/(4*(1 + w)) - w/(2*(1 + w)) - w^2/(4*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((1/(4*(1 + w)) + w/(2*(1 + w)) + w^2/(4*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 1, z])/(1 + w) + 
       ((-1/(4*(-1 + w)) + w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), -1, z])/(1 + w) + 
       ((1/(4*(-1 + w)) - w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), 1, z])/(1 + w) + 
       ((1/(4*(1 + w)) - w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), -1, z])/(-1 + w) + 
       ((-1/(4*(1 + w)) + w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), 1, z])/(-1 + w) + 
       ((1/(4*(-1 + w)) - w/(2*(-1 + w)) + w^2/(4*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, z])/(-1 + w) + 
       ((-1/(4*(-1 + w)) + w/(2*(-1 + w)) - w^2/(4*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, z])/(-1 + w)) - 
     G[-1, -1, -1, 0, w]/4 + G[-1, -1, 1, 0, w]/4 + G[-1, 1, -1, 0, w]/4 - 
     G[-1, 1, 1, 0, w]/4 + (1/(2*(1 + w)) + w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), -1, 0, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), 1, 0, z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
      G[0, -((1 + w)/(-1 + w)), -1, 0, z] + 
     (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 1, 0, z] - 
     G[1, -1, -1, 0, w]/4 + G[1, -1, 1, 0, w]/4 + G[1, 1, -1, 0, w]/4 - 
     G[1, 1, 1, 0, w]/4 + (1/(2*(-1 - w)) - w/(2*(1 + w)))*
      G[w, (-1 + w)/(1 + w), -1, 0, z] + (-1/(2*(-1 - w)) + w/(2*(1 + w)))*
      G[w, (-1 + w)/(1 + w), 1, 0, z] + (1/(2*(1 - w)) + w/(2*(-1 + w)))*
      G[w, -((1 + w)/(-1 + w)), -1, 0, z] + (-1/(2*(1 - w)) - w/(2*(-1 + w)))*
      G[w, -((1 + w)/(-1 + w)), 1, 0, z] + 
     ((-1/(4*(1 + w)) - w/(2*(1 + w)) - w^2/(4*(1 + w)))*
       G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), -1, 0, z])/(1 + w) + 
     ((1/(4*(1 + w)) + w/(2*(1 + w)) + w^2/(4*(1 + w)))*
       G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 1, 0, z])/(1 + w) + 
     ((-1/(4*(-1 + w)) + w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), -1, 0, z])/(1 + w) + 
     ((1/(4*(-1 + w)) - w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 1, 0, z])/(1 + w) + 
     ((1/(4*(1 + w)) - w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), -1, 0, z])/(-1 + w) + 
     ((-1/(4*(1 + w)) + w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 1, 0, z])/(-1 + w) + 
     ((1/(4*(-1 + w)) - w/(2*(-1 + w)) + w^2/(4*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, 0, z])/(-1 + w) + 
     ((-1/(4*(-1 + w)) + w/(2*(-1 + w)) - w^2/(4*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, 0, z])/(-1 + w)) + 
   8*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (G[0, 0, z] - G[0, w, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
        G[0, (-1 + w)/(1 + w), z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), z] - G[w, 0, z] + G[w, w, z] + 
       (1/(2*(1 + w)) + w/(2*(1 + w)))*G[w, (-1 + w)/(1 + w), z] + 
       (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), z] + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), w, z])/(1 + w) + 
       ((1/(4*(1 + w)) + w/(2*(1 + w)) + w^2/(4*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/(4*(-1 + w)) + w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), z])/(1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), w, z])/(-1 + w) + 
       ((-1/(4*(1 + w)) + w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), z])/(-1 + w) + 
       ((1/(4*(-1 + w)) - w/(2*(-1 + w)) + w^2/(4*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, -1, -1, w]/2 - G[-1, -1, 1, w]/2 - G[-1, 1, -1, w]/2 + 
       G[-1, 1, 1, w]/2 + G[1, -1, -1, w]/2 - G[1, -1, 1, w]/2 - 
       G[1, 1, -1, w]/2 + G[1, 1, 1, w]/2) + (G[-1, w] - G[1, w])*
      (-G[0, 0, -1, z] + G[0, 0, 1, z] + G[0, w, -1, z] - G[0, w, 1, z] + 
       (1/(2*(1 + w)) + w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), -1, z] + 
       (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), 1, z] + 
       (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), -1, z] + 
       (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 1, z] + 
       G[w, 0, -1, z] - G[w, 0, 1, z] - G[w, w, -1, z] + G[w, w, 1, z] + 
       (1/(2*(-1 - w)) - w/(2*(1 + w)))*G[w, (-1 + w)/(1 + w), -1, z] + 
       (-1/(2*(-1 - w)) + w/(2*(1 + w)))*G[w, (-1 + w)/(1 + w), 1, z] + 
       (-1/(2*(1 - w)) - w/(2*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), -1, z] + 
       (1/(2*(1 - w)) + w/(2*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), 1, z] + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, -1, z])/(1 + w) + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), w, -1, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), w, 1, z])/(1 + w) + 
       ((-1/(4*(1 + w)) - w/(2*(1 + w)) - w^2/(4*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((1/(4*(1 + w)) + w/(2*(1 + w)) + w^2/(4*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 1, z])/(1 + w) + 
       ((1/(4*(-1 + w)) - w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), -1, z])/(1 + w) + 
       ((-1/(4*(-1 + w)) + w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), 1, z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, 1, z])/(-1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), w, -1, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), w, 1, z])/(-1 + w) + 
       ((1/(4*(1 + w)) - w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), -1, z])/(-1 + w) + 
       ((-1/(4*(1 + w)) + w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), 1, z])/(-1 + w) + 
       ((-1/(4*(-1 + w)) + w/(2*(-1 + w)) - w^2/(4*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, z])/(-1 + w) + 
       ((1/(4*(-1 + w)) - w/(2*(-1 + w)) + w^2/(4*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, z])/(-1 + w)) + 
     G[-1, -1, -1, -1, w]/4 - G[-1, -1, -1, 1, w]/4 - G[-1, -1, 1, -1, w]/4 + 
     G[-1, -1, 1, 1, w]/4 + G[-1, 1, -1, -1, w]/4 - G[-1, 1, -1, 1, w]/4 - 
     G[-1, 1, 1, -1, w]/4 + G[-1, 1, 1, 1, w]/4 + G[0, 0, -1, -1, z] - 
     G[0, 0, -1, 1, z] - G[0, 0, 1, -1, z] + G[0, 0, 1, 1, z] - 
     G[0, w, -1, -1, z] + G[0, w, -1, 1, z] + G[0, w, 1, -1, z] - 
     G[0, w, 1, 1, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), -1, -1, z] + (1/(2*(1 + w)) + w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), -1, 1, z] + (1/(2*(1 + w)) + w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), 1, -1, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), 1, 1, z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
      G[0, -((1 + w)/(-1 + w)), -1, -1, z] + 
     (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), -1, 1, z] + 
     (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 1, -1, z] + 
     (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 1, 1, z] + 
     G[1, -1, -1, -1, w]/4 - G[1, -1, -1, 1, w]/4 - G[1, -1, 1, -1, w]/4 + 
     G[1, -1, 1, 1, w]/4 + G[1, 1, -1, -1, w]/4 - G[1, 1, -1, 1, w]/4 - 
     G[1, 1, 1, -1, w]/4 + G[1, 1, 1, 1, w]/4 - G[w, 0, -1, -1, z] + 
     G[w, 0, -1, 1, z] + G[w, 0, 1, -1, z] - G[w, 0, 1, 1, z] + 
     G[w, w, -1, -1, z] - G[w, w, -1, 1, z] - G[w, w, 1, -1, z] + 
     G[w, w, 1, 1, z] + (-1/(2*(-1 - w)) + w/(2*(1 + w)))*
      G[w, (-1 + w)/(1 + w), -1, -1, z] + (1/(2*(-1 - w)) - w/(2*(1 + w)))*
      G[w, (-1 + w)/(1 + w), -1, 1, z] + (1/(2*(-1 - w)) - w/(2*(1 + w)))*
      G[w, (-1 + w)/(1 + w), 1, -1, z] + (-1/(2*(-1 - w)) + w/(2*(1 + w)))*
      G[w, (-1 + w)/(1 + w), 1, 1, z] + (1/(2*(1 - w)) + w/(2*(-1 + w)))*
      G[w, -((1 + w)/(-1 + w)), -1, -1, z] + 
     (-1/(2*(1 - w)) - w/(2*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), -1, 1, z] + 
     (-1/(2*(1 - w)) - w/(2*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), 1, -1, z] + 
     (1/(2*(1 - w)) + w/(2*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), 1, 1, z] + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, -1, -1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, -1, 1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, 1, -1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 1, 1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), w, -1, -1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), w, -1, 1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), w, 1, -1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), w, 1, 1, z])/(1 + w) + 
     ((1/(4*(1 + w)) + w/(2*(1 + w)) + w^2/(4*(1 + w)))*
       G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), -1, -1, z])/(1 + w) + 
     ((-1/(4*(1 + w)) - w/(2*(1 + w)) - w^2/(4*(1 + w)))*
       G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), -1, 1, z])/(1 + w) + 
     ((-1/(4*(1 + w)) - w/(2*(1 + w)) - w^2/(4*(1 + w)))*
       G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 1, -1, z])/(1 + w) + 
     ((1/(4*(1 + w)) + w/(2*(1 + w)) + w^2/(4*(1 + w)))*
       G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 1, 1, z])/(1 + w) + 
     ((-1/(4*(-1 + w)) + w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), -1, -1, z])/(1 + w) + 
     ((1/(4*(-1 + w)) - w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), -1, 1, z])/(1 + w) + 
     ((1/(4*(-1 + w)) - w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 1, -1, z])/(1 + w) + 
     ((-1/(4*(-1 + w)) + w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 1, 1, z])/(1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, -1, -1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, -1, 1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, 1, -1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, 1, 1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), w, -1, -1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), w, -1, 1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), w, 1, -1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), w, 1, 1, z])/(-1 + w) + 
     ((-1/(4*(1 + w)) + w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), -1, -1, z])/(-1 + w) + 
     ((1/(4*(1 + w)) - w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), -1, 1, z])/(-1 + w) + 
     ((1/(4*(1 + w)) - w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 1, -1, z])/(-1 + w) + 
     ((-1/(4*(1 + w)) + w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 1, 1, z])/(-1 + w) + 
     ((1/(4*(-1 + w)) - w/(2*(-1 + w)) + w^2/(4*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, -1, z])/(-1 + w) + 
     ((-1/(4*(-1 + w)) + w/(2*(-1 + w)) - w^2/(4*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, 1, z])/(-1 + w) + 
     ((-1/(4*(-1 + w)) + w/(2*(-1 + w)) - w^2/(4*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, -1, z])/(-1 + w) + 
     ((1/(4*(-1 + w)) - w/(2*(-1 + w)) + w^2/(4*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, 1, z])/(-1 + w)) + 
   12*(G[0, w] - G[0, z] + 2*G[w, z])*Zeta[3] - 
   4*(-G[-1, w] - G[-1, z] + 2*G[0, w] - G[1, w] - G[1, z] + 2*G[w, z])*
    Zeta[3] - 8*(G[-1, w]/2 - G[0, z] + G[1, w]/2 + G[w, z] + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*Zeta[3], 
 fE22[{0}, sij, sjk, sik] -> 0, fE22[{1}, sij, sjk, sik] -> 0, 
 fE22[{2}, sij, sjk, sik] -> 
  2*(-(G[0, z]*(G[-1, w] - G[1, w])) - G[0, -1, w] + G[0, -1, z] + 
     G[0, 1, w] - G[0, 1, z]) + 4*(-(G[0, w]*(-G[-1, z]/2 + G[1, z]/2)) + 
     G[-1, 0, w]/2 - G[-1, 0, z]/2 - G[1, 0, w]/2 + G[1, 0, z]/2), 
 fE22[{3}, sij, sjk, sik] -> 
  (-2*Pi^2*(-G[-1, w]/2 - G[-1, z]/2 + G[1, w]/2 + G[1, z]/2))/3 + 
   6*((G[-1, w] - G[1, w])*(-G[0, -1, z] - G[0, 1, z] + 2*G[0, w^(-1), z]) - 
     G[0, z]*(G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w]) - 
     G[0, -1, -1, w] + G[0, -1, -1, z] + G[0, -1, 1, w] - G[0, -1, 1, z] - 
     G[0, 1, -1, w] + G[0, 1, -1, z] + G[0, 1, 1, w] - G[0, 1, 1, z] - 
     2*G[0, w^(-1), -1, z] + 2*G[0, w^(-1), 1, z]) - 
   2*((G[-1, w] - G[1, w])*(G[0, -1, z] + G[0, 1, z] - 2*G[0, w, z]) - 
     G[0, z]*(-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
       G[1, -1, w] + G[1, 1, w]) + G[0, -1, -1, w] - G[0, -1, -1, z] - 
     G[0, -1, 1, w] + G[0, -1, 1, z] - 2*G[0, 0, -1, w] + 2*G[0, 0, 1, w] + 
     G[0, 1, -1, w] - G[0, 1, -1, z] - G[0, 1, 1, w] + G[0, 1, 1, z] + 
     2*G[0, w, -1, z] - 2*G[0, w, 1, z]) + 
   4*(4*(-G[-1, z]/2 + G[1, z]/2)*G[0, 0, w] - 
     G[0, w]*(-2*G[-1, 0, z] + 3*G[-1, -w, z] + G[-1, w, z] + 2*G[1, 0, z] - 
       3*G[1, -w, z] - G[1, w, z]) - 2*G[-1, 0, 0, w] - 2*G[-1, 0, 0, z] + 
     3*G[-1, -w, 0, z] + G[-1, w, 0, z] + 2*G[1, 0, 0, w] + 2*G[1, 0, 0, z] - 
     3*G[1, -w, 0, z] - G[1, w, 0, z]) - 
   4*((-G[0, z] + 2*G[w, z])*(-G[0, -1, w] + G[0, 1, w]) + 
     (G[-1, w] - G[1, w])*(G[0, 0, z] - 2*G[w, 0, z]) - G[0, 0, -1, w] - 
     G[0, 0, -1, z] + G[0, 0, 1, w] + G[0, 0, 1, z] + 2*G[w, 0, -1, z] - 
     2*G[w, 0, 1, z]) - 
   8*((-G[0, z] + 2*G[w, z])*(G[-1, 0, w]/2 - G[1, 0, w]/2) - 
     G[0, w]*(G[0, -1, z]/2 - G[0, 1, z]/2 - G[w, -1, z] + G[w, 1, z]) + 
     G[0, -1, 0, w]/2 + G[0, -1, 0, z]/2 - G[0, 1, 0, w]/2 - 
     G[0, 1, 0, z]/2 - G[w, -1, 0, z] + G[w, 1, 0, z]) - 
   8*((G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      G[0, 0, w] - G[0, w]*(G[(-1 + w)/(1 + w), 0, z] + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w)) - G[-1, 0, 0, w] + 
     G[1, 0, 0, w] + G[(-1 + w)/(1 + w), 0, 0, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w)) + 
   2*((2*G[0, z] - 6*G[-w^(-1), z] - 2*G[w, z] + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[0, -1, w] + G[0, 1, w]) + (G[-1, w] - G[1, w])*
      (-2*G[0, 0, z] + 6*G[-w^(-1), 0, z] + 2*G[w, 0, z] + 
       ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w)) - 
     2*G[-1, 0, -1, w] + 2*G[-1, 0, 1, w] + 2*G[0, 0, -1, z] - 
     2*G[0, 0, 1, z] - 2*G[1, 0, -1, w] + 2*G[1, 0, 1, w] - 
     6*G[-w^(-1), 0, -1, z] + 6*G[-w^(-1), 0, 1, z] - 2*G[w, 0, -1, z] + 
     2*G[w, 0, 1, z] + ((2 + 2*w)*G[(-1 + w)/(1 + w), 0, -1, z])/(1 + w) + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, 1, z])/(-1 + w)) + 
   8*((-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[0, -1, w] + G[0, 1, w]) + (G[-1, w] - G[1, w])*
      (G[0, 0, z] - G[w, 0, z] + ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, z])/
        (1 + w) + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w)) - 
     G[-1, 0, -1, w]/2 + G[-1, 0, 1, w]/2 - G[0, 0, -1, z] + G[0, 0, 1, z] - 
     G[1, 0, -1, w]/2 + G[1, 0, 1, w]/2 + G[w, 0, -1, z] - G[w, 0, 1, z] + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, -1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, 1, z])/(-1 + w)) + 
   4*((2*G[0, z] - 6*G[-w^(-1), z] - 2*G[w, z] + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, 0, w]/2 - G[1, 0, w]/2) - G[0, w]*(-G[0, -1, z] + G[0, 1, z] + 
       3*G[-w^(-1), -1, z] - 3*G[-w^(-1), 1, z] + G[w, -1, z] - G[w, 1, z] + 
       ((-1 - w)*G[(-1 + w)/(1 + w), -1, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), 1, z] + ((1 - w)*G[-((1 + w)/(-1 + w)), -1, z])/
        (-1 + w) + G[-((1 + w)/(-1 + w)), 1, z]) + G[-1, -1, 0, w] - 
     G[-1, 1, 0, w] - G[0, -1, 0, z] + G[0, 1, 0, z] + G[1, -1, 0, w] - 
     G[1, 1, 0, w] + 3*G[-w^(-1), -1, 0, z] - 3*G[-w^(-1), 1, 0, z] + 
     G[w, -1, 0, z] - G[w, 1, 0, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), -1, 0, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), 1, 0, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), -1, 0, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), 1, 0, z]) + 
   16*((-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, 0, w]/2 - G[1, 0, w]/2) - G[0, w]*(G[0, -1, z]/2 - 
       G[0, 1, z]/2 - G[w, -1, z]/2 + G[w, 1, z]/2 + 
       ((-1/4 - w/4)*G[(-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((1/4 + w/4)*G[(-1 + w)/(1 + w), 1, z])/(1 + w) + 
       ((1/4 - w/4)*G[-((1 + w)/(-1 + w)), -1, z])/(-1 + w) + 
       ((-1/4 + w/4)*G[-((1 + w)/(-1 + w)), 1, z])/(-1 + w)) + 
     G[-1, -1, 0, w]/4 - G[-1, 1, 0, w]/4 + G[0, -1, 0, z]/2 - 
     G[0, 1, 0, z]/2 + G[1, -1, 0, w]/4 - G[1, 1, 0, w]/4 - 
     G[w, -1, 0, z]/2 + G[w, 1, 0, z]/2 + 
     ((-1/4 - w/4)*G[(-1 + w)/(1 + w), -1, 0, z])/(1 + w) + 
     ((1/4 + w/4)*G[(-1 + w)/(1 + w), 1, 0, z])/(1 + w) + 
     ((1/4 - w/4)*G[-((1 + w)/(-1 + w)), -1, 0, z])/(-1 + w) + 
     ((-1/4 + w/4)*G[-((1 + w)/(-1 + w)), 1, 0, z])/(-1 + w)) - 
   8*((G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w]) + 
     (G[-1, w] - G[1, w])*(((-1 - w)*G[(-1 + w)/(1 + w), -1, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), 1, z] + G[-((1 + w)/(-1 + w)), -1, z] + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), 1, z])/(-1 + w)) - G[-1, -1, -1, w] + 
     G[-1, -1, 1, w] + G[-1, 1, -1, w] - G[-1, 1, 1, w] + G[1, -1, -1, w] - 
     G[1, -1, 1, w] - G[1, 1, -1, w] + G[1, 1, 1, w] + 
     G[(-1 + w)/(1 + w), -1, -1, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), -1, 1, z])/(1 + w) + 
     ((-1 - w)*G[(-1 + w)/(1 + w), 1, -1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), 1, 1, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), -1, -1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), -1, 1, z] + G[-((1 + w)/(-1 + w)), 1, -1, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 1, 1, z])/(-1 + w)), 
 fE22[{4}, sij, sjk, sik] -> 
  (Pi^2*(-(G[0, z]*(G[-1, w] - G[1, w])) - G[0, -1, w] + G[0, -1, z] + 
      G[0, 1, w] - G[0, 1, z]))/3 + 
   (2*Pi^2*(-(G[0, w]*(-G[-1, z]/2 + G[1, z]/2)) + G[-1, 0, w]/2 - 
      G[-1, 0, z]/2 - G[1, 0, w]/2 + G[1, 0, z]/2))/3 - 
   (2*Pi^2*(-4*G[0, w]*(-G[-1, z]/2 + G[1, z]/2) + 2*G[-1, 0, w] - 
      2*G[-1, 0, z] + 3*G[-1, -w, z] + G[-1, w, z] - 2*G[1, 0, w] + 
      2*G[1, 0, z] - 3*G[1, -w, z] - G[1, w, z]))/3 + 
   (4*Pi^2*((-G[-1, w]/2 + G[1, w]/2)*(-G[0, z] + 2*G[w, z]) - 
      G[0, -1, w]/2 + G[0, -1, z]/2 + G[0, 1, w]/2 - G[0, 1, z]/2 - 
      G[w, -1, z] + G[w, 1, z]))/3 + 
   (4*Pi^2*(-(G[0, w]*(G[(-1 + w)/(1 + w), z] + 
         ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))) + G[-1, 0, w] - 
      G[1, 0, w] + G[(-1 + w)/(1 + w), 0, z] + 
      ((1 - w)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w)))/3 - 
   (2*Pi^2*((-G[-1, w]/2 + G[1, w]/2)*(2*G[0, z] - 6*G[-w^(-1), z] - 
        2*G[w, z] + ((2 + 2*w)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
        ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w)) - G[-1, -1, w] + 
      G[-1, 1, w] - G[0, -1, z] + G[0, 1, z] - G[1, -1, w] + G[1, 1, w] + 
      3*G[-w^(-1), -1, z] - 3*G[-w^(-1), 1, z] + G[w, -1, z] - G[w, 1, z] + 
      ((-1 - w)*G[(-1 + w)/(1 + w), -1, z])/(1 + w) + 
      G[(-1 + w)/(1 + w), 1, z] + ((1 - w)*G[-((1 + w)/(-1 + w)), -1, z])/
       (-1 + w) + G[-((1 + w)/(-1 + w)), 1, z]))/3 - 
   (8*Pi^2*((-G[-1, w]/2 + G[1, w]/2)*(-G[0, z] + G[w, z] + 
        ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
        ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w)) - G[-1, -1, w]/4 + 
      G[-1, 1, w]/4 + G[0, -1, z]/2 - G[0, 1, z]/2 - G[1, -1, w]/4 + 
      G[1, 1, w]/4 - G[w, -1, z]/2 + G[w, 1, z]/2 + 
      ((-1/4 - w/4)*G[(-1 + w)/(1 + w), -1, z])/(1 + w) + 
      ((1/4 + w/4)*G[(-1 + w)/(1 + w), 1, z])/(1 + w) + 
      ((1/4 - w/4)*G[-((1 + w)/(-1 + w)), -1, z])/(-1 + w) + 
      ((-1/4 + w/4)*G[-((1 + w)/(-1 + w)), 1, z])/(-1 + w)))/3 - 
   12*((G[0, -1, z] - G[0, 1, z])*(G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + 
       G[1, 1, w]) + (G[-1, w] - G[1, w])*(-G[0, -1, -1, z] + 
       G[0, -1, 1, z] + G[0, 1, -1, z] - G[0, 1, 1, z]) - 
     G[0, z]*(G[-1, -1, -1, w] - G[-1, -1, 1, w] - G[-1, 1, -1, w] + 
       G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] + G[1, 1, -1, w] - 
       G[1, 1, 1, w]) - G[0, -1, -1, -1, w] + G[0, -1, -1, -1, z] + 
     G[0, -1, -1, 1, w] - G[0, -1, -1, 1, z] + G[0, -1, 1, -1, w] - 
     G[0, -1, 1, -1, z] - G[0, -1, 1, 1, w] + G[0, -1, 1, 1, z] + 
     G[0, 1, -1, -1, w] - G[0, 1, -1, -1, z] - G[0, 1, -1, 1, w] + 
     G[0, 1, -1, 1, z] - G[0, 1, 1, -1, w] + G[0, 1, 1, -1, z] + 
     G[0, 1, 1, 1, w] - G[0, 1, 1, 1, z]) + 
   18*((-G[0, -1, z] - G[0, 1, z] + 2*G[0, w^(-1), z])*
      (G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[0, -1, -1, z] - G[0, -1, 1, z] + 
       2*G[0, -1, w^(-1), z] - G[0, 1, -1, z] - G[0, 1, 1, z] + 
       2*G[0, 1, w^(-1), z] + 2*G[0, w^(-1), -1, z] + 2*G[0, w^(-1), 1, z] - 
       4*G[0, w^(-1), w^(-1), z]) - G[0, z]*(G[-1, -1, -1, w] - 
       G[-1, -1, 1, w] + G[-1, 1, -1, w] - G[-1, 1, 1, w] + G[1, -1, -1, w] - 
       G[1, -1, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) - 
     G[0, -1, -1, -1, w] + G[0, -1, -1, -1, z] + G[0, -1, -1, 1, w] - 
     G[0, -1, -1, 1, z] - G[0, -1, 1, -1, w] + G[0, -1, 1, -1, z] + 
     G[0, -1, 1, 1, w] - G[0, -1, 1, 1, z] - 2*G[0, -1, w^(-1), -1, z] + 
     2*G[0, -1, w^(-1), 1, z] - G[0, 1, -1, -1, w] + G[0, 1, -1, -1, z] + 
     G[0, 1, -1, 1, w] - G[0, 1, -1, 1, z] - G[0, 1, 1, -1, w] + 
     G[0, 1, 1, -1, z] + G[0, 1, 1, 1, w] - G[0, 1, 1, 1, z] - 
     2*G[0, 1, w^(-1), -1, z] + 2*G[0, 1, w^(-1), 1, z] - 
     2*G[0, w^(-1), -1, -1, z] + 2*G[0, w^(-1), -1, 1, z] - 
     2*G[0, w^(-1), 1, -1, z] + 2*G[0, w^(-1), 1, 1, z] + 
     4*G[0, w^(-1), w^(-1), -1, z] - 4*G[0, w^(-1), w^(-1), 1, z]) - 
   6*((-G[0, -1, z] - G[0, 1, z] + 2*G[0, w^(-1), z])*
      (-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
       G[1, -1, w] + G[1, 1, w]) + (G[-1, w] - G[1, w])*
      (G[0, -1, -1, z] + G[0, -1, 1, z] - 2*G[0, -1, w, z] + G[0, 1, -1, z] + 
       G[0, 1, 1, z] - 2*G[0, 1, w, z] - 2*G[0, w^(-1), -1, z] - 
       2*G[0, w^(-1), 1, z] + 4*G[0, w^(-1), w, z]) - 
     G[0, z]*(-G[-1, -1, -1, w] + G[-1, -1, 1, w] + 2*G[-1, 0, -1, w] - 
       2*G[-1, 0, 1, w] - G[-1, 1, -1, w] + G[-1, 1, 1, w] - 
       G[1, -1, -1, w] + G[1, -1, 1, w] + 2*G[1, 0, -1, w] - 
       2*G[1, 0, 1, w] - G[1, 1, -1, w] + G[1, 1, 1, w]) + 
     G[0, -1, -1, -1, w] - G[0, -1, -1, -1, z] - G[0, -1, -1, 1, w] + 
     G[0, -1, -1, 1, z] - 2*G[0, -1, 0, -1, w] + 2*G[0, -1, 0, 1, w] + 
     G[0, -1, 1, -1, w] - G[0, -1, 1, -1, z] - G[0, -1, 1, 1, w] + 
     G[0, -1, 1, 1, z] + 2*G[0, -1, w, -1, z] - 2*G[0, -1, w, 1, z] + 
     G[0, 1, -1, -1, w] - G[0, 1, -1, -1, z] - G[0, 1, -1, 1, w] + 
     G[0, 1, -1, 1, z] - 2*G[0, 1, 0, -1, w] + 2*G[0, 1, 0, 1, w] + 
     G[0, 1, 1, -1, w] - G[0, 1, 1, -1, z] - G[0, 1, 1, 1, w] + 
     G[0, 1, 1, 1, z] + 2*G[0, 1, w, -1, z] - 2*G[0, 1, w, 1, z] + 
     2*G[0, w^(-1), -1, -1, z] - 2*G[0, w^(-1), -1, 1, z] + 
     2*G[0, w^(-1), 1, -1, z] - 2*G[0, w^(-1), 1, 1, z] - 
     4*G[0, w^(-1), w, -1, z] + 4*G[0, w^(-1), w, 1, z]) - 
   6*((G[0, -1, z] + G[0, 1, z] - 2*G[0, w, z])*(G[-1, -1, w] - G[-1, 1, w] + 
       G[1, -1, w] - G[1, 1, w]) + (G[-1, w] - G[1, w])*
      (G[0, -1, -1, z] + G[0, -1, 1, z] - 2*G[0, -1, w^(-1), z] + 
       G[0, 1, -1, z] + G[0, 1, 1, z] - 2*G[0, 1, w^(-1), z] - 
       2*G[0, w, -1, z] - 2*G[0, w, 1, z] + 4*G[0, w, w^(-1), z]) - 
     G[0, z]*(-G[-1, -1, -1, w] + G[-1, -1, 1, w] - G[-1, 1, -1, w] + 
       G[-1, 1, 1, w] + 2*G[0, -1, -1, w] - 2*G[0, -1, 1, w] + 
       2*G[0, 1, -1, w] - 2*G[0, 1, 1, w] - G[1, -1, -1, w] + 
       G[1, -1, 1, w] - G[1, 1, -1, w] + G[1, 1, 1, w]) + 
     G[0, -1, -1, -1, w] - G[0, -1, -1, -1, z] - G[0, -1, -1, 1, w] + 
     G[0, -1, -1, 1, z] + G[0, -1, 1, -1, w] - G[0, -1, 1, -1, z] - 
     G[0, -1, 1, 1, w] + G[0, -1, 1, 1, z] + 2*G[0, -1, w^(-1), -1, z] - 
     2*G[0, -1, w^(-1), 1, z] - 2*G[0, 0, -1, -1, w] + 2*G[0, 0, -1, 1, w] - 
     2*G[0, 0, 1, -1, w] + 2*G[0, 0, 1, 1, w] + G[0, 1, -1, -1, w] - 
     G[0, 1, -1, -1, z] - G[0, 1, -1, 1, w] + G[0, 1, -1, 1, z] + 
     G[0, 1, 1, -1, w] - G[0, 1, 1, -1, z] - G[0, 1, 1, 1, w] + 
     G[0, 1, 1, 1, z] + 2*G[0, 1, w^(-1), -1, z] - 2*G[0, 1, w^(-1), 1, z] + 
     2*G[0, w, -1, -1, z] - 2*G[0, w, -1, 1, z] + 2*G[0, w, 1, -1, z] - 
     2*G[0, w, 1, 1, z] - 4*G[0, w, w^(-1), -1, z] + 
     4*G[0, w, w^(-1), 1, z]) + 
   2*((G[0, -1, z] + G[0, 1, z] - 2*G[0, w, z])*(-G[-1, -1, w] + 
       G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - G[1, -1, w] + 
       G[1, 1, w]) + (G[-1, w] - G[1, w])*(-G[0, -1, -1, z] - 
       G[0, -1, 1, z] + 2*G[0, -1, w, z] - G[0, 1, -1, z] - G[0, 1, 1, z] + 
       2*G[0, 1, w, z] + 2*G[0, w, -1, z] + 2*G[0, w, 1, z] - 
       4*G[0, w, w, z]) - G[0, z]*(G[-1, -1, -1, w] - G[-1, -1, 1, w] - 
       2*G[-1, 0, -1, w] + 2*G[-1, 0, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] - 2*G[0, -1, -1, w] + 2*G[0, -1, 1, w] + 
       4*G[0, 0, -1, w] - 4*G[0, 0, 1, w] - 2*G[0, 1, -1, w] + 
       2*G[0, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] - 
       2*G[1, 0, -1, w] + 2*G[1, 0, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) - 
     G[0, -1, -1, -1, w] + G[0, -1, -1, -1, z] + G[0, -1, -1, 1, w] - 
     G[0, -1, -1, 1, z] + 2*G[0, -1, 0, -1, w] - 2*G[0, -1, 0, 1, w] - 
     G[0, -1, 1, -1, w] + G[0, -1, 1, -1, z] + G[0, -1, 1, 1, w] - 
     G[0, -1, 1, 1, z] - 2*G[0, -1, w, -1, z] + 2*G[0, -1, w, 1, z] + 
     2*G[0, 0, -1, -1, w] - 2*G[0, 0, -1, 1, w] - 4*G[0, 0, 0, -1, w] + 
     4*G[0, 0, 0, 1, w] + 2*G[0, 0, 1, -1, w] - 2*G[0, 0, 1, 1, w] - 
     G[0, 1, -1, -1, w] + G[0, 1, -1, -1, z] + G[0, 1, -1, 1, w] - 
     G[0, 1, -1, 1, z] + 2*G[0, 1, 0, -1, w] - 2*G[0, 1, 0, 1, w] - 
     G[0, 1, 1, -1, w] + G[0, 1, 1, -1, z] + G[0, 1, 1, 1, w] - 
     G[0, 1, 1, 1, z] - 2*G[0, 1, w, -1, z] + 2*G[0, 1, w, 1, z] - 
     2*G[0, w, -1, -1, z] + 2*G[0, w, -1, 1, z] - 2*G[0, w, 1, -1, z] + 
     2*G[0, w, 1, 1, z] + 4*G[0, w, w, -1, z] - 4*G[0, w, w, 1, z]) - 
   24*(G[0, 0, w]*(-G[-1, 0, z]/2 + G[1, 0, z]/2) - 
     (-G[-1, z]/2 + G[1, z]/2)*G[0, 0, 0, w] - 
     G[0, w]*(-G[-1, 0, 0, z]/2 + G[1, 0, 0, z]/2) + G[-1, 0, 0, 0, w]/2 - 
     G[-1, 0, 0, 0, z]/2 - G[1, 0, 0, 0, w]/2 + G[1, 0, 0, 0, z]/2) + 
   4*(4*G[0, 0, w]*(-2*G[-1, 0, z] + 3*G[-1, -w, z] + G[-1, w, z] + 
       2*G[1, 0, z] - 3*G[1, -w, z] - G[1, w, z]) - 
     16*(-G[-1, z]/2 + G[1, z]/2)*G[0, 0, 0, w] - 
     G[0, w]*(-8*G[-1, 0, 0, z] + 12*G[-1, 0, -w, z] + 4*G[-1, 0, w, z] + 
       12*G[-1, -w, 0, z] - 18*G[-1, -w, -w, z] - 6*G[-1, -w, w, z] + 
       4*G[-1, w, 0, z] - 6*G[-1, w, -w, z] - 2*G[-1, w, w, z] + 
       8*G[1, 0, 0, z] - 12*G[1, 0, -w, z] - 4*G[1, 0, w, z] - 
       12*G[1, -w, 0, z] + 18*G[1, -w, -w, z] + 6*G[1, -w, w, z] - 
       4*G[1, w, 0, z] + 6*G[1, w, -w, z] + 2*G[1, w, w, z]) + 
     8*G[-1, 0, 0, 0, w] - 8*G[-1, 0, 0, 0, z] + 12*G[-1, 0, -w, 0, z] + 
     4*G[-1, 0, w, 0, z] + 12*G[-1, -w, 0, 0, z] - 18*G[-1, -w, -w, 0, z] - 
     6*G[-1, -w, w, 0, z] + 4*G[-1, w, 0, 0, z] - 6*G[-1, w, -w, 0, z] - 
     2*G[-1, w, w, 0, z] - 8*G[1, 0, 0, 0, w] + 8*G[1, 0, 0, 0, z] - 
     12*G[1, 0, -w, 0, z] - 4*G[1, 0, w, 0, z] - 12*G[1, -w, 0, 0, z] + 
     18*G[1, -w, -w, 0, z] + 6*G[1, -w, w, 0, z] - 4*G[1, w, 0, 0, z] + 
     6*G[1, w, -w, 0, z] + 2*G[1, w, w, 0, z]) - 
   12*((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
      (G[0, 0, z] - 2*G[w, 0, z]) + (-G[0, z] + 2*G[w, z])*
      (-G[0, -1, -1, w] + G[0, -1, 1, w] - G[0, 1, -1, w] + G[0, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(G[0, 0, -1, z] + G[0, 0, 1, z] - 
       2*G[0, 0, w^(-1), z] - 2*G[w, 0, -1, z] - 2*G[w, 0, 1, z] + 
       4*G[w, 0, w^(-1), z]) - G[0, 0, -1, -1, w] - G[0, 0, -1, -1, z] + 
     G[0, 0, -1, 1, w] + G[0, 0, -1, 1, z] - G[0, 0, 1, -1, w] - 
     G[0, 0, 1, -1, z] + G[0, 0, 1, 1, w] + G[0, 0, 1, 1, z] + 
     2*G[0, 0, w^(-1), -1, z] - 2*G[0, 0, w^(-1), 1, z] + 
     2*G[w, 0, -1, -1, z] - 2*G[w, 0, -1, 1, z] + 2*G[w, 0, 1, -1, z] - 
     2*G[w, 0, 1, 1, z] - 4*G[w, 0, w^(-1), -1, z] + 
     4*G[w, 0, w^(-1), 1, z]) + 
   4*((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
       G[1, -1, w] + G[1, 1, w])*(G[0, 0, z] - 2*G[w, 0, z]) + 
     (-G[0, z] + 2*G[w, z])*(G[0, -1, -1, w] - G[0, -1, 1, w] - 
       2*G[0, 0, -1, w] + 2*G[0, 0, 1, w] + G[0, 1, -1, w] - G[0, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[0, 0, -1, z] - G[0, 0, 1, z] + 
       2*G[0, 0, w, z] + 2*G[w, 0, -1, z] + 2*G[w, 0, 1, z] - 
       4*G[w, 0, w, z]) + G[0, 0, -1, -1, w] + G[0, 0, -1, -1, z] - 
     G[0, 0, -1, 1, w] - G[0, 0, -1, 1, z] - 2*G[0, 0, 0, -1, w] + 
     2*G[0, 0, 0, 1, w] + G[0, 0, 1, -1, w] + G[0, 0, 1, -1, z] - 
     G[0, 0, 1, 1, w] - G[0, 0, 1, 1, z] - 2*G[0, 0, w, -1, z] + 
     2*G[0, 0, w, 1, z] - 2*G[w, 0, -1, -1, z] + 2*G[w, 0, -1, 1, z] - 
     2*G[w, 0, 1, -1, z] + 2*G[w, 0, 1, 1, z] + 4*G[w, 0, w, -1, z] - 
     4*G[w, 0, w, 1, z]) - 
   8*(4*G[0, 0, w]*(G[0, -1, z]/2 - G[0, 1, z]/2 - G[w, -1, z] + 
       G[w, 1, z]) + (-G[0, z] + 2*G[w, z])*(-2*G[-1, 0, 0, w] + 
       2*G[1, 0, 0, w]) - G[0, w]*(2*G[0, -1, 0, z] - 3*G[0, -1, -w, z] - 
       G[0, -1, w, z] - 2*G[0, 1, 0, z] + 3*G[0, 1, -w, z] + G[0, 1, w, z] - 
       4*G[w, -1, 0, z] + 6*G[w, -1, -w, z] + 2*G[w, -1, w, z] + 
       4*G[w, 1, 0, z] - 6*G[w, 1, -w, z] - 2*G[w, 1, w, z]) - 
     2*G[0, -1, 0, 0, w] + 2*G[0, -1, 0, 0, z] - 3*G[0, -1, -w, 0, z] - 
     G[0, -1, w, 0, z] + 2*G[0, 1, 0, 0, w] - 2*G[0, 1, 0, 0, z] + 
     3*G[0, 1, -w, 0, z] + G[0, 1, w, 0, z] - 4*G[w, -1, 0, 0, z] + 
     6*G[w, -1, -w, 0, z] + 2*G[w, -1, w, 0, z] + 4*G[w, 1, 0, 0, z] - 
     6*G[w, 1, -w, 0, z] - 2*G[w, 1, w, 0, z]) + 
   8*((-G[0, -1, w] + G[0, 1, w])*(G[0, 0, z] - 2*G[0, w, z] - 2*G[w, 0, z] + 
       4*G[w, w, z]) + (-G[0, z] + 2*G[w, z])*(-G[0, 0, -1, w] + 
       G[0, 0, 1, w]) + (G[-1, w] - G[1, w])*(-G[0, 0, 0, z] + 
       2*G[0, w, 0, z] + 2*G[w, 0, 0, z] - 4*G[w, w, 0, z]) - 
     G[0, 0, 0, -1, w] + G[0, 0, 0, -1, z] + G[0, 0, 0, 1, w] - 
     G[0, 0, 0, 1, z] - 2*G[0, w, 0, -1, z] + 2*G[0, w, 0, 1, z] - 
     2*G[w, 0, 0, -1, z] + 2*G[w, 0, 0, 1, z] + 4*G[w, w, 0, -1, z] - 
     4*G[w, w, 0, 1, z]) + 16*((G[-1, 0, w]/2 - G[1, 0, w]/2)*
      (G[0, 0, z] - 2*G[0, w, z] - 2*G[w, 0, z] + 4*G[w, w, z]) + 
     (-G[0, z] + 2*G[w, z])*(G[0, -1, 0, w]/2 - G[0, 1, 0, w]/2) - 
     G[0, w]*(-G[0, 0, -1, z]/2 + G[0, 0, 1, z]/2 + G[0, w, -1, z] - 
       G[0, w, 1, z] + G[w, 0, -1, z] - G[w, 0, 1, z] - 2*G[w, w, -1, z] + 
       2*G[w, w, 1, z]) + G[0, 0, -1, 0, w]/2 - G[0, 0, -1, 0, z]/2 - 
     G[0, 0, 1, 0, w]/2 + G[0, 0, 1, 0, z]/2 + G[0, w, -1, 0, z] - 
     G[0, w, 1, 0, z] + G[w, 0, -1, 0, z] - G[w, 0, 1, 0, z] - 
     2*G[w, w, -1, 0, z] + 2*G[w, w, 1, 0, z]) + 
   16*(G[0, 0, w]*(-G[0, (-1 + w)/(1 + w), z] + ((1 - w)^(-1) + w/(-1 + w))*
        G[0, -((1 + w)/(-1 + w)), z] + 2*G[w, (-1 + w)/(1 + w), z] + 
       (2/(-1 + w) - (2*w)/(-1 + w))*G[w, -((1 + w)/(-1 + w)), z]) + 
     (-G[0, z] + 2*G[w, z])*(-G[-1, 0, 0, w] + G[1, 0, 0, w]) - 
     G[0, w]*(-G[0, (-1 + w)/(1 + w), 0, z] + ((1 - w)^(-1) + w/(-1 + w))*
        G[0, -((1 + w)/(-1 + w)), 0, z] + 2*G[w, (-1 + w)/(1 + w), 0, z] + 
       (2/(-1 + w) - (2*w)/(-1 + w))*G[w, -((1 + w)/(-1 + w)), 0, z]) - 
     G[0, -1, 0, 0, w] + G[0, 1, 0, 0, w] - G[0, (-1 + w)/(1 + w), 0, 0, z] + 
     ((1 - w)^(-1) + w/(-1 + w))*G[0, -((1 + w)/(-1 + w)), 0, 0, z] + 
     2*G[w, (-1 + w)/(1 + w), 0, 0, z] + (2/(-1 + w) - (2*w)/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), 0, 0, z]) - 
   4*((-G[0, -1, w] + G[0, 1, w])*(-2*G[0, 0, z] + 6*G[0, -w^(-1), z] + 
       2*G[0, w, z] + (-2/(1 + w) - (2*w)/(1 + w))*G[0, (-1 + w)/(1 + w), 
         z] + (2/(-1 + w) - (2*w)/(-1 + w))*G[0, -((1 + w)/(-1 + w)), z] + 
       4*G[w, 0, z] - 12*G[w, -w^(-1), z] - 4*G[w, w, z] + 
       (4/(1 + w) + (4*w)/(1 + w))*G[w, (-1 + w)/(1 + w), z] + 
       (-4/(-1 + w) + (4*w)/(-1 + w))*G[w, -((1 + w)/(-1 + w)), z]) + 
     (-G[0, z] + 2*G[w, z])*(-2*G[-1, 0, -1, w] + 2*G[-1, 0, 1, w] - 
       2*G[1, 0, -1, w] + 2*G[1, 0, 1, w]) + (G[-1, w] - G[1, w])*
      (2*G[0, 0, 0, z] - 6*G[0, -w^(-1), 0, z] - 2*G[0, w, 0, z] + 
       (2/(1 + w) + (2*w)/(1 + w))*G[0, (-1 + w)/(1 + w), 0, z] + 
       (-2/(-1 + w) + (2*w)/(-1 + w))*G[0, -((1 + w)/(-1 + w)), 0, z] - 
       4*G[w, 0, 0, z] + 12*G[w, -w^(-1), 0, z] + 4*G[w, w, 0, z] + 
       (-4/(1 + w) - (4*w)/(1 + w))*G[w, (-1 + w)/(1 + w), 0, z] + 
       (4/(-1 + w) - (4*w)/(-1 + w))*G[w, -((1 + w)/(-1 + w)), 0, z]) - 
     2*G[0, -1, 0, -1, w] + 2*G[0, -1, 0, 1, w] - 2*G[0, 0, 0, -1, z] + 
     2*G[0, 0, 0, 1, z] - 2*G[0, 1, 0, -1, w] + 2*G[0, 1, 0, 1, w] + 
     6*G[0, -w^(-1), 0, -1, z] - 6*G[0, -w^(-1), 0, 1, z] + 
     2*G[0, w, 0, -1, z] - 2*G[0, w, 0, 1, z] + (-2/(1 + w) - (2*w)/(1 + w))*
      G[0, (-1 + w)/(1 + w), 0, -1, z] + (2/(1 + w) + (2*w)/(1 + w))*
      G[0, (-1 + w)/(1 + w), 0, 1, z] + (2/(-1 + w) - (2*w)/(-1 + w))*
      G[0, -((1 + w)/(-1 + w)), 0, -1, z] + (-2/(-1 + w) + (2*w)/(-1 + w))*
      G[0, -((1 + w)/(-1 + w)), 0, 1, z] + 4*G[w, 0, 0, -1, z] - 
     4*G[w, 0, 0, 1, z] - 12*G[w, -w^(-1), 0, -1, z] + 
     12*G[w, -w^(-1), 0, 1, z] - 4*G[w, w, 0, -1, z] + 4*G[w, w, 0, 1, z] + 
     (-4/(-1 - w) + (4*w)/(1 + w))*G[w, (-1 + w)/(1 + w), 0, -1, z] + 
     (4/(-1 - w) - (4*w)/(1 + w))*G[w, (-1 + w)/(1 + w), 0, 1, z] + 
     (4/(1 - w) + (4*w)/(-1 + w))*G[w, -((1 + w)/(-1 + w)), 0, -1, z] + 
     (-4/(1 - w) - (4*w)/(-1 + w))*G[w, -((1 + w)/(-1 + w)), 0, 1, z]) - 
   16*((-G[0, -1, w] + G[0, 1, w])*(G[0, 0, z] - G[0, w, z] + 
       (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), z] + 
       (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), z] - 
       2*G[w, 0, z] + 2*G[w, w, z] + ((1 + w)^(-1) + w/(1 + w))*
        G[w, (-1 + w)/(1 + w), z] + ((1 - w)^(-1) + w/(-1 + w))*
        G[w, -((1 + w)/(-1 + w)), z]) + (-G[0, z] + 2*G[w, z])*
      (-G[-1, 0, -1, w]/2 + G[-1, 0, 1, w]/2 - G[1, 0, -1, w]/2 + 
       G[1, 0, 1, w]/2) + (G[-1, w] - G[1, w])*(-G[0, 0, 0, z] + 
       G[0, w, 0, z] + (1/(2*(1 + w)) + w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), 
         0, z] + (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 
         0, z] + 2*G[w, 0, 0, z] - 2*G[w, w, 0, z] + 
       ((-1 - w)^(-1) - w/(1 + w))*G[w, (-1 + w)/(1 + w), 0, z] + 
       ((-1 + w)^(-1) - w/(-1 + w))*G[w, -((1 + w)/(-1 + w)), 0, z]) - 
     G[0, -1, 0, -1, w]/2 + G[0, -1, 0, 1, w]/2 + G[0, 0, 0, -1, z] - 
     G[0, 0, 0, 1, z] - G[0, 1, 0, -1, w]/2 + G[0, 1, 0, 1, w]/2 - 
     G[0, w, 0, -1, z] + G[0, w, 0, 1, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), 0, -1, z] + (1/(2*(1 + w)) + w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), 0, 1, z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
      G[0, -((1 + w)/(-1 + w)), 0, -1, z] + 
     (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 0, 1, z] - 
     2*G[w, 0, 0, -1, z] + 2*G[w, 0, 0, 1, z] + 2*G[w, w, 0, -1, z] - 
     2*G[w, w, 0, 1, z] + (-(-1 - w)^(-1) + w/(1 + w))*
      G[w, (-1 + w)/(1 + w), 0, -1, z] + ((-1 - w)^(-1) - w/(1 + w))*
      G[w, (-1 + w)/(1 + w), 0, 1, z] + ((1 - w)^(-1) + w/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), 0, -1, z] + (-(1 - w)^(-1) - w/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), 0, 1, z]) - 
   8*((G[-1, 0, w]/2 - G[1, 0, w]/2)*(-2*G[0, 0, z] + 6*G[0, -w^(-1), z] + 
       2*G[0, w, z] + (-2/(1 + w) - (2*w)/(1 + w))*G[0, (-1 + w)/(1 + w), 
         z] + (2/(-1 + w) - (2*w)/(-1 + w))*G[0, -((1 + w)/(-1 + w)), z] + 
       4*G[w, 0, z] - 12*G[w, -w^(-1), z] - 4*G[w, w, z] + 
       (4/(1 + w) + (4*w)/(1 + w))*G[w, (-1 + w)/(1 + w), z] + 
       (-4/(-1 + w) + (4*w)/(-1 + w))*G[w, -((1 + w)/(-1 + w)), z]) + 
     (-G[0, z] + 2*G[w, z])*(G[-1, -1, 0, w] - G[-1, 1, 0, w] + 
       G[1, -1, 0, w] - G[1, 1, 0, w]) - 
     G[0, w]*(G[0, 0, -1, z] - G[0, 0, 1, z] - 3*G[0, -w^(-1), -1, z] + 
       3*G[0, -w^(-1), 1, z] - G[0, w, -1, z] + G[0, w, 1, z] + 
       ((1 + w)^(-1) + w/(1 + w))*G[0, (-1 + w)/(1 + w), -1, z] - 
       G[0, (-1 + w)/(1 + w), 1, z] + ((1 - w)^(-1) + w/(-1 + w))*
        G[0, -((1 + w)/(-1 + w)), -1, z] - G[0, -((1 + w)/(-1 + w)), 1, z] - 
       2*G[w, 0, -1, z] + 2*G[w, 0, 1, z] + 6*G[w, -w^(-1), -1, z] - 
       6*G[w, -w^(-1), 1, z] + 2*G[w, w, -1, z] - 2*G[w, w, 1, z] + 
       (-2/(1 + w) - (2*w)/(1 + w))*G[w, (-1 + w)/(1 + w), -1, z] + 
       2*G[w, (-1 + w)/(1 + w), 1, z] + (2/(-1 + w) - (2*w)/(-1 + w))*
        G[w, -((1 + w)/(-1 + w)), -1, z] + 2*G[w, -((1 + w)/(-1 + w)), 1, 
         z]) + G[0, -1, -1, 0, w] - G[0, -1, 1, 0, w] + G[0, 0, -1, 0, z] - 
     G[0, 0, 1, 0, z] + G[0, 1, -1, 0, w] - G[0, 1, 1, 0, w] - 
     3*G[0, -w^(-1), -1, 0, z] + 3*G[0, -w^(-1), 1, 0, z] - 
     G[0, w, -1, 0, z] + G[0, w, 1, 0, z] + ((1 + w)^(-1) + w/(1 + w))*
      G[0, (-1 + w)/(1 + w), -1, 0, z] - G[0, (-1 + w)/(1 + w), 1, 0, z] + 
     ((1 - w)^(-1) + w/(-1 + w))*G[0, -((1 + w)/(-1 + w)), -1, 0, z] - 
     G[0, -((1 + w)/(-1 + w)), 1, 0, z] - 2*G[w, 0, -1, 0, z] + 
     2*G[w, 0, 1, 0, z] + 6*G[w, -w^(-1), -1, 0, z] - 
     6*G[w, -w^(-1), 1, 0, z] + 2*G[w, w, -1, 0, z] - 2*G[w, w, 1, 0, z] + 
     (-2/(1 + w) - (2*w)/(1 + w))*G[w, (-1 + w)/(1 + w), -1, 0, z] + 
     2*G[w, (-1 + w)/(1 + w), 1, 0, z] + (2/(-1 + w) - (2*w)/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), -1, 0, z] + 
     2*G[w, -((1 + w)/(-1 + w)), 1, 0, z]) - 
   32*((G[-1, 0, w]/2 - G[1, 0, w]/2)*(G[0, 0, z] - G[0, w, z] + 
       (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), z] + 
       (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), z] - 
       2*G[w, 0, z] + 2*G[w, w, z] + ((1 + w)^(-1) + w/(1 + w))*
        G[w, (-1 + w)/(1 + w), z] + ((1 - w)^(-1) + w/(-1 + w))*
        G[w, -((1 + w)/(-1 + w)), z]) + (-G[0, z] + 2*G[w, z])*
      (G[-1, -1, 0, w]/4 - G[-1, 1, 0, w]/4 + G[1, -1, 0, w]/4 - 
       G[1, 1, 0, w]/4) - G[0, w]*(-G[0, 0, -1, z]/2 + G[0, 0, 1, z]/2 + 
       G[0, w, -1, z]/2 - G[0, w, 1, z]/2 + (1/(4*(1 + w)) + w/(4*(1 + w)))*
        G[0, (-1 + w)/(1 + w), -1, z] + (-1/(4*(1 + w)) - w/(4*(1 + w)))*
        G[0, (-1 + w)/(1 + w), 1, z] + (-1/(4*(-1 + w)) + w/(4*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), -1, z] + (1/(4*(-1 + w)) - w/(4*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), 1, z] + G[w, 0, -1, z] - G[w, 0, 1, z] - 
       G[w, w, -1, z] + G[w, w, 1, z] + (1/(2*(-1 - w)) - w/(2*(1 + w)))*
        G[w, (-1 + w)/(1 + w), -1, z] + (-1/(2*(-1 - w)) + w/(2*(1 + w)))*
        G[w, (-1 + w)/(1 + w), 1, z] + (-1/(2*(1 - w)) - w/(2*(-1 + w)))*
        G[w, -((1 + w)/(-1 + w)), -1, z] + (1/(2*(1 - w)) + w/(2*(-1 + w)))*
        G[w, -((1 + w)/(-1 + w)), 1, z]) + G[0, -1, -1, 0, w]/4 - 
     G[0, -1, 1, 0, w]/4 - G[0, 0, -1, 0, z]/2 + G[0, 0, 1, 0, z]/2 + 
     G[0, 1, -1, 0, w]/4 - G[0, 1, 1, 0, w]/4 + G[0, w, -1, 0, z]/2 - 
     G[0, w, 1, 0, z]/2 + (1/(4*(1 + w)) + w/(4*(1 + w)))*
      G[0, (-1 + w)/(1 + w), -1, 0, z] + (-1/(4*(1 + w)) - w/(4*(1 + w)))*
      G[0, (-1 + w)/(1 + w), 1, 0, z] + (-1/(4*(-1 + w)) + w/(4*(-1 + w)))*
      G[0, -((1 + w)/(-1 + w)), -1, 0, z] + (1/(4*(-1 + w)) - w/(4*(-1 + w)))*
      G[0, -((1 + w)/(-1 + w)), 1, 0, z] + G[w, 0, -1, 0, z] - 
     G[w, 0, 1, 0, z] - G[w, w, -1, 0, z] + G[w, w, 1, 0, z] + 
     (1/(2*(-1 - w)) - w/(2*(1 + w)))*G[w, (-1 + w)/(1 + w), -1, 0, z] + 
     (-1/(2*(-1 - w)) + w/(2*(1 + w)))*G[w, (-1 + w)/(1 + w), 1, 0, z] + 
     (-1/(2*(1 - w)) - w/(2*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), -1, 0, z] + 
     (1/(2*(1 - w)) + w/(2*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), 1, 0, z]) + 
   16*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (-G[0, (-1 + w)/(1 + w), z] + ((1 - w)^(-1) + w/(-1 + w))*
        G[0, -((1 + w)/(-1 + w)), z] + 2*G[w, (-1 + w)/(1 + w), z] + 
       (2/(-1 + w) - (2*w)/(-1 + w))*G[w, -((1 + w)/(-1 + w)), z]) + 
     (-G[0, z] + 2*G[w, z])*(-G[-1, -1, -1, w] + G[-1, -1, 1, w] + 
       G[-1, 1, -1, w] - G[-1, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] - 
       G[1, 1, -1, w] + G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*
      (((1 + w)^(-1) + w/(1 + w))*G[0, (-1 + w)/(1 + w), -1, z] - 
       G[0, (-1 + w)/(1 + w), 1, z] - G[0, -((1 + w)/(-1 + w)), -1, z] + 
       ((1 - w)^(-1) + w/(-1 + w))*G[0, -((1 + w)/(-1 + w)), 1, z] + 
       (-2/(1 + w) - (2*w)/(1 + w))*G[w, (-1 + w)/(1 + w), -1, z] + 
       2*G[w, (-1 + w)/(1 + w), 1, z] + 2*G[w, -((1 + w)/(-1 + w)), -1, z] + 
       (2/(-1 + w) - (2*w)/(-1 + w))*G[w, -((1 + w)/(-1 + w)), 1, z]) - 
     G[0, -1, -1, -1, w] + G[0, -1, -1, 1, w] + G[0, -1, 1, -1, w] - 
     G[0, -1, 1, 1, w] + G[0, 1, -1, -1, w] - G[0, 1, -1, 1, w] - 
     G[0, 1, 1, -1, w] + G[0, 1, 1, 1, w] - G[0, (-1 + w)/(1 + w), -1, -1, 
      z] + ((1 + w)^(-1) + w/(1 + w))*G[0, (-1 + w)/(1 + w), -1, 1, z] + 
     ((1 + w)^(-1) + w/(1 + w))*G[0, (-1 + w)/(1 + w), 1, -1, z] - 
     G[0, (-1 + w)/(1 + w), 1, 1, z] + (-(-1 + w)^(-1) + w/(-1 + w))*
      G[0, -((1 + w)/(-1 + w)), -1, -1, z] - G[0, -((1 + w)/(-1 + w)), -1, 1, 
      z] - G[0, -((1 + w)/(-1 + w)), 1, -1, z] + 
     (-(-1 + w)^(-1) + w/(-1 + w))*G[0, -((1 + w)/(-1 + w)), 1, 1, z] + 
     2*G[w, (-1 + w)/(1 + w), -1, -1, z] + (2/(-1 - w) - (2*w)/(1 + w))*
      G[w, (-1 + w)/(1 + w), -1, 1, z] + (2/(-1 - w) - (2*w)/(1 + w))*
      G[w, (-1 + w)/(1 + w), 1, -1, z] + 2*G[w, (-1 + w)/(1 + w), 1, 1, z] + 
     (-2/(1 - w) - (2*w)/(-1 + w))*G[w, -((1 + w)/(-1 + w)), -1, -1, z] + 
     2*G[w, -((1 + w)/(-1 + w)), -1, 1, z] + 
     2*G[w, -((1 + w)/(-1 + w)), 1, -1, z] + (-2/(1 - w) - (2*w)/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), 1, 1, z]) + 
   24*((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
      (G[0, 0, z] - G[w, 0, z] + ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, z])/
        (1 + w) + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w)) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[0, -1, -1, w] + G[0, -1, 1, w] - G[0, 1, -1, w] + G[0, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(G[0, 0, -1, z] + G[0, 0, 1, z] - 
       2*G[0, 0, w^(-1), z] - G[w, 0, -1, z] - G[w, 0, 1, z] + 
       2*G[w, 0, w^(-1), z] + ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, -1, z])/
        (1 + w) + ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), 0, w^(-1), z] + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, 1, z])/(-1 + w) + 
       G[-((1 + w)/(-1 + w)), 0, w^(-1), z]) - G[-1, 0, -1, -1, w]/2 + 
     G[-1, 0, -1, 1, w]/2 - G[-1, 0, 1, -1, w]/2 + G[-1, 0, 1, 1, w]/2 - 
     G[0, 0, -1, -1, z] + G[0, 0, -1, 1, z] - G[0, 0, 1, -1, z] + 
     G[0, 0, 1, 1, z] + 2*G[0, 0, w^(-1), -1, z] - 2*G[0, 0, w^(-1), 1, z] - 
     G[1, 0, -1, -1, w]/2 + G[1, 0, -1, 1, w]/2 - G[1, 0, 1, -1, w]/2 + 
     G[1, 0, 1, 1, w]/2 + G[w, 0, -1, -1, z] - G[w, 0, -1, 1, z] + 
     G[w, 0, 1, -1, z] - G[w, 0, 1, 1, z] - 2*G[w, 0, w^(-1), -1, z] + 
     2*G[w, 0, w^(-1), 1, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, -1, -1, 
        z])/(1 + w) + ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, -1, 1, z])/
      (1 + w) + ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, 1, -1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 1, 1, z])/(1 + w) + 
     ((-1 - w)*G[(-1 + w)/(1 + w), 0, w^(-1), -1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), 0, w^(-1), 1, z] + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, -1, -1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, -1, 1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, 1, -1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, 1, 1, z])/(-1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 0, w^(-1), -1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), 0, w^(-1), 1, z]) + 
   6*((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
      (-2*G[0, 0, z] + 6*G[-w^(-1), 0, z] + 2*G[w, 0, z] + 
       ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w)) + 
     (2*G[0, z] - 6*G[-w^(-1), z] - 2*G[w, z] + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[0, -1, -1, w] + G[0, -1, 1, w] - G[0, 1, -1, w] + G[0, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-2*G[0, 0, -1, z] - 2*G[0, 0, 1, z] + 
       4*G[0, 0, w^(-1), z] + 6*G[-w^(-1), 0, -1, z] + 
       6*G[-w^(-1), 0, 1, z] - 12*G[-w^(-1), 0, w^(-1), z] + 
       2*G[w, 0, -1, z] + 2*G[w, 0, 1, z] - 4*G[w, 0, w^(-1), z] + 
       ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, -1, z])/(1 + w) + 
       ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
       ((4 + 4*w)*G[(-1 + w)/(1 + w), 0, w^(-1), z])/(1 + w) + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, 1, z])/(-1 + w) + 
       ((-4 + 4*w)*G[-((1 + w)/(-1 + w)), 0, w^(-1), z])/(-1 + w)) - 
     2*G[-1, 0, -1, -1, w] + 2*G[-1, 0, -1, 1, w] - 2*G[-1, 0, 1, -1, w] + 
     2*G[-1, 0, 1, 1, w] + 2*G[0, 0, -1, -1, z] - 2*G[0, 0, -1, 1, z] + 
     2*G[0, 0, 1, -1, z] - 2*G[0, 0, 1, 1, z] - 4*G[0, 0, w^(-1), -1, z] + 
     4*G[0, 0, w^(-1), 1, z] - 2*G[1, 0, -1, -1, w] + 2*G[1, 0, -1, 1, w] - 
     2*G[1, 0, 1, -1, w] + 2*G[1, 0, 1, 1, w] - 6*G[-w^(-1), 0, -1, -1, z] + 
     6*G[-w^(-1), 0, -1, 1, z] - 6*G[-w^(-1), 0, 1, -1, z] + 
     6*G[-w^(-1), 0, 1, 1, z] + 12*G[-w^(-1), 0, w^(-1), -1, z] - 
     12*G[-w^(-1), 0, w^(-1), 1, z] - 2*G[w, 0, -1, -1, z] + 
     2*G[w, 0, -1, 1, z] - 2*G[w, 0, 1, -1, z] + 2*G[w, 0, 1, 1, z] + 
     4*G[w, 0, w^(-1), -1, z] - 4*G[w, 0, w^(-1), 1, z] + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), 0, -1, -1, z])/(1 + w) + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, -1, 1, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), 0, 1, -1, z])/(1 + w) + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, 1, 1, z])/(1 + w) + 
     ((-4 - 4*w)*G[(-1 + w)/(1 + w), 0, w^(-1), -1, z])/(1 + w) + 
     ((4 + 4*w)*G[(-1 + w)/(1 + w), 0, w^(-1), 1, z])/(1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 0, -1, -1, z])/(-1 + w) + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, -1, 1, z])/(-1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 0, 1, -1, z])/(-1 + w) + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, 1, 1, z])/(-1 + w) + 
     ((4 - 4*w)*G[-((1 + w)/(-1 + w)), 0, w^(-1), -1, z])/(-1 + w) + 
     ((-4 + 4*w)*G[-((1 + w)/(-1 + w)), 0, w^(-1), 1, z])/(-1 + w)) - 
   8*(4*G[0, 0, w]*(G[(-1 + w)/(1 + w), 0, z] + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w)) - 
     4*(G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/
        (-1 + w))*G[0, 0, 0, w] - 
     G[0, w]*(((4 + 4*w)*G[(-1 + w)/(1 + w), 0, 0, z])/(1 + w) + 
       ((-6 - 6*w)*G[(-1 + w)/(1 + w), 0, -w, z])/(1 + w) + 
       ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, w, z])/(1 + w) + 
       ((4 - 4*w)*G[-((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w) + 
       ((-6 + 6*w)*G[-((1 + w)/(-1 + w)), 0, -w, z])/(-1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 0, w, z])/(-1 + w)) + 
     4*G[-1, 0, 0, 0, w] - 4*G[1, 0, 0, 0, w] + 
     ((4 + 4*w)*G[(-1 + w)/(1 + w), 0, 0, 0, z])/(1 + w) + 
     ((-6 - 6*w)*G[(-1 + w)/(1 + w), 0, -w, 0, z])/(1 + w) + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, w, 0, z])/(1 + w) + 
     ((4 - 4*w)*G[-((1 + w)/(-1 + w)), 0, 0, 0, z])/(-1 + w) + 
     ((-6 + 6*w)*G[-((1 + w)/(-1 + w)), 0, -w, 0, z])/(-1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 0, w, 0, z])/(-1 + w)) - 
   2*((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
       G[1, -1, w] + G[1, 1, w])*(-2*G[0, 0, z] + 6*G[-w^(-1), 0, z] + 
       2*G[w, 0, z] + ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w)) + 
     (2*G[0, z] - 6*G[-w^(-1), z] - 2*G[w, z] + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[0, -1, -1, w] - G[0, -1, 1, w] - 2*G[0, 0, -1, w] + 
       2*G[0, 0, 1, w] + G[0, 1, -1, w] - G[0, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(2*G[0, 0, -1, z] + 2*G[0, 0, 1, z] - 
       4*G[0, 0, w, z] - 6*G[-w^(-1), 0, -1, z] - 6*G[-w^(-1), 0, 1, z] + 
       12*G[-w^(-1), 0, w, z] - 2*G[w, 0, -1, z] - 2*G[w, 0, 1, z] + 
       4*G[w, 0, w, z] + ((2 + 2*w)*G[(-1 + w)/(1 + w), 0, -1, z])/(1 + w) + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
       ((-4 - 4*w)*G[(-1 + w)/(1 + w), 0, w, z])/(1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 0, 1, z])/(-1 + w) + 
       ((4 - 4*w)*G[-((1 + w)/(-1 + w)), 0, w, z])/(-1 + w)) + 
     2*G[-1, 0, -1, -1, w] - 2*G[-1, 0, -1, 1, w] - 4*G[-1, 0, 0, -1, w] + 
     4*G[-1, 0, 0, 1, w] + 2*G[-1, 0, 1, -1, w] - 2*G[-1, 0, 1, 1, w] - 
     2*G[0, 0, -1, -1, z] + 2*G[0, 0, -1, 1, z] - 2*G[0, 0, 1, -1, z] + 
     2*G[0, 0, 1, 1, z] + 4*G[0, 0, w, -1, z] - 4*G[0, 0, w, 1, z] + 
     2*G[1, 0, -1, -1, w] - 2*G[1, 0, -1, 1, w] - 4*G[1, 0, 0, -1, w] + 
     4*G[1, 0, 0, 1, w] + 2*G[1, 0, 1, -1, w] - 2*G[1, 0, 1, 1, w] + 
     6*G[-w^(-1), 0, -1, -1, z] - 6*G[-w^(-1), 0, -1, 1, z] + 
     6*G[-w^(-1), 0, 1, -1, z] - 6*G[-w^(-1), 0, 1, 1, z] - 
     12*G[-w^(-1), 0, w, -1, z] + 12*G[-w^(-1), 0, w, 1, z] + 
     2*G[w, 0, -1, -1, z] - 2*G[w, 0, -1, 1, z] + 2*G[w, 0, 1, -1, z] - 
     2*G[w, 0, 1, 1, z] - 4*G[w, 0, w, -1, z] + 4*G[w, 0, w, 1, z] + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, -1, -1, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), 0, -1, 1, z])/(1 + w) + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, 1, -1, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), 0, 1, 1, z])/(1 + w) + 
     ((4 + 4*w)*G[(-1 + w)/(1 + w), 0, w, -1, z])/(1 + w) + 
     ((-4 - 4*w)*G[(-1 + w)/(1 + w), 0, w, 1, z])/(1 + w) + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, -1, -1, z])/(-1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 0, -1, 1, z])/(-1 + w) + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, 1, -1, z])/(-1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 0, 1, 1, z])/(-1 + w) + 
     ((-4 + 4*w)*G[-((1 + w)/(-1 + w)), 0, w, -1, z])/(-1 + w) + 
     ((4 - 4*w)*G[-((1 + w)/(-1 + w)), 0, w, 1, z])/(-1 + w)) - 
   8*((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
       G[1, -1, w] + G[1, 1, w])*(G[0, 0, z] - G[w, 0, z] + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w)) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[0, -1, -1, w] - G[0, -1, 1, w] - 2*G[0, 0, -1, w] + 
       2*G[0, 0, 1, w] + G[0, 1, -1, w] - G[0, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[0, 0, -1, z] - G[0, 0, 1, z] + 
       2*G[0, 0, w, z] + G[w, 0, -1, z] + G[w, 0, 1, z] - 2*G[w, 0, w, z] + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, -1, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
       ((-1 - w)*G[(-1 + w)/(1 + w), 0, w, z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, 1, z])/(-1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), 0, w, z])/(-1 + w)) + 
     G[-1, 0, -1, -1, w]/2 - G[-1, 0, -1, 1, w]/2 - G[-1, 0, 0, -1, w] + 
     G[-1, 0, 0, 1, w] + G[-1, 0, 1, -1, w]/2 - G[-1, 0, 1, 1, w]/2 + 
     G[0, 0, -1, -1, z] - G[0, 0, -1, 1, z] + G[0, 0, 1, -1, z] - 
     G[0, 0, 1, 1, z] - 2*G[0, 0, w, -1, z] + 2*G[0, 0, w, 1, z] + 
     G[1, 0, -1, -1, w]/2 - G[1, 0, -1, 1, w]/2 - G[1, 0, 0, -1, w] + 
     G[1, 0, 0, 1, w] + G[1, 0, 1, -1, w]/2 - G[1, 0, 1, 1, w]/2 - 
     G[w, 0, -1, -1, z] + G[w, 0, -1, 1, z] - G[w, 0, 1, -1, z] + 
     G[w, 0, 1, 1, z] + 2*G[w, 0, w, -1, z] - 2*G[w, 0, w, 1, z] + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, -1, -1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, -1, 1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 1, -1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, 1, 1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), 0, w, -1, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), 0, w, 1, z])/(1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, -1, -1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, -1, 1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, 1, -1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, 1, 1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), 0, w, -1, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 0, w, 1, z])/(-1 + w)) - 
   24*((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
      (((-1 - w)*G[(-1 + w)/(1 + w), -1, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), 1, z] + G[-((1 + w)/(-1 + w)), -1, z] + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), 1, z])/(-1 + w)) + 
     (G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, -1, -1, w] - G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] - G[1, 1, -1, w] + 
       G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*
      (((-1 - w)*G[(-1 + w)/(1 + w), -1, -1, z])/(1 + w) + 
       ((-1 - w)*G[(-1 + w)/(1 + w), -1, 1, z])/(1 + w) + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), -1, w^(-1), z])/(1 + w) + 
       G[(-1 + w)/(1 + w), 1, -1, z] + G[(-1 + w)/(1 + w), 1, 1, z] + 
       ((-2 - 2*w)*G[(-1 + w)/(1 + w), 1, w^(-1), z])/(1 + w) + 
       G[-((1 + w)/(-1 + w)), -1, -1, z] + G[-((1 + w)/(-1 + w)), -1, 1, z] + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), -1, w^(-1), z])/(-1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), 1, -1, z])/(-1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), 1, 1, z])/(-1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 1, w^(-1), z])/(-1 + w)) - 
     G[-1, -1, -1, -1, w] + G[-1, -1, -1, 1, w] - G[-1, -1, 1, -1, w] + 
     G[-1, -1, 1, 1, w] + G[-1, 1, -1, -1, w] - G[-1, 1, -1, 1, w] + 
     G[-1, 1, 1, -1, w] - G[-1, 1, 1, 1, w] + G[1, -1, -1, -1, w] - 
     G[1, -1, -1, 1, w] + G[1, -1, 1, -1, w] - G[1, -1, 1, 1, w] - 
     G[1, 1, -1, -1, w] + G[1, 1, -1, 1, w] - G[1, 1, 1, -1, w] + 
     G[1, 1, 1, 1, w] + G[(-1 + w)/(1 + w), -1, -1, -1, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), -1, -1, 1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), -1, 1, -1, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), -1, 1, 1, z])/(1 + w) + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), -1, w^(-1), -1, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), -1, w^(-1), 1, z])/(1 + w) + 
     ((-1 - w)*G[(-1 + w)/(1 + w), 1, -1, -1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), 1, -1, 1, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), 1, 1, -1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), 1, 1, 1, z] + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), 1, w^(-1), -1, z])/(1 + w) + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), 1, w^(-1), 1, z])/(1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), -1, -1, -1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), -1, -1, 1, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), -1, 1, -1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), -1, 1, 1, z] + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), -1, w^(-1), -1, z])/(-1 + w) + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), -1, w^(-1), 1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), 1, -1, -1, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 1, -1, 1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), 1, 1, -1, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 1, 1, 1, z])/(-1 + w) + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 1, w^(-1), -1, z])/(-1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 1, w^(-1), 1, z])/(-1 + w)) + 
   4*(4*G[0, 0, w]*(-G[0, -1, z] + G[0, 1, z] + 3*G[-w^(-1), -1, z] - 
       3*G[-w^(-1), 1, z] + G[w, -1, z] - G[w, 1, z] + 
       ((-1 - w)*G[(-1 + w)/(1 + w), -1, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), 1, z] + ((1 - w)*G[-((1 + w)/(-1 + w)), -1, z])/
        (-1 + w) + G[-((1 + w)/(-1 + w)), 1, z]) + 
     (2*G[0, z] - 6*G[-w^(-1), z] - 2*G[w, z] + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-2*G[-1, 0, 0, w] + 2*G[1, 0, 0, w]) - 
     G[0, w]*(-4*G[0, -1, 0, z] + 6*G[0, -1, -w, z] + 2*G[0, -1, w, z] + 
       4*G[0, 1, 0, z] - 6*G[0, 1, -w, z] - 2*G[0, 1, w, z] + 
       12*G[-w^(-1), -1, 0, z] - 18*G[-w^(-1), -1, -w, z] - 
       6*G[-w^(-1), -1, w, z] - 12*G[-w^(-1), 1, 0, z] + 
       18*G[-w^(-1), 1, -w, z] + 6*G[-w^(-1), 1, w, z] + 4*G[w, -1, 0, z] - 
       6*G[w, -1, -w, z] - 2*G[w, -1, w, z] - 4*G[w, 1, 0, z] + 
       6*G[w, 1, -w, z] + 2*G[w, 1, w, z] + 
       ((-4 - 4*w)*G[(-1 + w)/(1 + w), -1, 0, z])/(1 + w) + 
       ((6 + 6*w)*G[(-1 + w)/(1 + w), -1, -w, z])/(1 + w) + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), -1, w, z])/(1 + w) + 
       ((4 + 4*w)*G[(-1 + w)/(1 + w), 1, 0, z])/(1 + w) + 
       ((-6 - 6*w)*G[(-1 + w)/(1 + w), 1, -w, z])/(1 + w) + 
       ((-2 - 2*w)*G[(-1 + w)/(1 + w), 1, w, z])/(1 + w) + 
       ((4 - 4*w)*G[-((1 + w)/(-1 + w)), -1, 0, z])/(-1 + w) + 
       ((-6 + 6*w)*G[-((1 + w)/(-1 + w)), -1, -w, z])/(-1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), -1, w, z])/(-1 + w) + 
       ((-4 + 4*w)*G[-((1 + w)/(-1 + w)), 1, 0, z])/(-1 + w) + 
       ((6 - 6*w)*G[-((1 + w)/(-1 + w)), 1, -w, z])/(-1 + w) + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 1, w, z])/(-1 + w)) - 
     4*G[-1, -1, 0, 0, w] + 4*G[-1, 1, 0, 0, w] - 4*G[0, -1, 0, 0, z] + 
     6*G[0, -1, -w, 0, z] + 2*G[0, -1, w, 0, z] + 4*G[0, 1, 0, 0, z] - 
     6*G[0, 1, -w, 0, z] - 2*G[0, 1, w, 0, z] - 4*G[1, -1, 0, 0, w] + 
     4*G[1, 1, 0, 0, w] + 12*G[-w^(-1), -1, 0, 0, z] - 
     18*G[-w^(-1), -1, -w, 0, z] - 6*G[-w^(-1), -1, w, 0, z] - 
     12*G[-w^(-1), 1, 0, 0, z] + 18*G[-w^(-1), 1, -w, 0, z] + 
     6*G[-w^(-1), 1, w, 0, z] + 4*G[w, -1, 0, 0, z] - 6*G[w, -1, -w, 0, z] - 
     2*G[w, -1, w, 0, z] - 4*G[w, 1, 0, 0, z] + 6*G[w, 1, -w, 0, z] + 
     2*G[w, 1, w, 0, z] + ((-4 - 4*w)*G[(-1 + w)/(1 + w), -1, 0, 0, z])/
      (1 + w) + ((6 + 6*w)*G[(-1 + w)/(1 + w), -1, -w, 0, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), -1, w, 0, z])/(1 + w) + 
     ((4 + 4*w)*G[(-1 + w)/(1 + w), 1, 0, 0, z])/(1 + w) + 
     ((-6 - 6*w)*G[(-1 + w)/(1 + w), 1, -w, 0, z])/(1 + w) + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), 1, w, 0, z])/(1 + w) + 
     ((4 - 4*w)*G[-((1 + w)/(-1 + w)), -1, 0, 0, z])/(-1 + w) + 
     ((-6 + 6*w)*G[-((1 + w)/(-1 + w)), -1, -w, 0, z])/(-1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), -1, w, 0, z])/(-1 + w) + 
     ((-4 + 4*w)*G[-((1 + w)/(-1 + w)), 1, 0, 0, z])/(-1 + w) + 
     ((6 - 6*w)*G[-((1 + w)/(-1 + w)), 1, -w, 0, z])/(-1 + w) + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 1, w, 0, z])/(-1 + w)) + 
   16*(4*G[0, 0, w]*(G[0, -1, z]/2 - G[0, 1, z]/2 - G[w, -1, z]/2 + 
       G[w, 1, z]/2 + ((-1/4 - w/4)*G[(-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((1/4 + w/4)*G[(-1 + w)/(1 + w), 1, z])/(1 + w) + 
       ((1/4 - w/4)*G[-((1 + w)/(-1 + w)), -1, z])/(-1 + w) + 
       ((-1/4 + w/4)*G[-((1 + w)/(-1 + w)), 1, z])/(-1 + w)) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-2*G[-1, 0, 0, w] + 2*G[1, 0, 0, w]) - 
     G[0, w]*(2*G[0, -1, 0, z] - 3*G[0, -1, -w, z] - G[0, -1, w, z] - 
       2*G[0, 1, 0, z] + 3*G[0, 1, -w, z] + G[0, 1, w, z] - 
       2*G[w, -1, 0, z] + 3*G[w, -1, -w, z] + G[w, -1, w, z] + 
       2*G[w, 1, 0, z] - 3*G[w, 1, -w, z] - G[w, 1, w, z] + 
       ((-1 - w)*G[(-1 + w)/(1 + w), -1, 0, z])/(1 + w) + 
       ((3/2 + (3*w)/2)*G[(-1 + w)/(1 + w), -1, -w, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), -1, w, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), 1, 0, z] + ((-3/2 - (3*w)/2)*G[(-1 + w)/(1 + w), 
          1, -w, z])/(1 + w) + ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 1, w, z])/
        (1 + w) + ((1 - w)*G[-((1 + w)/(-1 + w)), -1, 0, z])/(-1 + w) + 
       ((-3/2 + (3*w)/2)*G[-((1 + w)/(-1 + w)), -1, -w, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -1, w, z])/(-1 + w) + 
       G[-((1 + w)/(-1 + w)), 1, 0, z] + 
       ((3/2 - (3*w)/2)*G[-((1 + w)/(-1 + w)), 1, -w, z])/(-1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, w, z])/(-1 + w)) - 
     G[-1, -1, 0, 0, w] + G[-1, 1, 0, 0, w] + 2*G[0, -1, 0, 0, z] - 
     3*G[0, -1, -w, 0, z] - G[0, -1, w, 0, z] - 2*G[0, 1, 0, 0, z] + 
     3*G[0, 1, -w, 0, z] + G[0, 1, w, 0, z] - G[1, -1, 0, 0, w] + 
     G[1, 1, 0, 0, w] - 2*G[w, -1, 0, 0, z] + 3*G[w, -1, -w, 0, z] + 
     G[w, -1, w, 0, z] + 2*G[w, 1, 0, 0, z] - 3*G[w, 1, -w, 0, z] - 
     G[w, 1, w, 0, z] + ((-1 - w)*G[(-1 + w)/(1 + w), -1, 0, 0, z])/(1 + w) + 
     ((3/2 + (3*w)/2)*G[(-1 + w)/(1 + w), -1, -w, 0, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), -1, w, 0, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), 1, 0, 0, z] + 
     ((-3/2 - (3*w)/2)*G[(-1 + w)/(1 + w), 1, -w, 0, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 1, w, 0, z])/(1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), -1, 0, 0, z])/(-1 + w) + 
     ((-3/2 + (3*w)/2)*G[-((1 + w)/(-1 + w)), -1, -w, 0, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -1, w, 0, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), 1, 0, 0, z] + 
     ((3/2 - (3*w)/2)*G[-((1 + w)/(-1 + w)), 1, -w, 0, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, w, 0, z])/(-1 + w)) + 
   8*((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
       G[1, -1, w] + G[1, 1, w])*(((-1 - w)*G[(-1 + w)/(1 + w), -1, z])/
        (1 + w) + G[(-1 + w)/(1 + w), 1, z] + G[-((1 + w)/(-1 + w)), -1, z] + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), 1, z])/(-1 + w)) + 
     (G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[-1, -1, -1, w] + G[-1, -1, 1, w] + 2*G[-1, 0, -1, w] - 
       2*G[-1, 0, 1, w] - G[-1, 1, -1, w] + G[-1, 1, 1, w] + 
       G[1, -1, -1, w] - G[1, -1, 1, w] - 2*G[1, 0, -1, w] + 
       2*G[1, 0, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(G[(-1 + w)/(1 + w), -1, -1, z] + 
       G[(-1 + w)/(1 + w), -1, 1, z] + 
       ((-2 - 2*w)*G[(-1 + w)/(1 + w), -1, w, z])/(1 + w) + 
       ((-1 - w)*G[(-1 + w)/(1 + w), 1, -1, z])/(1 + w) + 
       ((-1 - w)*G[(-1 + w)/(1 + w), 1, 1, z])/(1 + w) + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), 1, w, z])/(1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), -1, -1, z])/(-1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), -1, 1, z])/(-1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), -1, w, z])/(-1 + w) + 
       G[-((1 + w)/(-1 + w)), 1, -1, z] + G[-((1 + w)/(-1 + w)), 1, 1, z] + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 1, w, z])/(-1 + w)) + 
     G[-1, -1, -1, -1, w] - G[-1, -1, -1, 1, w] - 2*G[-1, -1, 0, -1, w] + 
     2*G[-1, -1, 0, 1, w] + G[-1, -1, 1, -1, w] - G[-1, -1, 1, 1, w] - 
     G[-1, 1, -1, -1, w] + G[-1, 1, -1, 1, w] + 2*G[-1, 1, 0, -1, w] - 
     2*G[-1, 1, 0, 1, w] - G[-1, 1, 1, -1, w] + G[-1, 1, 1, 1, w] - 
     G[1, -1, -1, -1, w] + G[1, -1, -1, 1, w] + 2*G[1, -1, 0, -1, w] - 
     2*G[1, -1, 0, 1, w] - G[1, -1, 1, -1, w] + G[1, -1, 1, 1, w] + 
     G[1, 1, -1, -1, w] - G[1, 1, -1, 1, w] - 2*G[1, 1, 0, -1, w] + 
     2*G[1, 1, 0, 1, w] + G[1, 1, 1, -1, w] - G[1, 1, 1, 1, w] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), -1, -1, -1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), -1, -1, 1, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), -1, 1, -1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), -1, 1, 1, z] + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), -1, w, -1, z])/(1 + w) + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), -1, w, 1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), 1, -1, -1, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), 1, -1, 1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), 1, 1, -1, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), 1, 1, 1, z])/(1 + w) + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), 1, w, -1, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), 1, w, 1, z])/(1 + w) + 
     G[-((1 + w)/(-1 + w)), -1, -1, -1, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), -1, -1, 1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), -1, 1, -1, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), -1, 1, 1, z])/(-1 + w) + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), -1, w, -1, z])/(-1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), -1, w, 1, z])/(-1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 1, -1, -1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), 1, -1, 1, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 1, 1, -1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), 1, 1, 1, z] + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 1, w, -1, z])/(-1 + w) + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 1, w, 1, z])/(-1 + w)) - 
   36*(G[0, 0, w]*(((-1 - w)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), w, z])/(1 + w) + 
       G[-((1 + w)/(-1 + w)), 0, z] + ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, 
          z])/(-1 + w)) + (G[(-1 + w)/(1 + w), z] + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*G[0, 0, 0, w] - 
     G[0, w]*(((-1 - w)*G[(-1 + w)/(1 + w), 0, 0, z])/(1 + w) + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), w, 0, z])/(1 + w) + 
       G[-((1 + w)/(-1 + w)), 0, 0, z] + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, 0, z])/(-1 + w)) - 
     G[-1, 0, 0, 0, w] + G[1, 0, 0, 0, w] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), 0, 0, 0, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), w, 0, 0, z])/(1 + w) + 
     G[-((1 + w)/(-1 + w)), 0, 0, 0, z] + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, 0, 0, z])/(-1 + w)) + 
   12*(G[0, 0, w]*(((-1 - w)*G[(-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((-1 - w)*G[(-1 + w)/(1 + w), 1, z])/(1 + w) + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), w, z])/(1 + w) + 
       G[-((1 + w)/(-1 + w)), -1, z] + G[-((1 + w)/(-1 + w)), 1, z] + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, z])/(-1 + w)) + 
     (G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[-1, 0, 0, w] + 2*G[0, 0, 0, w] - G[1, 0, 0, w]) - 
     G[0, w]*(((-1 - w)*G[(-1 + w)/(1 + w), -1, 0, z])/(1 + w) + 
       ((-1 - w)*G[(-1 + w)/(1 + w), 1, 0, z])/(1 + w) + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), w, 0, z])/(1 + w) + 
       G[-((1 + w)/(-1 + w)), -1, 0, z] + G[-((1 + w)/(-1 + w)), 1, 0, z] + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, 0, z])/(-1 + w)) + 
     G[-1, -1, 0, 0, w] - 2*G[-1, 0, 0, 0, w] + G[-1, 1, 0, 0, w] - 
     G[1, -1, 0, 0, w] + 2*G[1, 0, 0, 0, w] - G[1, 1, 0, 0, w] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), -1, 0, 0, z])/(1 + w) + 
     ((-1 - w)*G[(-1 + w)/(1 + w), 1, 0, 0, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), w, 0, 0, z])/(1 + w) + 
     G[-((1 + w)/(-1 + w)), -1, 0, 0, z] + G[-((1 + w)/(-1 + w)), 1, 0, 0, 
      z] + ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, 0, 0, z])/(-1 + w)) - 
   4*((-G[0, -1, w] + G[0, 1, w])*(-2*G[0, 0, z] + 4*G[0, w, z] + 
       6*G[-w^(-1), 0, z] - 12*G[-w^(-1), w, z] + 2*G[w, 0, z] - 
       4*G[w, w, z] + ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((4 + 4*w)*G[(-1 + w)/(1 + w), w, z])/(1 + w) + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w) + 
       ((-4 + 4*w)*G[-((1 + w)/(-1 + w)), w, z])/(-1 + w)) + 
     (2*G[0, z] - 6*G[-w^(-1), z] - 2*G[w, z] + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[0, 0, -1, w] + G[0, 0, 1, w]) + (G[-1, w] - G[1, w])*
      (2*G[0, 0, 0, z] - 4*G[0, w, 0, z] - 6*G[-w^(-1), 0, 0, z] + 
       12*G[-w^(-1), w, 0, z] - 2*G[w, 0, 0, z] + 4*G[w, w, 0, z] + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), 0, 0, z])/(1 + w) + 
       ((-4 - 4*w)*G[(-1 + w)/(1 + w), w, 0, z])/(1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w) + 
       ((4 - 4*w)*G[-((1 + w)/(-1 + w)), w, 0, z])/(-1 + w)) - 
     2*G[-1, 0, 0, -1, w] + 2*G[-1, 0, 0, 1, w] - 2*G[0, 0, 0, -1, z] + 
     2*G[0, 0, 0, 1, z] + 4*G[0, w, 0, -1, z] - 4*G[0, w, 0, 1, z] - 
     2*G[1, 0, 0, -1, w] + 2*G[1, 0, 0, 1, w] + 6*G[-w^(-1), 0, 0, -1, z] - 
     6*G[-w^(-1), 0, 0, 1, z] - 12*G[-w^(-1), w, 0, -1, z] + 
     12*G[-w^(-1), w, 0, 1, z] + 2*G[w, 0, 0, -1, z] - 2*G[w, 0, 0, 1, z] - 
     4*G[w, w, 0, -1, z] + 4*G[w, w, 0, 1, z] + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, 0, -1, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), 0, 0, 1, z])/(1 + w) + 
     ((4 + 4*w)*G[(-1 + w)/(1 + w), w, 0, -1, z])/(1 + w) + 
     ((-4 - 4*w)*G[(-1 + w)/(1 + w), w, 0, 1, z])/(1 + w) + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, 0, -1, z])/(-1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 0, 0, 1, z])/(-1 + w) + 
     ((-4 + 4*w)*G[-((1 + w)/(-1 + w)), w, 0, -1, z])/(-1 + w) + 
     ((4 - 4*w)*G[-((1 + w)/(-1 + w)), w, 0, 1, z])/(-1 + w)) - 
   16*((-G[0, -1, w] + G[0, 1, w])*(G[0, 0, z] - 2*G[0, w, z] - G[w, 0, z] + 
       2*G[w, w, z] + ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), w, z] + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, z])/
        (-1 + w) + G[-((1 + w)/(-1 + w)), w, z]) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[0, 0, -1, w] + G[0, 0, 1, w]) + (G[-1, w] - G[1, w])*
      (-G[0, 0, 0, z] + 2*G[0, w, 0, z] + G[w, 0, 0, z] - 2*G[w, w, 0, z] + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, 0, z])/(1 + w) + 
       ((-1 - w)*G[(-1 + w)/(1 + w), w, 0, z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), w, 0, z])/(-1 + w)) - 
     G[-1, 0, 0, -1, w]/2 + G[-1, 0, 0, 1, w]/2 + G[0, 0, 0, -1, z] - 
     G[0, 0, 0, 1, z] - 2*G[0, w, 0, -1, z] + 2*G[0, w, 0, 1, z] - 
     G[1, 0, 0, -1, w]/2 + G[1, 0, 0, 1, w]/2 - G[w, 0, 0, -1, z] + 
     G[w, 0, 0, 1, z] + 2*G[w, w, 0, -1, z] - 2*G[w, w, 0, 1, z] + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 0, -1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, 0, 1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), w, 0, -1, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), w, 0, 1, z])/(1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, 0, -1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, 0, 1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), w, 0, -1, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), w, 0, 1, z])/(-1 + w)) - 
   32*((G[-1, 0, w]/2 - G[1, 0, w]/2)*(G[0, 0, z] - 2*G[0, w, z] - 
       G[w, 0, z] + 2*G[w, w, z] + ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, z])/
        (1 + w) + G[(-1 + w)/(1 + w), w, z] + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w) + 
       G[-((1 + w)/(-1 + w)), w, z]) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[0, -1, 0, w]/2 - G[0, 1, 0, w]/2) - 
     G[0, w]*(-G[0, 0, -1, z]/2 + G[0, 0, 1, z]/2 + G[0, w, -1, z] - 
       G[0, w, 1, z] + G[w, 0, -1, z]/2 - G[w, 0, 1, z]/2 - G[w, w, -1, z] + 
       G[w, w, 1, z] + ((1/4 + w/4)*G[(-1 + w)/(1 + w), 0, -1, z])/(1 + w) + 
       ((-1/4 - w/4)*G[(-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), w, -1, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), w, 1, z])/(1 + w) + 
       ((-1/4 + w/4)*G[-((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
       ((1/4 - w/4)*G[-((1 + w)/(-1 + w)), 0, 1, z])/(-1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), w, -1, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), w, 1, z])/(-1 + w)) + 
     G[-1, 0, -1, 0, w]/4 - G[-1, 0, 1, 0, w]/4 - G[0, 0, -1, 0, z]/2 + 
     G[0, 0, 1, 0, z]/2 + G[0, w, -1, 0, z] - G[0, w, 1, 0, z] + 
     G[1, 0, -1, 0, w]/4 - G[1, 0, 1, 0, w]/4 + G[w, 0, -1, 0, z]/2 - 
     G[w, 0, 1, 0, z]/2 - G[w, w, -1, 0, z] + G[w, w, 1, 0, z] + 
     ((1/4 + w/4)*G[(-1 + w)/(1 + w), 0, -1, 0, z])/(1 + w) + 
     ((-1/4 - w/4)*G[(-1 + w)/(1 + w), 0, 1, 0, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), w, -1, 0, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), w, 1, 0, z])/(1 + w) + 
     ((-1/4 + w/4)*G[-((1 + w)/(-1 + w)), 0, -1, 0, z])/(-1 + w) + 
     ((1/4 - w/4)*G[-((1 + w)/(-1 + w)), 0, 1, 0, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), w, -1, 0, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), w, 1, 0, z])/(-1 + w)) - 
   8*((G[-1, 0, w]/2 - G[1, 0, w]/2)*(-2*G[0, 0, z] + 4*G[0, w, z] + 
       6*G[-w^(-1), 0, z] - 12*G[-w^(-1), w, z] + 2*G[w, 0, z] - 
       4*G[w, w, z] + ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((4 + 4*w)*G[(-1 + w)/(1 + w), w, z])/(1 + w) + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w) + 
       ((-4 + 4*w)*G[-((1 + w)/(-1 + w)), w, z])/(-1 + w)) + 
     (2*G[0, z] - 6*G[-w^(-1), z] - 2*G[w, z] + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[0, -1, 0, w]/2 - G[0, 1, 0, w]/2) - 
     G[0, w]*(G[0, 0, -1, z] - G[0, 0, 1, z] - 2*G[0, w, -1, z] + 
       2*G[0, w, 1, z] - 3*G[-w^(-1), 0, -1, z] + 3*G[-w^(-1), 0, 1, z] + 
       6*G[-w^(-1), w, -1, z] - 6*G[-w^(-1), w, 1, z] - G[w, 0, -1, z] + 
       G[w, 0, 1, z] + 2*G[w, w, -1, z] - 2*G[w, w, 1, z] + 
       G[(-1 + w)/(1 + w), 0, -1, z] + 
       ((-1 - w)*G[(-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
       ((-2 - 2*w)*G[(-1 + w)/(1 + w), w, -1, z])/(1 + w) + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), w, 1, z])/(1 + w) + 
       G[-((1 + w)/(-1 + w)), 0, -1, z] + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), 0, 1, z])/(-1 + w) + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, -1, z])/(-1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), w, 1, z])/(-1 + w)) + 
     G[-1, 0, -1, 0, w] - G[-1, 0, 1, 0, w] + G[0, 0, -1, 0, z] - 
     G[0, 0, 1, 0, z] - 2*G[0, w, -1, 0, z] + 2*G[0, w, 1, 0, z] + 
     G[1, 0, -1, 0, w] - G[1, 0, 1, 0, w] - 3*G[-w^(-1), 0, -1, 0, z] + 
     3*G[-w^(-1), 0, 1, 0, z] + 6*G[-w^(-1), w, -1, 0, z] - 
     6*G[-w^(-1), w, 1, 0, z] - G[w, 0, -1, 0, z] + G[w, 0, 1, 0, z] + 
     2*G[w, w, -1, 0, z] - 2*G[w, w, 1, 0, z] + G[(-1 + w)/(1 + w), 0, -1, 0, 
      z] + ((-1 - w)*G[(-1 + w)/(1 + w), 0, 1, 0, z])/(1 + w) + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), w, -1, 0, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), w, 1, 0, z])/(1 + w) + 
     G[-((1 + w)/(-1 + w)), 0, -1, 0, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 0, 1, 0, z])/(-1 + w) + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, -1, 0, z])/(-1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), w, 1, 0, z])/(-1 + w)) - 
   12*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (((-1 - w)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), w, z])/(1 + w) + 
       G[-((1 + w)/(-1 + w)), 0, z] + ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, 
          z])/(-1 + w)) + (G[(-1 + w)/(1 + w), z] + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[0, -1, -1, w] - G[0, -1, 1, w] - G[0, 1, -1, w] + G[0, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(G[(-1 + w)/(1 + w), 0, -1, z] + 
       ((-1 - w)*G[(-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
       ((-2 - 2*w)*G[(-1 + w)/(1 + w), w, -1, z])/(1 + w) + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), w, 1, z])/(1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
       G[-((1 + w)/(-1 + w)), 0, 1, z] + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), w, -1, z])/(-1 + w) + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, 1, z])/(-1 + w)) - 
     G[-1, 0, -1, -1, w] + G[-1, 0, -1, 1, w] + G[-1, 0, 1, -1, w] - 
     G[-1, 0, 1, 1, w] + G[1, 0, -1, -1, w] - G[1, 0, -1, 1, w] - 
     G[1, 0, 1, -1, w] + G[1, 0, 1, 1, w] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), 0, -1, -1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), 0, -1, 1, z] + G[(-1 + w)/(1 + w), 0, 1, -1, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), 0, 1, 1, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), w, -1, -1, z])/(1 + w) + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), w, -1, 1, z])/(1 + w) + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), w, 1, -1, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), w, 1, 1, z])/(1 + w) + 
     G[-((1 + w)/(-1 + w)), 0, -1, -1, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 0, -1, 1, z])/(-1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 0, 1, -1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), 0, 1, 1, z] + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, -1, -1, z])/(-1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), w, -1, 1, z])/(-1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), w, 1, -1, z])/(-1 + w) + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, 1, 1, z])/(-1 + w)) - 
   12*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (((-1 - w)*G[(-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((-1 - w)*G[(-1 + w)/(1 + w), 1, z])/(1 + w) + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), w, z])/(1 + w) + 
       G[-((1 + w)/(-1 + w)), -1, z] + G[-((1 + w)/(-1 + w)), 1, z] + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, z])/(-1 + w)) + 
     (G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[-1, -1, -1, w] + G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] + 2*G[0, -1, -1, w] - 2*G[0, -1, 1, w] - 
       2*G[0, 1, -1, w] + 2*G[0, 1, 1, w] - G[1, -1, -1, w] + 
       G[1, -1, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(G[(-1 + w)/(1 + w), -1, -1, z] + 
       ((-1 - w)*G[(-1 + w)/(1 + w), -1, 1, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), 1, -1, z] + 
       ((-1 - w)*G[(-1 + w)/(1 + w), 1, 1, z])/(1 + w) + 
       ((-2 - 2*w)*G[(-1 + w)/(1 + w), w, -1, z])/(1 + w) + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), w, 1, z])/(1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), -1, -1, z])/(-1 + w) + 
       G[-((1 + w)/(-1 + w)), -1, 1, z] + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), 1, -1, z])/(-1 + w) + 
       G[-((1 + w)/(-1 + w)), 1, 1, z] + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), w, -1, z])/(-1 + w) + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, 1, z])/(-1 + w)) + 
     G[-1, -1, -1, -1, w] - G[-1, -1, -1, 1, w] - G[-1, -1, 1, -1, w] + 
     G[-1, -1, 1, 1, w] - 2*G[-1, 0, -1, -1, w] + 2*G[-1, 0, -1, 1, w] + 
     2*G[-1, 0, 1, -1, w] - 2*G[-1, 0, 1, 1, w] + G[-1, 1, -1, -1, w] - 
     G[-1, 1, -1, 1, w] - G[-1, 1, 1, -1, w] + G[-1, 1, 1, 1, w] - 
     G[1, -1, -1, -1, w] + G[1, -1, -1, 1, w] + G[1, -1, 1, -1, w] - 
     G[1, -1, 1, 1, w] + 2*G[1, 0, -1, -1, w] - 2*G[1, 0, -1, 1, w] - 
     2*G[1, 0, 1, -1, w] + 2*G[1, 0, 1, 1, w] - G[1, 1, -1, -1, w] + 
     G[1, 1, -1, 1, w] + G[1, 1, 1, -1, w] - G[1, 1, 1, 1, w] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), -1, -1, -1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), -1, -1, 1, z] + G[(-1 + w)/(1 + w), -1, 1, -1, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), -1, 1, 1, z])/(1 + w) + 
     ((-1 - w)*G[(-1 + w)/(1 + w), 1, -1, -1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), 1, -1, 1, z] + G[(-1 + w)/(1 + w), 1, 1, -1, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), 1, 1, 1, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), w, -1, -1, z])/(1 + w) + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), w, -1, 1, z])/(1 + w) + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), w, 1, -1, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), w, 1, 1, z])/(1 + w) + 
     G[-((1 + w)/(-1 + w)), -1, -1, -1, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), -1, -1, 1, z])/(-1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), -1, 1, -1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), -1, 1, 1, z] + G[-((1 + w)/(-1 + w)), 1, -1, -1, 
      z] + ((1 - w)*G[-((1 + w)/(-1 + w)), 1, -1, 1, z])/(-1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 1, 1, -1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), 1, 1, 1, z] + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, -1, -1, z])/(-1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), w, -1, 1, z])/(-1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), w, 1, -1, z])/(-1 + w) + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, 1, 1, z])/(-1 + w)) - 
   8*(G[0, 0, w]*(2*G[0, (-1 + w)/(1 + w), z] + (2/(-1 + w) - (2*w)/(-1 + w))*
        G[0, -((1 + w)/(-1 + w)), z] - 6*G[-w^(-1), (-1 + w)/(1 + w), z] + 
       (((-6*w)/(-1 + w) + (6*w^2)/(-1 + w))*G[-w^(-1), -((1 + w)/(-1 + w)), 
          z])/w - 2*G[w, (-1 + w)/(1 + w), z] + 
       (-2/(-1 + w) + (2*w)/(-1 + w))*G[w, -((1 + w)/(-1 + w)), z] + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), z])/(1 + w) + 
       ((2/(-1 + w) - (2*w^2)/(-1 + w))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), z])/(1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), z])/(-1 + w) + 
       ((-2/(-1 + w) + (4*w)/(-1 + w) - (2*w^2)/(-1 + w))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (2*G[0, z] - 6*G[-w^(-1), z] - 2*G[w, z] + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[-1, 0, 0, w] + G[1, 0, 0, w]) - 
     G[0, w]*(2*G[0, (-1 + w)/(1 + w), 0, z] + (2/(-1 + w) - (2*w)/(-1 + w))*
        G[0, -((1 + w)/(-1 + w)), 0, z] - 6*G[-w^(-1), (-1 + w)/(1 + w), 0, 
         z] + (((-6*w)/(-1 + w) + (6*w^2)/(-1 + w))*
         G[-w^(-1), -((1 + w)/(-1 + w)), 0, z])/w - 
       2*G[w, (-1 + w)/(1 + w), 0, z] + (-2/(-1 + w) + (2*w)/(-1 + w))*
        G[w, -((1 + w)/(-1 + w)), 0, z] + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((2/(-1 + w) - (2*w^2)/(-1 + w))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), 0, z])/(1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 0, z])/(-1 + w) + 
       ((-2/(-1 + w) + (4*w)/(-1 + w) - (2*w^2)/(-1 + w))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, z])/(-1 + w)) - 
     2*G[-1, -1, 0, 0, w] + 2*G[-1, 1, 0, 0, w] + 
     2*G[0, (-1 + w)/(1 + w), 0, 0, z] + (2/(-1 + w) - (2*w)/(-1 + w))*
      G[0, -((1 + w)/(-1 + w)), 0, 0, z] - 2*G[1, -1, 0, 0, w] + 
     2*G[1, 1, 0, 0, w] - 6*G[-w^(-1), (-1 + w)/(1 + w), 0, 0, z] + 
     (((-6*w)/(-1 + w) + (6*w^2)/(-1 + w))*G[-w^(-1), -((1 + w)/(-1 + w)), 0, 
        0, z])/w - 2*G[w, (-1 + w)/(1 + w), 0, 0, z] + 
     (-2/(-1 + w) + (2*w)/(-1 + w))*G[w, -((1 + w)/(-1 + w)), 0, 0, z] + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 0, 0, z])/(1 + w) + 
     ((2/(-1 + w) - (2*w^2)/(-1 + w))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 0, 0, z])/(1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 0, 0, z])/
      (-1 + w) + ((-2/(-1 + w) + (4*w)/(-1 + w) - (2*w^2)/(-1 + w))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w)) - 
   32*(G[0, 0, w]*(-G[0, (-1 + w)/(1 + w), z] + ((1 - w)^(-1) + w/(-1 + w))*
        G[0, -((1 + w)/(-1 + w)), z] + G[w, (-1 + w)/(1 + w), z] + 
       ((-1 + w)^(-1) - w/(-1 + w))*G[w, -((1 + w)/(-1 + w)), z] + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), z])/(1 + w) + 
       ((1/(2*(-1 + w)) - w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), z])/(-1 + w) + 
       ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[-1, 0, 0, w] + G[1, 0, 0, w]) - 
     G[0, w]*(-G[0, (-1 + w)/(1 + w), 0, z] + ((1 - w)^(-1) + w/(-1 + w))*
        G[0, -((1 + w)/(-1 + w)), 0, z] + G[w, (-1 + w)/(1 + w), 0, z] + 
       ((-1 + w)^(-1) - w/(-1 + w))*G[w, -((1 + w)/(-1 + w)), 0, z] + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((1/(2*(-1 + w)) - w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), 0, z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 0, z])/
        (-1 + w) + ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, z])/(-1 + w)) - 
     G[-1, -1, 0, 0, w]/2 + G[-1, 1, 0, 0, w]/2 - G[0, (-1 + w)/(1 + w), 0, 
      0, z] + ((1 - w)^(-1) + w/(-1 + w))*G[0, -((1 + w)/(-1 + w)), 0, 0, 
       z] - G[1, -1, 0, 0, w]/2 + G[1, 1, 0, 0, w]/2 + 
     G[w, (-1 + w)/(1 + w), 0, 0, z] + ((-1 + w)^(-1) - w/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), 0, 0, z] + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 0, 0, z])/(1 + w) + 
     ((1/(2*(-1 + w)) - w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 0, 0, z])/(1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 0, 0, z])/
      (-1 + w) + ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w)) + 
   24*(G[0, 0, w]*(((-1 - w)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), w, z] + ((1/(2*(1 + w)) + w/(1 + w) + 
          w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), z])/
        (1 + w) + ((-1/(2*(-1 + w)) + w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), z])/(1 + w) + G[-((1 + w)/(-1 + w)), 0, z] + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), w, z])/(-1 + w) + 
       ((1/(2*(1 + w)) - w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), z])/(-1 + w) + 
       ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, 0, 0, w]/2 + G[1, 0, 0, w]/2) - 
     G[0, w]*(((-1 - w)*G[(-1 + w)/(1 + w), 0, 0, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), w, 0, z] + 
       ((1/(2*(1 + w)) + w/(1 + w) + w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
          (-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((-1/(2*(-1 + w)) + w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), 0, z])/(1 + w) + G[-((1 + w)/(-1 + w)), 0, 0, 
        z] + ((1 - w)*G[-((1 + w)/(-1 + w)), w, 0, z])/(-1 + w) + 
       ((1/(2*(1 + w)) - w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), 0, z])/(-1 + w) + 
       ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, z])/(-1 + w)) - 
     G[-1, -1, 0, 0, w]/2 - G[-1, 1, 0, 0, w]/2 + G[1, -1, 0, 0, w]/2 + 
     G[1, 1, 0, 0, w]/2 + ((-1 - w)*G[(-1 + w)/(1 + w), 0, 0, 0, z])/
      (1 + w) + G[(-1 + w)/(1 + w), w, 0, 0, z] + 
     ((1/(2*(1 + w)) + w/(1 + w) + w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), 0, 0, z])/(1 + w) + 
     ((-1/(2*(-1 + w)) + w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 0, 0, z])/(1 + w) + G[-((1 + w)/(-1 + w)), 0, 0, 
      0, z] + ((1 - w)*G[-((1 + w)/(-1 + w)), w, 0, 0, z])/(-1 + w) + 
     ((1/(2*(1 + w)) - w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 0, 0, z])/(-1 + w) + 
     ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w)) - 
   12*((-G[0, -1, w] + G[0, 1, w])*(G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 
        z] + (((-1 + w)^(-1) - w^2/(-1 + w))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), z])/(1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), z])/(-1 + w) + 
       (((-1 + w)^(-1) - (2*w)/(-1 + w) + w^2/(-1 + w))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, 0, -1, w] - G[-1, 0, 1, w] - G[1, 0, -1, w] + G[1, 0, 1, w]) + 
     (G[-1, w] - G[1, w])*((((-1 - w)^(-1) - (2*w)/(1 + w) - w^2/(1 + w))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 0, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 0, z] + 
       (((-1 - w)^(-1) + w^2/(1 + w))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), 0, z])/(-1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, z])/
        (-1 + w)) - G[-1, -1, 0, -1, w] + G[-1, -1, 0, 1, w] + 
     G[-1, 1, 0, -1, w] - G[-1, 1, 0, 1, w] + G[1, -1, 0, -1, w] - 
     G[1, -1, 0, 1, w] - G[1, 1, 0, -1, w] + G[1, 1, 0, 1, w] + 
     G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 0, -1, z] + 
     (((-1 - w)^(-1) - (2*w)/(1 + w) - w^2/(1 + w))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
     (((-1 + w)^(-1) - w^2/(-1 + w))*G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 
        0, -1, z])/(1 + w) + G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 0, 1, 
      z] + ((1 - w)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 0, -1, z])/
      (-1 + w) + (((-1 - w)^(-1) + w^2/(1 + w))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 0, 1, z])/(-1 + w) + 
     (((-1 + w)^(-1) - (2*w)/(-1 + w) + w^2/(-1 + w))*G[-((1 + w)/(-1 + w)), 
        -((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, 1, z])/
      (-1 + w)) + 2*((-G[0, -1, w] + G[0, 1, w])*(4*G[0, 0, z] - 
       12*G[0, -w^(-1), z] - 4*G[0, w, z] + (4/(1 + w) + (4*w)/(1 + w))*
        G[0, (-1 + w)/(1 + w), z] + (-4/(-1 + w) + (4*w)/(-1 + w))*
        G[0, -((1 + w)/(-1 + w)), z] - 12*G[-w^(-1), 0, z] + 
       36*G[-w^(-1), -w^(-1), z] + 12*G[-w^(-1), w, z] + 
       (((-12*w)/(1 + w) - (12*w^2)/(1 + w))*G[-w^(-1), (-1 + w)/(1 + w), z])/
        w + (((12*w)/(-1 + w) - (12*w^2)/(-1 + w))*G[-w^(-1), 
          -((1 + w)/(-1 + w)), z])/w - 4*G[w, 0, z] + 12*G[w, -w^(-1), z] + 
       4*G[w, w, z] + (-4/(1 + w) - (4*w)/(1 + w))*G[w, (-1 + w)/(1 + w), 
         z] + (4/(-1 + w) - (4*w)/(-1 + w))*G[w, -((1 + w)/(-1 + w)), z] + 
       ((4 + 4*w)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((-12 - 12*w)*G[(-1 + w)/(1 + w), -w^(-1), z])/(1 + w) + 
       ((-4 - 4*w)*G[(-1 + w)/(1 + w), w, z])/(1 + w) + 
       ((4/(1 + w) + (8*w)/(1 + w) + (4*w^2)/(1 + w))*G[(-1 + w)/(1 + w), 
          (-1 + w)/(1 + w), z])/(1 + w) + ((-4/(-1 + w) + (4*w^2)/(-1 + w))*
         G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), z])/(1 + w) + 
       ((-4 + 4*w)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w) + 
       ((12 - 12*w)*G[-((1 + w)/(-1 + w)), -w^(-1), z])/(-1 + w) + 
       ((4 - 4*w)*G[-((1 + w)/(-1 + w)), w, z])/(-1 + w) + 
       ((-4/(1 + w) + (4*w^2)/(1 + w))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), z])/(-1 + w) + 
       ((4/(-1 + w) - (8*w)/(-1 + w) + (4*w^2)/(-1 + w))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (2*G[0, z] - 6*G[-w^(-1), z] - 2*G[w, z] + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-2*G[-1, 0, -1, w] + 2*G[-1, 0, 1, w] - 2*G[1, 0, -1, w] + 
       2*G[1, 0, 1, w]) + (G[-1, w] - G[1, w])*(-4*G[0, 0, 0, z] + 
       12*G[0, -w^(-1), 0, z] + 4*G[0, w, 0, z] + 
       (-4/(1 + w) - (4*w)/(1 + w))*G[0, (-1 + w)/(1 + w), 0, z] + 
       (4/(-1 + w) - (4*w)/(-1 + w))*G[0, -((1 + w)/(-1 + w)), 0, z] + 
       12*G[-w^(-1), 0, 0, z] - 36*G[-w^(-1), -w^(-1), 0, z] - 
       12*G[-w^(-1), w, 0, z] + (((12*w)/(1 + w) + (12*w^2)/(1 + w))*
         G[-w^(-1), (-1 + w)/(1 + w), 0, z])/w + 
       (((-12*w)/(-1 + w) + (12*w^2)/(-1 + w))*G[-w^(-1), 
          -((1 + w)/(-1 + w)), 0, z])/w + 4*G[w, 0, 0, z] - 
       12*G[w, -w^(-1), 0, z] - 4*G[w, w, 0, z] + (4/(1 + w) + (4*w)/(1 + w))*
        G[w, (-1 + w)/(1 + w), 0, z] + (-4/(-1 + w) + (4*w)/(-1 + w))*
        G[w, -((1 + w)/(-1 + w)), 0, z] + 
       ((-4 - 4*w)*G[(-1 + w)/(1 + w), 0, 0, z])/(1 + w) + 
       ((12 + 12*w)*G[(-1 + w)/(1 + w), -w^(-1), 0, z])/(1 + w) + 
       ((4 + 4*w)*G[(-1 + w)/(1 + w), w, 0, z])/(1 + w) + 
       ((-4/(1 + w) - (8*w)/(1 + w) - (4*w^2)/(1 + w))*G[(-1 + w)/(1 + w), 
          (-1 + w)/(1 + w), 0, z])/(1 + w) + ((4/(-1 + w) - (4*w^2)/(-1 + w))*
         G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 0, z])/(1 + w) + 
       ((4 - 4*w)*G[-((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w) + 
       ((-12 + 12*w)*G[-((1 + w)/(-1 + w)), -w^(-1), 0, z])/(-1 + w) + 
       ((-4 + 4*w)*G[-((1 + w)/(-1 + w)), w, 0, z])/(-1 + w) + 
       ((4/(1 + w) - (4*w^2)/(1 + w))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), 0, z])/(-1 + w) + 
       ((-4/(-1 + w) + (8*w)/(-1 + w) - (4*w^2)/(-1 + w))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, z])/(-1 + w)) - 
     4*G[-1, -1, 0, -1, w] + 4*G[-1, -1, 0, 1, w] - 4*G[-1, 1, 0, -1, w] + 
     4*G[-1, 1, 0, 1, w] + 4*G[0, 0, 0, -1, z] - 4*G[0, 0, 0, 1, z] - 
     12*G[0, -w^(-1), 0, -1, z] + 12*G[0, -w^(-1), 0, 1, z] - 
     4*G[0, w, 0, -1, z] + 4*G[0, w, 0, 1, z] + (4/(1 + w) + (4*w)/(1 + w))*
      G[0, (-1 + w)/(1 + w), 0, -1, z] + (-4/(1 + w) - (4*w)/(1 + w))*
      G[0, (-1 + w)/(1 + w), 0, 1, z] + (-4/(-1 + w) + (4*w)/(-1 + w))*
      G[0, -((1 + w)/(-1 + w)), 0, -1, z] + (4/(-1 + w) - (4*w)/(-1 + w))*
      G[0, -((1 + w)/(-1 + w)), 0, 1, z] - 4*G[1, -1, 0, -1, w] + 
     4*G[1, -1, 0, 1, w] - 4*G[1, 1, 0, -1, w] + 4*G[1, 1, 0, 1, w] - 
     12*G[-w^(-1), 0, 0, -1, z] + 12*G[-w^(-1), 0, 0, 1, z] + 
     36*G[-w^(-1), -w^(-1), 0, -1, z] - 36*G[-w^(-1), -w^(-1), 0, 1, z] + 
     12*G[-w^(-1), w, 0, -1, z] - 12*G[-w^(-1), w, 0, 1, z] + 
     (((-12*w)/(1 + w) - (12*w^2)/(1 + w))*G[-w^(-1), (-1 + w)/(1 + w), 0, 
        -1, z])/w + (((12*w)/(1 + w) + (12*w^2)/(1 + w))*
       G[-w^(-1), (-1 + w)/(1 + w), 0, 1, z])/w + 
     (((12*w)/(-1 + w) - (12*w^2)/(-1 + w))*G[-w^(-1), -((1 + w)/(-1 + w)), 
        0, -1, z])/w + (((-12*w)/(-1 + w) + (12*w^2)/(-1 + w))*
       G[-w^(-1), -((1 + w)/(-1 + w)), 0, 1, z])/w - 4*G[w, 0, 0, -1, z] + 
     4*G[w, 0, 0, 1, z] + 12*G[w, -w^(-1), 0, -1, z] - 
     12*G[w, -w^(-1), 0, 1, z] + 4*G[w, w, 0, -1, z] - 4*G[w, w, 0, 1, z] + 
     (4/(-1 - w) - (4*w)/(1 + w))*G[w, (-1 + w)/(1 + w), 0, -1, z] + 
     (-4/(-1 - w) + (4*w)/(1 + w))*G[w, (-1 + w)/(1 + w), 0, 1, z] + 
     (-4/(1 - w) - (4*w)/(-1 + w))*G[w, -((1 + w)/(-1 + w)), 0, -1, z] + 
     (4/(1 - w) + (4*w)/(-1 + w))*G[w, -((1 + w)/(-1 + w)), 0, 1, z] + 
     ((4 + 4*w)*G[(-1 + w)/(1 + w), 0, 0, -1, z])/(1 + w) + 
     ((-4 - 4*w)*G[(-1 + w)/(1 + w), 0, 0, 1, z])/(1 + w) + 
     ((-12 - 12*w)*G[(-1 + w)/(1 + w), -w^(-1), 0, -1, z])/(1 + w) + 
     ((12 + 12*w)*G[(-1 + w)/(1 + w), -w^(-1), 0, 1, z])/(1 + w) + 
     ((-4 - 4*w)*G[(-1 + w)/(1 + w), w, 0, -1, z])/(1 + w) + 
     ((4 + 4*w)*G[(-1 + w)/(1 + w), w, 0, 1, z])/(1 + w) + 
     ((4/(1 + w) + (8*w)/(1 + w) + (4*w^2)/(1 + w))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), 0, -1, z])/(1 + w) + 
     ((-4/(1 + w) - (8*w)/(1 + w) - (4*w^2)/(1 + w))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
     ((-4/(-1 + w) + (4*w^2)/(-1 + w))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 0, -1, z])/(1 + w) + 
     ((4/(-1 + w) - (4*w^2)/(-1 + w))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 0, 1, z])/(1 + w) + 
     ((-4 + 4*w)*G[-((1 + w)/(-1 + w)), 0, 0, -1, z])/(-1 + w) + 
     ((4 - 4*w)*G[-((1 + w)/(-1 + w)), 0, 0, 1, z])/(-1 + w) + 
     ((12 - 12*w)*G[-((1 + w)/(-1 + w)), -w^(-1), 0, -1, z])/(-1 + w) + 
     ((-12 + 12*w)*G[-((1 + w)/(-1 + w)), -w^(-1), 0, 1, z])/(-1 + w) + 
     ((4 - 4*w)*G[-((1 + w)/(-1 + w)), w, 0, -1, z])/(-1 + w) + 
     ((-4 + 4*w)*G[-((1 + w)/(-1 + w)), w, 0, 1, z])/(-1 + w) + 
     ((-4/(1 + w) + (4*w^2)/(1 + w))*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 
        0, -1, z])/(-1 + w) + ((4/(1 + w) - (4*w^2)/(1 + w))*
       G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 0, 1, z])/(-1 + w) + 
     ((4/(-1 + w) - (8*w)/(-1 + w) + (4*w^2)/(-1 + w))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
     ((-4/(-1 + w) + (8*w)/(-1 + w) - (4*w^2)/(-1 + w))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, 1, z])/(-1 + w)) + 
   8*((-G[0, -1, w] + G[0, 1, w])*(-2*G[0, 0, z] + 6*G[0, -w^(-1), z] + 
       2*G[0, w, z] + (-2/(1 + w) - (2*w)/(1 + w))*G[0, (-1 + w)/(1 + w), 
         z] + (2/(-1 + w) - (2*w)/(-1 + w))*G[0, -((1 + w)/(-1 + w)), z] + 
       2*G[w, 0, z] - 6*G[w, -w^(-1), z] - 2*G[w, w, z] + 
       (2/(1 + w) + (2*w)/(1 + w))*G[w, (-1 + w)/(1 + w), z] + 
       (-2/(-1 + w) + (2*w)/(-1 + w))*G[w, -((1 + w)/(-1 + w)), z] + 
       G[(-1 + w)/(1 + w), 0, z] + ((-3 - 3*w)*G[(-1 + w)/(1 + w), -w^(-1), 
          z])/(1 + w) + ((-1 - w)*G[(-1 + w)/(1 + w), w, z])/(1 + w) + 
       (((1 + w)^(-1) + (2*w)/(1 + w) + w^2/(1 + w))*G[(-1 + w)/(1 + w), 
          (-1 + w)/(1 + w), z])/(1 + w) + (((1 - w)^(-1) + w^2/(-1 + w))*
         G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), z])/(1 + w) + 
       G[-((1 + w)/(-1 + w)), 0, z] + ((3 - 3*w)*G[-((1 + w)/(-1 + w)), 
          -w^(-1), z])/(-1 + w) + ((1 - w)*G[-((1 + w)/(-1 + w)), w, z])/
        (-1 + w) + (((-1 - w)^(-1) + w^2/(1 + w))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), z])/(-1 + w) + 
       (((-1 + w)^(-1) - (2*w)/(-1 + w) + w^2/(-1 + w))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-2*G[-1, 0, -1, w] + 2*G[-1, 0, 1, w] - 2*G[1, 0, -1, w] + 
       2*G[1, 0, 1, w]) + (G[-1, w] - G[1, w])*(2*G[0, 0, 0, z] - 
       6*G[0, -w^(-1), 0, z] - 2*G[0, w, 0, z] + (2/(1 + w) + (2*w)/(1 + w))*
        G[0, (-1 + w)/(1 + w), 0, z] + (-2/(-1 + w) + (2*w)/(-1 + w))*
        G[0, -((1 + w)/(-1 + w)), 0, z] - 2*G[w, 0, 0, z] + 
       6*G[w, -w^(-1), 0, z] + 2*G[w, w, 0, z] + (-2/(1 + w) - (2*w)/(1 + w))*
        G[w, (-1 + w)/(1 + w), 0, z] + (2/(-1 + w) - (2*w)/(-1 + w))*
        G[w, -((1 + w)/(-1 + w)), 0, z] + 
       ((-1 - w)*G[(-1 + w)/(1 + w), 0, 0, z])/(1 + w) + 
       ((3 + 3*w)*G[(-1 + w)/(1 + w), -w^(-1), 0, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), w, 0, z] + (((-1 - w)^(-1) - (2*w)/(1 + w) - 
          w^2/(1 + w))*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 0, z])/(1 + w) + 
       (((-1 + w)^(-1) - w^2/(-1 + w))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), 0, z])/(1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w) + 
       ((-3 + 3*w)*G[-((1 + w)/(-1 + w)), -w^(-1), 0, z])/(-1 + w) + 
       G[-((1 + w)/(-1 + w)), w, 0, z] + (((1 + w)^(-1) - w^2/(1 + w))*
         G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 0, z])/(-1 + w) + 
       (((1 - w)^(-1) + (2*w)/(-1 + w) - w^2/(-1 + w))*G[-((1 + w)/(-1 + w)), 
          -((1 + w)/(-1 + w)), 0, z])/(-1 + w)) - G[-1, -1, 0, -1, w] + 
     G[-1, -1, 0, 1, w] - G[-1, 1, 0, -1, w] + G[-1, 1, 0, 1, w] - 
     2*G[0, 0, 0, -1, z] + 2*G[0, 0, 0, 1, z] + 6*G[0, -w^(-1), 0, -1, z] - 
     6*G[0, -w^(-1), 0, 1, z] + 2*G[0, w, 0, -1, z] - 2*G[0, w, 0, 1, z] + 
     (-2/(1 + w) - (2*w)/(1 + w))*G[0, (-1 + w)/(1 + w), 0, -1, z] + 
     (2/(1 + w) + (2*w)/(1 + w))*G[0, (-1 + w)/(1 + w), 0, 1, z] + 
     (2/(-1 + w) - (2*w)/(-1 + w))*G[0, -((1 + w)/(-1 + w)), 0, -1, z] + 
     (-2/(-1 + w) + (2*w)/(-1 + w))*G[0, -((1 + w)/(-1 + w)), 0, 1, z] - 
     G[1, -1, 0, -1, w] + G[1, -1, 0, 1, w] - G[1, 1, 0, -1, w] + 
     G[1, 1, 0, 1, w] + 2*G[w, 0, 0, -1, z] - 2*G[w, 0, 0, 1, z] - 
     6*G[w, -w^(-1), 0, -1, z] + 6*G[w, -w^(-1), 0, 1, z] - 
     2*G[w, w, 0, -1, z] + 2*G[w, w, 0, 1, z] + (-2/(-1 - w) + (2*w)/(1 + w))*
      G[w, (-1 + w)/(1 + w), 0, -1, z] + (2/(-1 - w) - (2*w)/(1 + w))*
      G[w, (-1 + w)/(1 + w), 0, 1, z] + (2/(1 - w) + (2*w)/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), 0, -1, z] + (-2/(1 - w) - (2*w)/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), 0, 1, z] + G[(-1 + w)/(1 + w), 0, 0, -1, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), 0, 0, 1, z])/(1 + w) + 
     ((-3 - 3*w)*G[(-1 + w)/(1 + w), -w^(-1), 0, -1, z])/(1 + w) + 
     ((3 + 3*w)*G[(-1 + w)/(1 + w), -w^(-1), 0, 1, z])/(1 + w) + 
     ((-1 - w)*G[(-1 + w)/(1 + w), w, 0, -1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), w, 0, 1, z] + 
     (((1 + w)^(-1) + (2*w)/(1 + w) + w^2/(1 + w))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), 0, -1, z])/(1 + w) + 
     ((-(1 + w)^(-1) - (2*w)/(1 + w) - w^2/(1 + w))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
     ((-(-1 + w)^(-1) + w^2/(-1 + w))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 0, -1, z])/(1 + w) + 
     (((-1 + w)^(-1) - w^2/(-1 + w))*G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 
        0, 1, z])/(1 + w) + G[-((1 + w)/(-1 + w)), 0, 0, -1, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 0, 0, 1, z])/(-1 + w) + 
     ((3 - 3*w)*G[-((1 + w)/(-1 + w)), -w^(-1), 0, -1, z])/(-1 + w) + 
     ((-3 + 3*w)*G[-((1 + w)/(-1 + w)), -w^(-1), 0, 1, z])/(-1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), w, 0, -1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), w, 0, 1, z] + 
     ((-(1 + w)^(-1) + w^2/(1 + w))*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 
        0, -1, z])/(-1 + w) + (((1 + w)^(-1) - w^2/(1 + w))*
       G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 0, 1, z])/(-1 + w) + 
     (((-1 + w)^(-1) - (2*w)/(-1 + w) + w^2/(-1 + w))*G[-((1 + w)/(-1 + w)), 
        -((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
     ((-(-1 + w)^(-1) + (2*w)/(-1 + w) - w^2/(-1 + w))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, 1, z])/(-1 + w)) + 
   8*((-G[0, -1, w] + G[0, 1, w])*(-2*G[0, 0, z] + 2*G[0, w, z] + 
       ((1 + w)^(-1) + w/(1 + w))*G[0, (-1 + w)/(1 + w), z] + 
       ((1 - w)^(-1) + w/(-1 + w))*G[0, -((1 + w)/(-1 + w)), z] + 
       6*G[-w^(-1), 0, z] - 6*G[-w^(-1), w, z] + 
       (((-3*w)/(1 + w) - (3*w^2)/(1 + w))*G[-w^(-1), (-1 + w)/(1 + w), z])/
        w + (((3*w)/(-1 + w) - (3*w^2)/(-1 + w))*G[-w^(-1), 
          -((1 + w)/(-1 + w)), z])/w + 2*G[w, 0, z] - 2*G[w, w, z] + 
       ((-1 - w)^(-1) - w/(1 + w))*G[w, (-1 + w)/(1 + w), z] + 
       ((-1 + w)^(-1) - w/(-1 + w))*G[w, -((1 + w)/(-1 + w)), z] + 
       ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), w, z])/(1 + w) + 
       (((1 + w)^(-1) + (2*w)/(1 + w) + w^2/(1 + w))*G[(-1 + w)/(1 + w), 
          (-1 + w)/(1 + w), z])/(1 + w) + (((1 - w)^(-1) + w^2/(-1 + w))*
         G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), z])/(1 + w) + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), w, z])/(-1 + w) + 
       (((-1 - w)^(-1) + w^2/(1 + w))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), z])/(-1 + w) + 
       (((-1 + w)^(-1) - (2*w)/(-1 + w) + w^2/(-1 + w))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (2*G[0, z] - 6*G[-w^(-1), z] - 2*G[w, z] + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[-1, 0, -1, w]/2 + G[-1, 0, 1, w]/2 - G[1, 0, -1, w]/2 + 
       G[1, 0, 1, w]/2) + (G[-1, w] - G[1, w])*(2*G[0, 0, 0, z] - 
       2*G[0, w, 0, z] + ((-1 - w)^(-1) - w/(1 + w))*G[0, (-1 + w)/(1 + w), 
         0, z] + ((-1 + w)^(-1) - w/(-1 + w))*G[0, -((1 + w)/(-1 + w)), 0, 
         z] - 6*G[-w^(-1), 0, 0, z] + 6*G[-w^(-1), w, 0, z] + 
       (((3*w)/(1 + w) + (3*w^2)/(1 + w))*G[-w^(-1), (-1 + w)/(1 + w), 0, z])/
        w + (((-3*w)/(-1 + w) + (3*w^2)/(-1 + w))*G[-w^(-1), 
          -((1 + w)/(-1 + w)), 0, z])/w - 2*G[w, 0, 0, z] + 2*G[w, w, 0, z] + 
       ((1 + w)^(-1) + w/(1 + w))*G[w, (-1 + w)/(1 + w), 0, z] + 
       ((1 - w)^(-1) + w/(-1 + w))*G[w, -((1 + w)/(-1 + w)), 0, z] + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), 0, 0, z])/(1 + w) + 
       ((-2 - 2*w)*G[(-1 + w)/(1 + w), w, 0, z])/(1 + w) + 
       (((-1 - w)^(-1) - (2*w)/(1 + w) - w^2/(1 + w))*G[(-1 + w)/(1 + w), 
          (-1 + w)/(1 + w), 0, z])/(1 + w) + (((-1 + w)^(-1) - w^2/(-1 + w))*
         G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 0, z])/(1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w) + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, 0, z])/(-1 + w) + 
       (((1 + w)^(-1) - w^2/(1 + w))*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 
          0, z])/(-1 + w) + (((1 - w)^(-1) + (2*w)/(-1 + w) - w^2/(-1 + w))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, z])/(-1 + w)) - 
     G[-1, -1, 0, -1, w] + G[-1, -1, 0, 1, w] - G[-1, 1, 0, -1, w] + 
     G[-1, 1, 0, 1, w] - 2*G[0, 0, 0, -1, z] + 2*G[0, 0, 0, 1, z] + 
     2*G[0, w, 0, -1, z] - 2*G[0, w, 0, 1, z] + ((1 + w)^(-1) + w/(1 + w))*
      G[0, (-1 + w)/(1 + w), 0, -1, z] + (-(1 + w)^(-1) - w/(1 + w))*
      G[0, (-1 + w)/(1 + w), 0, 1, z] + (-(-1 + w)^(-1) + w/(-1 + w))*
      G[0, -((1 + w)/(-1 + w)), 0, -1, z] + ((-1 + w)^(-1) - w/(-1 + w))*
      G[0, -((1 + w)/(-1 + w)), 0, 1, z] - G[1, -1, 0, -1, w] + 
     G[1, -1, 0, 1, w] - G[1, 1, 0, -1, w] + G[1, 1, 0, 1, w] + 
     6*G[-w^(-1), 0, 0, -1, z] - 6*G[-w^(-1), 0, 0, 1, z] - 
     6*G[-w^(-1), w, 0, -1, z] + 6*G[-w^(-1), w, 0, 1, z] + 
     (((-3*w)/(1 + w) - (3*w^2)/(1 + w))*G[-w^(-1), (-1 + w)/(1 + w), 0, -1, 
        z])/w + (((3*w)/(1 + w) + (3*w^2)/(1 + w))*
       G[-w^(-1), (-1 + w)/(1 + w), 0, 1, z])/w + 
     (((3*w)/(-1 + w) - (3*w^2)/(-1 + w))*G[-w^(-1), -((1 + w)/(-1 + w)), 0, 
        -1, z])/w + (((-3*w)/(-1 + w) + (3*w^2)/(-1 + w))*
       G[-w^(-1), -((1 + w)/(-1 + w)), 0, 1, z])/w + 2*G[w, 0, 0, -1, z] - 
     2*G[w, 0, 0, 1, z] - 2*G[w, w, 0, -1, z] + 2*G[w, w, 0, 1, z] + 
     ((-1 - w)^(-1) - w/(1 + w))*G[w, (-1 + w)/(1 + w), 0, -1, z] + 
     (-(-1 - w)^(-1) + w/(1 + w))*G[w, (-1 + w)/(1 + w), 0, 1, z] + 
     (-(1 - w)^(-1) - w/(-1 + w))*G[w, -((1 + w)/(-1 + w)), 0, -1, z] + 
     ((1 - w)^(-1) + w/(-1 + w))*G[w, -((1 + w)/(-1 + w)), 0, 1, z] + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, 0, -1, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), 0, 0, 1, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), w, 0, -1, z])/(1 + w) + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), w, 0, 1, z])/(1 + w) + 
     (((1 + w)^(-1) + (2*w)/(1 + w) + w^2/(1 + w))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), 0, -1, z])/(1 + w) + 
     ((-(1 + w)^(-1) - (2*w)/(1 + w) - w^2/(1 + w))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
     ((-(-1 + w)^(-1) + w^2/(-1 + w))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 0, -1, z])/(1 + w) + 
     (((-1 + w)^(-1) - w^2/(-1 + w))*G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 
        0, 1, z])/(1 + w) + ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, 0, -1, z])/
      (-1 + w) + ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 0, 0, 1, z])/(-1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), w, 0, -1, z])/(-1 + w) + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, 0, 1, z])/(-1 + w) + 
     ((-(1 + w)^(-1) + w^2/(1 + w))*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 
        0, -1, z])/(-1 + w) + (((1 + w)^(-1) - w^2/(1 + w))*
       G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 0, 1, z])/(-1 + w) + 
     (((-1 + w)^(-1) - (2*w)/(-1 + w) + w^2/(-1 + w))*G[-((1 + w)/(-1 + w)), 
        -((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
     ((-(-1 + w)^(-1) + (2*w)/(-1 + w) - w^2/(-1 + w))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, 1, z])/(-1 + w)) + 
   32*((-G[0, -1, w] + G[0, 1, w])*(G[0, 0, z] - G[0, w, z] + 
       (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), z] + 
       (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), z] - 
       G[w, 0, z] + G[w, w, z] + (1/(2*(1 + w)) + w/(2*(1 + w)))*
        G[w, (-1 + w)/(1 + w), z] + (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*
        G[w, -((1 + w)/(-1 + w)), z] + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), w, z])/(1 + w) + 
       ((1/(4*(1 + w)) + w/(2*(1 + w)) + w^2/(4*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/(4*(-1 + w)) + w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), z])/(1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), w, z])/(-1 + w) + 
       ((-1/(4*(1 + w)) + w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), z])/(-1 + w) + 
       ((1/(4*(-1 + w)) - w/(2*(-1 + w)) + w^2/(4*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[-1, 0, -1, w]/2 + G[-1, 0, 1, w]/2 - G[1, 0, -1, w]/2 + 
       G[1, 0, 1, w]/2) + (G[-1, w] - G[1, w])*(-G[0, 0, 0, z] + 
       G[0, w, 0, z] + (1/(2*(1 + w)) + w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), 
         0, z] + (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 
         0, z] + G[w, 0, 0, z] - G[w, w, 0, z] + 
       (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[w, (-1 + w)/(1 + w), 0, z] + 
       (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), 0, z] + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, 0, z])/(1 + w) + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), w, 0, z])/(1 + w) + 
       ((-1/(4*(1 + w)) - w/(2*(1 + w)) - w^2/(4*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((1/(4*(-1 + w)) - w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), 0, z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), w, 0, z])/(-1 + w) + 
       ((1/(4*(1 + w)) - w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), 0, z])/(-1 + w) + 
       ((-1/(4*(-1 + w)) + w/(2*(-1 + w)) - w^2/(4*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, z])/(-1 + w)) - 
     G[-1, -1, 0, -1, w]/4 + G[-1, -1, 0, 1, w]/4 - G[-1, 1, 0, -1, w]/4 + 
     G[-1, 1, 0, 1, w]/4 + G[0, 0, 0, -1, z] - G[0, 0, 0, 1, z] - 
     G[0, w, 0, -1, z] + G[0, w, 0, 1, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), 0, -1, z] + (1/(2*(1 + w)) + w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), 0, 1, z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
      G[0, -((1 + w)/(-1 + w)), 0, -1, z] + 
     (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 0, 1, z] - 
     G[1, -1, 0, -1, w]/4 + G[1, -1, 0, 1, w]/4 - G[1, 1, 0, -1, w]/4 + 
     G[1, 1, 0, 1, w]/4 - G[w, 0, 0, -1, z] + G[w, 0, 0, 1, z] + 
     G[w, w, 0, -1, z] - G[w, w, 0, 1, z] + (-1/(2*(-1 - w)) + w/(2*(1 + w)))*
      G[w, (-1 + w)/(1 + w), 0, -1, z] + (1/(2*(-1 - w)) - w/(2*(1 + w)))*
      G[w, (-1 + w)/(1 + w), 0, 1, z] + (1/(2*(1 - w)) + w/(2*(-1 + w)))*
      G[w, -((1 + w)/(-1 + w)), 0, -1, z] + (-1/(2*(1 - w)) - w/(2*(-1 + w)))*
      G[w, -((1 + w)/(-1 + w)), 0, 1, z] + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 0, -1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, 0, 1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), w, 0, -1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), w, 0, 1, z])/(1 + w) + 
     ((1/(4*(1 + w)) + w/(2*(1 + w)) + w^2/(4*(1 + w)))*
       G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 0, -1, z])/(1 + w) + 
     ((-1/(4*(1 + w)) - w/(2*(1 + w)) - w^2/(4*(1 + w)))*
       G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
     ((-1/(4*(-1 + w)) + w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 0, -1, z])/(1 + w) + 
     ((1/(4*(-1 + w)) - w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 0, 1, z])/(1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, 0, -1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, 0, 1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), w, 0, -1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), w, 0, 1, z])/(-1 + w) + 
     ((-1/(4*(1 + w)) + w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 0, -1, z])/(-1 + w) + 
     ((1/(4*(1 + w)) - w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 0, 1, z])/(-1 + w) + 
     ((1/(4*(-1 + w)) - w/(2*(-1 + w)) + w^2/(4*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
     ((-1/(4*(-1 + w)) + w/(2*(-1 + w)) - w^2/(4*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, 1, z])/(-1 + w)) + 
   16*((G[-1, 0, w]/2 - G[1, 0, w]/2)*(-2*G[0, 0, z] + 6*G[0, -w^(-1), z] + 
       2*G[0, w, z] + (-2/(1 + w) - (2*w)/(1 + w))*G[0, (-1 + w)/(1 + w), 
         z] + (2/(-1 + w) - (2*w)/(-1 + w))*G[0, -((1 + w)/(-1 + w)), z] + 
       2*G[w, 0, z] - 6*G[w, -w^(-1), z] - 2*G[w, w, z] + 
       (2/(1 + w) + (2*w)/(1 + w))*G[w, (-1 + w)/(1 + w), z] + 
       (-2/(-1 + w) + (2*w)/(-1 + w))*G[w, -((1 + w)/(-1 + w)), z] + 
       G[(-1 + w)/(1 + w), 0, z] + ((-3 - 3*w)*G[(-1 + w)/(1 + w), -w^(-1), 
          z])/(1 + w) + ((-1 - w)*G[(-1 + w)/(1 + w), w, z])/(1 + w) + 
       (((1 + w)^(-1) + (2*w)/(1 + w) + w^2/(1 + w))*G[(-1 + w)/(1 + w), 
          (-1 + w)/(1 + w), z])/(1 + w) + (((1 - w)^(-1) + w^2/(-1 + w))*
         G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), z])/(1 + w) + 
       G[-((1 + w)/(-1 + w)), 0, z] + ((3 - 3*w)*G[-((1 + w)/(-1 + w)), 
          -w^(-1), z])/(-1 + w) + ((1 - w)*G[-((1 + w)/(-1 + w)), w, z])/
        (-1 + w) + (((-1 - w)^(-1) + w^2/(1 + w))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), z])/(-1 + w) + 
       (((-1 + w)^(-1) - (2*w)/(-1 + w) + w^2/(-1 + w))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, -1, 0, w] - G[-1, 1, 0, w] + G[1, -1, 0, w] - G[1, 1, 0, w]) - 
     G[0, w]*(G[0, 0, -1, z] - G[0, 0, 1, z] - 3*G[0, -w^(-1), -1, z] + 
       3*G[0, -w^(-1), 1, z] - G[0, w, -1, z] + G[0, w, 1, z] + 
       ((1 + w)^(-1) + w/(1 + w))*G[0, (-1 + w)/(1 + w), -1, z] - 
       G[0, (-1 + w)/(1 + w), 1, z] + ((1 - w)^(-1) + w/(-1 + w))*
        G[0, -((1 + w)/(-1 + w)), -1, z] - G[0, -((1 + w)/(-1 + w)), 1, z] - 
       G[w, 0, -1, z] + G[w, 0, 1, z] + 3*G[w, -w^(-1), -1, z] - 
       3*G[w, -w^(-1), 1, z] + G[w, w, -1, z] - G[w, w, 1, z] + 
       ((-1 - w)^(-1) - w/(1 + w))*G[w, (-1 + w)/(1 + w), -1, z] + 
       G[w, (-1 + w)/(1 + w), 1, z] + ((-1 + w)^(-1) - w/(-1 + w))*
        G[w, -((1 + w)/(-1 + w)), -1, z] + G[w, -((1 + w)/(-1 + w)), 1, z] + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, -1, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
       ((3/2 + (3*w)/2)*G[(-1 + w)/(1 + w), -w^(-1), -1, z])/(1 + w) + 
       ((-3/2 - (3*w)/2)*G[(-1 + w)/(1 + w), -w^(-1), 1, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), w, -1, z])/(1 + w) + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), w, 1, z])/(1 + w) + 
       ((-1/(2*(1 + w)) - w/(1 + w) - w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
          (-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 1, z])/(1 + w) + 
       ((1/(2*(-1 + w)) - w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), -1, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 1, z])/(1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, 1, z])/(-1 + w) + 
       ((-3/2 + (3*w)/2)*G[-((1 + w)/(-1 + w)), -w^(-1), -1, z])/(-1 + w) + 
       ((3/2 - (3*w)/2)*G[-((1 + w)/(-1 + w)), -w^(-1), 1, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), w, -1, z])/(-1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), w, 1, z])/(-1 + w) + 
       ((1/(2*(1 + w)) - w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), -1, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 1, z])/
        (-1 + w) + ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, z])/
        (-1 + w)) + G[-1, -1, -1, 0, w]/2 - G[-1, -1, 1, 0, w]/2 + 
     G[-1, 1, -1, 0, w]/2 - G[-1, 1, 1, 0, w]/2 + G[0, 0, -1, 0, z] - 
     G[0, 0, 1, 0, z] - 3*G[0, -w^(-1), -1, 0, z] + 
     3*G[0, -w^(-1), 1, 0, z] - G[0, w, -1, 0, z] + G[0, w, 1, 0, z] + 
     ((1 + w)^(-1) + w/(1 + w))*G[0, (-1 + w)/(1 + w), -1, 0, z] - 
     G[0, (-1 + w)/(1 + w), 1, 0, z] + ((1 - w)^(-1) + w/(-1 + w))*
      G[0, -((1 + w)/(-1 + w)), -1, 0, z] - G[0, -((1 + w)/(-1 + w)), 1, 0, 
      z] + G[1, -1, -1, 0, w]/2 - G[1, -1, 1, 0, w]/2 + G[1, 1, -1, 0, w]/2 - 
     G[1, 1, 1, 0, w]/2 - G[w, 0, -1, 0, z] + G[w, 0, 1, 0, z] + 
     3*G[w, -w^(-1), -1, 0, z] - 3*G[w, -w^(-1), 1, 0, z] + 
     G[w, w, -1, 0, z] - G[w, w, 1, 0, z] + ((-1 - w)^(-1) - w/(1 + w))*
      G[w, (-1 + w)/(1 + w), -1, 0, z] + G[w, (-1 + w)/(1 + w), 1, 0, z] + 
     ((-1 + w)^(-1) - w/(-1 + w))*G[w, -((1 + w)/(-1 + w)), -1, 0, z] + 
     G[w, -((1 + w)/(-1 + w)), 1, 0, z] + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, -1, 0, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, 1, 0, z])/(1 + w) + 
     ((3/2 + (3*w)/2)*G[(-1 + w)/(1 + w), -w^(-1), -1, 0, z])/(1 + w) + 
     ((-3/2 - (3*w)/2)*G[(-1 + w)/(1 + w), -w^(-1), 1, 0, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), w, -1, 0, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), w, 1, 0, z])/(1 + w) + 
     ((-1/(2*(1 + w)) - w/(1 + w) - w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), -1, 0, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 1, 0, z])/(1 + w) + 
     ((1/(2*(-1 + w)) - w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), -1, 0, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 1, 0, z])/
      (1 + w) + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, -1, 0, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, 1, 0, z])/(-1 + w) + 
     ((-3/2 + (3*w)/2)*G[-((1 + w)/(-1 + w)), -w^(-1), -1, 0, z])/(-1 + w) + 
     ((3/2 - (3*w)/2)*G[-((1 + w)/(-1 + w)), -w^(-1), 1, 0, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), w, -1, 0, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), w, 1, 0, z])/(-1 + w) + 
     ((1/(2*(1 + w)) - w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), -1, 0, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 1, 0, z])/
      (-1 + w) + ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, 0, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, 0, z])/
      (-1 + w)) + 4*((G[-1, 0, w]/2 - G[1, 0, w]/2)*
      (4*G[0, 0, z] - 12*G[0, -w^(-1), z] - 4*G[0, w, z] + 
       (4/(1 + w) + (4*w)/(1 + w))*G[0, (-1 + w)/(1 + w), z] + 
       (-4/(-1 + w) + (4*w)/(-1 + w))*G[0, -((1 + w)/(-1 + w)), z] - 
       12*G[-w^(-1), 0, z] + 36*G[-w^(-1), -w^(-1), z] + 
       12*G[-w^(-1), w, z] + (((-12*w)/(1 + w) - (12*w^2)/(1 + w))*
         G[-w^(-1), (-1 + w)/(1 + w), z])/w + 
       (((12*w)/(-1 + w) - (12*w^2)/(-1 + w))*G[-w^(-1), -((1 + w)/(-1 + w)), 
          z])/w - 4*G[w, 0, z] + 12*G[w, -w^(-1), z] + 4*G[w, w, z] + 
       (-4/(1 + w) - (4*w)/(1 + w))*G[w, (-1 + w)/(1 + w), z] + 
       (4/(-1 + w) - (4*w)/(-1 + w))*G[w, -((1 + w)/(-1 + w)), z] + 
       ((4 + 4*w)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((-12 - 12*w)*G[(-1 + w)/(1 + w), -w^(-1), z])/(1 + w) + 
       ((-4 - 4*w)*G[(-1 + w)/(1 + w), w, z])/(1 + w) + 
       ((4/(1 + w) + (8*w)/(1 + w) + (4*w^2)/(1 + w))*G[(-1 + w)/(1 + w), 
          (-1 + w)/(1 + w), z])/(1 + w) + ((-4/(-1 + w) + (4*w^2)/(-1 + w))*
         G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), z])/(1 + w) + 
       ((-4 + 4*w)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w) + 
       ((12 - 12*w)*G[-((1 + w)/(-1 + w)), -w^(-1), z])/(-1 + w) + 
       ((4 - 4*w)*G[-((1 + w)/(-1 + w)), w, z])/(-1 + w) + 
       ((-4/(1 + w) + (4*w^2)/(1 + w))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), z])/(-1 + w) + 
       ((4/(-1 + w) - (8*w)/(-1 + w) + (4*w^2)/(-1 + w))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (2*G[0, z] - 6*G[-w^(-1), z] - 2*G[w, z] + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, -1, 0, w] - G[-1, 1, 0, w] + G[1, -1, 0, w] - G[1, 1, 0, w]) - 
     G[0, w]*(-2*G[0, 0, -1, z] + 2*G[0, 0, 1, z] + 6*G[0, -w^(-1), -1, z] - 
       6*G[0, -w^(-1), 1, z] + 2*G[0, w, -1, z] - 2*G[0, w, 1, z] + 
       (-2/(1 + w) - (2*w)/(1 + w))*G[0, (-1 + w)/(1 + w), -1, z] + 
       2*G[0, (-1 + w)/(1 + w), 1, z] + (2/(-1 + w) - (2*w)/(-1 + w))*
        G[0, -((1 + w)/(-1 + w)), -1, z] + 2*G[0, -((1 + w)/(-1 + w)), 1, 
         z] + 6*G[-w^(-1), 0, -1, z] - 6*G[-w^(-1), 0, 1, z] - 
       18*G[-w^(-1), -w^(-1), -1, z] + 18*G[-w^(-1), -w^(-1), 1, z] - 
       6*G[-w^(-1), w, -1, z] + 6*G[-w^(-1), w, 1, z] + 
       (((6*w)/(1 + w) + (6*w^2)/(1 + w))*G[-w^(-1), (-1 + w)/(1 + w), -1, 
          z])/w - 6*G[-w^(-1), (-1 + w)/(1 + w), 1, z] + 
       (((-6*w)/(-1 + w) + (6*w^2)/(-1 + w))*G[-w^(-1), -((1 + w)/(-1 + w)), 
          -1, z])/w - 6*G[-w^(-1), -((1 + w)/(-1 + w)), 1, z] + 
       2*G[w, 0, -1, z] - 2*G[w, 0, 1, z] - 6*G[w, -w^(-1), -1, z] + 
       6*G[w, -w^(-1), 1, z] - 2*G[w, w, -1, z] + 2*G[w, w, 1, z] + 
       (2/(1 + w) + (2*w)/(1 + w))*G[w, (-1 + w)/(1 + w), -1, z] - 
       2*G[w, (-1 + w)/(1 + w), 1, z] + (-2/(-1 + w) + (2*w)/(-1 + w))*
        G[w, -((1 + w)/(-1 + w)), -1, z] - 2*G[w, -((1 + w)/(-1 + w)), 1, 
         z] + ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, -1, z])/(1 + w) + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
       ((6 + 6*w)*G[(-1 + w)/(1 + w), -w^(-1), -1, z])/(1 + w) + 
       ((-6 - 6*w)*G[(-1 + w)/(1 + w), -w^(-1), 1, z])/(1 + w) + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), w, -1, z])/(1 + w) + 
       ((-2 - 2*w)*G[(-1 + w)/(1 + w), w, 1, z])/(1 + w) + 
       ((-2/(1 + w) - (4*w)/(1 + w) - (2*w^2)/(1 + w))*G[(-1 + w)/(1 + w), 
          (-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 1, z])/(1 + w) + 
       ((2/(-1 + w) - (2*w^2)/(-1 + w))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), -1, z])/(1 + w) + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 1, z])/(1 + w) + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 0, 1, z])/(-1 + w) + 
       ((-6 + 6*w)*G[-((1 + w)/(-1 + w)), -w^(-1), -1, z])/(-1 + w) + 
       ((6 - 6*w)*G[-((1 + w)/(-1 + w)), -w^(-1), 1, z])/(-1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), w, -1, z])/(-1 + w) + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, 1, z])/(-1 + w) + 
       ((2/(1 + w) - (2*w^2)/(1 + w))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), -1, z])/(-1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 1, z])/(-1 + w) + 
       ((-2/(-1 + w) + (4*w)/(-1 + w) - (2*w^2)/(-1 + w))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, z])/(-1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, z])/
        (-1 + w)) + 2*G[-1, -1, -1, 0, w] - 2*G[-1, -1, 1, 0, w] + 
     2*G[-1, 1, -1, 0, w] - 2*G[-1, 1, 1, 0, w] - 2*G[0, 0, -1, 0, z] + 
     2*G[0, 0, 1, 0, z] + 6*G[0, -w^(-1), -1, 0, z] - 
     6*G[0, -w^(-1), 1, 0, z] + 2*G[0, w, -1, 0, z] - 2*G[0, w, 1, 0, z] + 
     (-2/(1 + w) - (2*w)/(1 + w))*G[0, (-1 + w)/(1 + w), -1, 0, z] + 
     2*G[0, (-1 + w)/(1 + w), 1, 0, z] + (2/(-1 + w) - (2*w)/(-1 + w))*
      G[0, -((1 + w)/(-1 + w)), -1, 0, z] + 
     2*G[0, -((1 + w)/(-1 + w)), 1, 0, z] + 2*G[1, -1, -1, 0, w] - 
     2*G[1, -1, 1, 0, w] + 2*G[1, 1, -1, 0, w] - 2*G[1, 1, 1, 0, w] + 
     6*G[-w^(-1), 0, -1, 0, z] - 6*G[-w^(-1), 0, 1, 0, z] - 
     18*G[-w^(-1), -w^(-1), -1, 0, z] + 18*G[-w^(-1), -w^(-1), 1, 0, z] - 
     6*G[-w^(-1), w, -1, 0, z] + 6*G[-w^(-1), w, 1, 0, z] + 
     (((6*w)/(1 + w) + (6*w^2)/(1 + w))*G[-w^(-1), (-1 + w)/(1 + w), -1, 0, 
        z])/w - 6*G[-w^(-1), (-1 + w)/(1 + w), 1, 0, z] + 
     (((-6*w)/(-1 + w) + (6*w^2)/(-1 + w))*G[-w^(-1), -((1 + w)/(-1 + w)), 
        -1, 0, z])/w - 6*G[-w^(-1), -((1 + w)/(-1 + w)), 1, 0, z] + 
     2*G[w, 0, -1, 0, z] - 2*G[w, 0, 1, 0, z] - 6*G[w, -w^(-1), -1, 0, z] + 
     6*G[w, -w^(-1), 1, 0, z] - 2*G[w, w, -1, 0, z] + 2*G[w, w, 1, 0, z] + 
     (2/(1 + w) + (2*w)/(1 + w))*G[w, (-1 + w)/(1 + w), -1, 0, z] - 
     2*G[w, (-1 + w)/(1 + w), 1, 0, z] + (-2/(-1 + w) + (2*w)/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), -1, 0, z] - 
     2*G[w, -((1 + w)/(-1 + w)), 1, 0, z] + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, -1, 0, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), 0, 1, 0, z])/(1 + w) + 
     ((6 + 6*w)*G[(-1 + w)/(1 + w), -w^(-1), -1, 0, z])/(1 + w) + 
     ((-6 - 6*w)*G[(-1 + w)/(1 + w), -w^(-1), 1, 0, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), w, -1, 0, z])/(1 + w) + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), w, 1, 0, z])/(1 + w) + 
     ((-2/(1 + w) - (4*w)/(1 + w) - (2*w^2)/(1 + w))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), -1, 0, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 1, 0, z])/(1 + w) + 
     ((2/(-1 + w) - (2*w^2)/(-1 + w))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), -1, 0, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 1, 0, z])/(1 + w) + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, -1, 0, z])/(-1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 0, 1, 0, z])/(-1 + w) + 
     ((-6 + 6*w)*G[-((1 + w)/(-1 + w)), -w^(-1), -1, 0, z])/(-1 + w) + 
     ((6 - 6*w)*G[-((1 + w)/(-1 + w)), -w^(-1), 1, 0, z])/(-1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), w, -1, 0, z])/(-1 + w) + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, 1, 0, z])/(-1 + w) + 
     ((2/(1 + w) - (2*w^2)/(1 + w))*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 
        -1, 0, z])/(-1 + w) + ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 1, 0, z])/(-1 + w) + 
     ((-2/(-1 + w) + (4*w)/(-1 + w) - (2*w^2)/(-1 + w))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, 0, z])/(-1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, 0, z])/
      (-1 + w)) + 64*((G[-1, 0, w]/2 - G[1, 0, w]/2)*
      (G[0, 0, z] - G[0, w, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
        G[0, (-1 + w)/(1 + w), z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), z] - G[w, 0, z] + G[w, w, z] + 
       (1/(2*(1 + w)) + w/(2*(1 + w)))*G[w, (-1 + w)/(1 + w), z] + 
       (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), z] + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), w, z])/(1 + w) + 
       ((1/(4*(1 + w)) + w/(2*(1 + w)) + w^2/(4*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/(4*(-1 + w)) + w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), z])/(1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), w, z])/(-1 + w) + 
       ((-1/(4*(1 + w)) + w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), z])/(-1 + w) + 
       ((1/(4*(-1 + w)) - w/(2*(-1 + w)) + w^2/(4*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, -1, 0, w]/4 - G[-1, 1, 0, w]/4 + G[1, -1, 0, w]/4 - 
       G[1, 1, 0, w]/4) - G[0, w]*(-G[0, 0, -1, z]/2 + G[0, 0, 1, z]/2 + 
       G[0, w, -1, z]/2 - G[0, w, 1, z]/2 + (1/(4*(1 + w)) + w/(4*(1 + w)))*
        G[0, (-1 + w)/(1 + w), -1, z] + (-1/(4*(1 + w)) - w/(4*(1 + w)))*
        G[0, (-1 + w)/(1 + w), 1, z] + (-1/(4*(-1 + w)) + w/(4*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), -1, z] + (1/(4*(-1 + w)) - w/(4*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), 1, z] + G[w, 0, -1, z]/2 - 
       G[w, 0, 1, z]/2 - G[w, w, -1, z]/2 + G[w, w, 1, z]/2 + 
       (1/(4*(-1 - w)) - w/(4*(1 + w)))*G[w, (-1 + w)/(1 + w), -1, z] + 
       (-1/(4*(-1 - w)) + w/(4*(1 + w)))*G[w, (-1 + w)/(1 + w), 1, z] + 
       (-1/(4*(1 - w)) - w/(4*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), -1, z] + 
       (1/(4*(1 - w)) + w/(4*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), 1, z] + 
       ((1/4 + w/4)*G[(-1 + w)/(1 + w), 0, -1, z])/(1 + w) + 
       ((-1/4 - w/4)*G[(-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
       ((-1/4 - w/4)*G[(-1 + w)/(1 + w), w, -1, z])/(1 + w) + 
       ((1/4 + w/4)*G[(-1 + w)/(1 + w), w, 1, z])/(1 + w) + 
       ((-1/(8*(1 + w)) - w/(4*(1 + w)) - w^2/(8*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((1/(8*(1 + w)) + w/(4*(1 + w)) + w^2/(8*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 1, z])/(1 + w) + 
       ((1/(8*(-1 + w)) - w^2/(8*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), -1, z])/(1 + w) + 
       ((-1/(8*(-1 + w)) + w^2/(8*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), 1, z])/(1 + w) + 
       ((-1/4 + w/4)*G[-((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
       ((1/4 - w/4)*G[-((1 + w)/(-1 + w)), 0, 1, z])/(-1 + w) + 
       ((1/4 - w/4)*G[-((1 + w)/(-1 + w)), w, -1, z])/(-1 + w) + 
       ((-1/4 + w/4)*G[-((1 + w)/(-1 + w)), w, 1, z])/(-1 + w) + 
       ((1/(8*(1 + w)) - w^2/(8*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), -1, z])/(-1 + w) + 
       ((-1/(8*(1 + w)) + w^2/(8*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), 1, z])/(-1 + w) + 
       ((-1/(8*(-1 + w)) + w/(4*(-1 + w)) - w^2/(8*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, z])/(-1 + w) + 
       ((1/(8*(-1 + w)) - w/(4*(-1 + w)) + w^2/(8*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, z])/(-1 + w)) + 
     G[-1, -1, -1, 0, w]/8 - G[-1, -1, 1, 0, w]/8 + G[-1, 1, -1, 0, w]/8 - 
     G[-1, 1, 1, 0, w]/8 - G[0, 0, -1, 0, z]/2 + G[0, 0, 1, 0, z]/2 + 
     G[0, w, -1, 0, z]/2 - G[0, w, 1, 0, z]/2 + 
     (1/(4*(1 + w)) + w/(4*(1 + w)))*G[0, (-1 + w)/(1 + w), -1, 0, z] + 
     (-1/(4*(1 + w)) - w/(4*(1 + w)))*G[0, (-1 + w)/(1 + w), 1, 0, z] + 
     (-1/(4*(-1 + w)) + w/(4*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), -1, 0, z] + 
     (1/(4*(-1 + w)) - w/(4*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 1, 0, z] + 
     G[1, -1, -1, 0, w]/8 - G[1, -1, 1, 0, w]/8 + G[1, 1, -1, 0, w]/8 - 
     G[1, 1, 1, 0, w]/8 + G[w, 0, -1, 0, z]/2 - G[w, 0, 1, 0, z]/2 - 
     G[w, w, -1, 0, z]/2 + G[w, w, 1, 0, z]/2 + 
     (1/(4*(-1 - w)) - w/(4*(1 + w)))*G[w, (-1 + w)/(1 + w), -1, 0, z] + 
     (-1/(4*(-1 - w)) + w/(4*(1 + w)))*G[w, (-1 + w)/(1 + w), 1, 0, z] + 
     (-1/(4*(1 - w)) - w/(4*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), -1, 0, z] + 
     (1/(4*(1 - w)) + w/(4*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), 1, 0, z] + 
     ((1/4 + w/4)*G[(-1 + w)/(1 + w), 0, -1, 0, z])/(1 + w) + 
     ((-1/4 - w/4)*G[(-1 + w)/(1 + w), 0, 1, 0, z])/(1 + w) + 
     ((-1/4 - w/4)*G[(-1 + w)/(1 + w), w, -1, 0, z])/(1 + w) + 
     ((1/4 + w/4)*G[(-1 + w)/(1 + w), w, 1, 0, z])/(1 + w) + 
     ((-1/(8*(1 + w)) - w/(4*(1 + w)) - w^2/(8*(1 + w)))*
       G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), -1, 0, z])/(1 + w) + 
     ((1/(8*(1 + w)) + w/(4*(1 + w)) + w^2/(8*(1 + w)))*
       G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 1, 0, z])/(1 + w) + 
     ((1/(8*(-1 + w)) - w^2/(8*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), -1, 0, z])/(1 + w) + 
     ((-1/(8*(-1 + w)) + w^2/(8*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 1, 0, z])/(1 + w) + 
     ((-1/4 + w/4)*G[-((1 + w)/(-1 + w)), 0, -1, 0, z])/(-1 + w) + 
     ((1/4 - w/4)*G[-((1 + w)/(-1 + w)), 0, 1, 0, z])/(-1 + w) + 
     ((1/4 - w/4)*G[-((1 + w)/(-1 + w)), w, -1, 0, z])/(-1 + w) + 
     ((-1/4 + w/4)*G[-((1 + w)/(-1 + w)), w, 1, 0, z])/(-1 + w) + 
     ((1/(8*(1 + w)) - w^2/(8*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), -1, 0, z])/(-1 + w) + 
     ((-1/(8*(1 + w)) + w^2/(8*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 1, 0, z])/(-1 + w) + 
     ((-1/(8*(-1 + w)) + w/(4*(-1 + w)) - w^2/(8*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, 0, z])/(-1 + w) + 
     ((1/(8*(-1 + w)) - w/(4*(-1 + w)) + w^2/(8*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, 0, z])/(-1 + w)) - 
   24*((G[-1, 0, w]/2 - G[1, 0, w]/2)*(G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 
        z] + (((-1 + w)^(-1) - w^2/(-1 + w))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), z])/(1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), z])/(-1 + w) + 
       (((-1 + w)^(-1) - (2*w)/(-1 + w) + w^2/(-1 + w))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[-1, -1, 0, w]/2 + G[-1, 1, 0, w]/2 + G[1, -1, 0, w]/2 - 
       G[1, 1, 0, w]/2) - G[0, w]*
      (((-1/(2*(1 + w)) - w/(1 + w) - w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
          (-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((1/(2*(1 + w)) + w/(1 + w) + w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
          (-1 + w)/(1 + w), 1, z])/(1 + w) + 
       ((-1/(2*(-1 + w)) + w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), -1, z])/(1 + w) + 
       ((1/(2*(-1 + w)) - w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), 1, z])/(1 + w) + 
       ((-1/(2*(1 + w)) + w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), -1, z])/(-1 + w) + 
       ((1/(2*(1 + w)) - w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), 1, z])/(-1 + w) + 
       ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, z])/(-1 + w) + 
       ((1/(2*(-1 + w)) - w/(-1 + w) + w^2/(2*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, z])/(-1 + w)) + 
     G[-1, -1, -1, 0, w]/2 - G[-1, -1, 1, 0, w]/2 - G[-1, 1, -1, 0, w]/2 + 
     G[-1, 1, 1, 0, w]/2 - G[1, -1, -1, 0, w]/2 + G[1, -1, 1, 0, w]/2 + 
     G[1, 1, -1, 0, w]/2 - G[1, 1, 1, 0, w]/2 + 
     ((-1/(2*(1 + w)) - w/(1 + w) - w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), -1, 0, z])/(1 + w) + 
     ((1/(2*(1 + w)) + w/(1 + w) + w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), 1, 0, z])/(1 + w) + 
     ((-1/(2*(-1 + w)) + w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), -1, 0, z])/(1 + w) + 
     ((1/(2*(-1 + w)) - w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 1, 0, z])/(1 + w) + 
     ((-1/(2*(1 + w)) + w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), -1, 0, z])/(-1 + w) + 
     ((1/(2*(1 + w)) - w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 1, 0, z])/(-1 + w) + 
     ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, 0, z])/(-1 + w) + 
     ((1/(2*(-1 + w)) - w/(-1 + w) + w^2/(2*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, 0, z])/(-1 + w)) + 
   16*((G[-1, 0, w]/2 - G[1, 0, w]/2)*(-2*G[0, 0, z] + 2*G[0, w, z] + 
       ((1 + w)^(-1) + w/(1 + w))*G[0, (-1 + w)/(1 + w), z] + 
       ((1 - w)^(-1) + w/(-1 + w))*G[0, -((1 + w)/(-1 + w)), z] + 
       6*G[-w^(-1), 0, z] - 6*G[-w^(-1), w, z] + 
       (((-3*w)/(1 + w) - (3*w^2)/(1 + w))*G[-w^(-1), (-1 + w)/(1 + w), z])/
        w + (((3*w)/(-1 + w) - (3*w^2)/(-1 + w))*G[-w^(-1), 
          -((1 + w)/(-1 + w)), z])/w + 2*G[w, 0, z] - 2*G[w, w, z] + 
       ((-1 - w)^(-1) - w/(1 + w))*G[w, (-1 + w)/(1 + w), z] + 
       ((-1 + w)^(-1) - w/(-1 + w))*G[w, -((1 + w)/(-1 + w)), z] + 
       ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), w, z])/(1 + w) + 
       (((1 + w)^(-1) + (2*w)/(1 + w) + w^2/(1 + w))*G[(-1 + w)/(1 + w), 
          (-1 + w)/(1 + w), z])/(1 + w) + (((1 - w)^(-1) + w^2/(-1 + w))*
         G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), z])/(1 + w) + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), w, z])/(-1 + w) + 
       (((-1 - w)^(-1) + w^2/(1 + w))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), z])/(-1 + w) + 
       (((-1 + w)^(-1) - (2*w)/(-1 + w) + w^2/(-1 + w))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (2*G[0, z] - 6*G[-w^(-1), z] - 2*G[w, z] + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, -1, 0, w]/4 - G[-1, 1, 0, w]/4 + G[1, -1, 0, w]/4 - 
       G[1, 1, 0, w]/4) - G[0, w]*(G[0, 0, -1, z] - G[0, 0, 1, z] - 
       G[0, w, -1, z] + G[0, w, 1, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
        G[0, (-1 + w)/(1 + w), -1, z] + (1/(2*(1 + w)) + w/(2*(1 + w)))*
        G[0, (-1 + w)/(1 + w), 1, z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), -1, z] + (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), 1, z] - 3*G[-w^(-1), 0, -1, z] + 
       3*G[-w^(-1), 0, 1, z] + 3*G[-w^(-1), w, -1, z] - 
       3*G[-w^(-1), w, 1, z] + (((3*w)/(2*(1 + w)) + (3*w^2)/(2*(1 + w)))*
         G[-w^(-1), (-1 + w)/(1 + w), -1, z])/w + 
       (((-3*w)/(2*(1 + w)) - (3*w^2)/(2*(1 + w)))*G[-w^(-1), 
          (-1 + w)/(1 + w), 1, z])/w + 
       (((-3*w)/(2*(-1 + w)) + (3*w^2)/(2*(-1 + w)))*
         G[-w^(-1), -((1 + w)/(-1 + w)), -1, z])/w + 
       (((3*w)/(2*(-1 + w)) - (3*w^2)/(2*(-1 + w)))*
         G[-w^(-1), -((1 + w)/(-1 + w)), 1, z])/w - G[w, 0, -1, z] + 
       G[w, 0, 1, z] + G[w, w, -1, z] - G[w, w, 1, z] + 
       (-1/(2*(-1 - w)) + w/(2*(1 + w)))*G[w, (-1 + w)/(1 + w), -1, z] + 
       (1/(2*(-1 - w)) - w/(2*(1 + w)))*G[w, (-1 + w)/(1 + w), 1, z] + 
       (1/(2*(1 - w)) + w/(2*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), -1, z] + 
       (-1/(2*(1 - w)) - w/(2*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), 1, z] + 
       G[(-1 + w)/(1 + w), 0, -1, z] + 
       ((-1 - w)*G[(-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
       ((-1 - w)*G[(-1 + w)/(1 + w), w, -1, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), w, 1, z] + 
       ((-1/(2*(1 + w)) - w/(1 + w) - w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
          (-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((1/(2*(1 + w)) + w/(1 + w) + w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
          (-1 + w)/(1 + w), 1, z])/(1 + w) + 
       ((1/(2*(-1 + w)) - w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), -1, z])/(1 + w) + 
       ((-1/(2*(-1 + w)) + w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), 1, z])/(1 + w) + G[-((1 + w)/(-1 + w)), 0, -1, 
        z] + ((1 - w)*G[-((1 + w)/(-1 + w)), 0, 1, z])/(-1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), w, -1, z])/(-1 + w) + 
       G[-((1 + w)/(-1 + w)), w, 1, z] + ((1/(2*(1 + w)) - w^2/(2*(1 + w)))*
         G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), -1, z])/(-1 + w) + 
       ((-1/(2*(1 + w)) + w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), 1, z])/(-1 + w) + 
       ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, z])/(-1 + w) + 
       ((1/(2*(-1 + w)) - w/(-1 + w) + w^2/(2*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, z])/(-1 + w)) + 
     G[-1, -1, -1, 0, w]/2 - G[-1, -1, 1, 0, w]/2 + G[-1, 1, -1, 0, w]/2 - 
     G[-1, 1, 1, 0, w]/2 + G[0, 0, -1, 0, z] - G[0, 0, 1, 0, z] - 
     G[0, w, -1, 0, z] + G[0, w, 1, 0, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), -1, 0, z] + (1/(2*(1 + w)) + w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), 1, 0, z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
      G[0, -((1 + w)/(-1 + w)), -1, 0, z] + 
     (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 1, 0, z] + 
     G[1, -1, -1, 0, w]/2 - G[1, -1, 1, 0, w]/2 + G[1, 1, -1, 0, w]/2 - 
     G[1, 1, 1, 0, w]/2 - 3*G[-w^(-1), 0, -1, 0, z] + 
     3*G[-w^(-1), 0, 1, 0, z] + 3*G[-w^(-1), w, -1, 0, z] - 
     3*G[-w^(-1), w, 1, 0, z] + (((3*w)/(2*(1 + w)) + (3*w^2)/(2*(1 + w)))*
       G[-w^(-1), (-1 + w)/(1 + w), -1, 0, z])/w + 
     (((-3*w)/(2*(1 + w)) - (3*w^2)/(2*(1 + w)))*G[-w^(-1), (-1 + w)/(1 + w), 
        1, 0, z])/w + (((-3*w)/(2*(-1 + w)) + (3*w^2)/(2*(-1 + w)))*
       G[-w^(-1), -((1 + w)/(-1 + w)), -1, 0, z])/w + 
     (((3*w)/(2*(-1 + w)) - (3*w^2)/(2*(-1 + w)))*
       G[-w^(-1), -((1 + w)/(-1 + w)), 1, 0, z])/w - G[w, 0, -1, 0, z] + 
     G[w, 0, 1, 0, z] + G[w, w, -1, 0, z] - G[w, w, 1, 0, z] + 
     (-1/(2*(-1 - w)) + w/(2*(1 + w)))*G[w, (-1 + w)/(1 + w), -1, 0, z] + 
     (1/(2*(-1 - w)) - w/(2*(1 + w)))*G[w, (-1 + w)/(1 + w), 1, 0, z] + 
     (1/(2*(1 - w)) + w/(2*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), -1, 0, z] + 
     (-1/(2*(1 - w)) - w/(2*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), 1, 0, z] + 
     G[(-1 + w)/(1 + w), 0, -1, 0, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), 0, 1, 0, z])/(1 + w) + 
     ((-1 - w)*G[(-1 + w)/(1 + w), w, -1, 0, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), w, 1, 0, z] + 
     ((-1/(2*(1 + w)) - w/(1 + w) - w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), -1, 0, z])/(1 + w) + 
     ((1/(2*(1 + w)) + w/(1 + w) + w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), 1, 0, z])/(1 + w) + 
     ((1/(2*(-1 + w)) - w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), -1, 0, z])/(1 + w) + 
     ((-1/(2*(-1 + w)) + w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 1, 0, z])/(1 + w) + G[-((1 + w)/(-1 + w)), 0, 
      -1, 0, z] + ((1 - w)*G[-((1 + w)/(-1 + w)), 0, 1, 0, z])/(-1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), w, -1, 0, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), w, 1, 0, z] + 
     ((1/(2*(1 + w)) - w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), -1, 0, z])/(-1 + w) + 
     ((-1/(2*(1 + w)) + w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 1, 0, z])/(-1 + w) + 
     ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, 0, z])/(-1 + w) + 
     ((1/(2*(-1 + w)) - w/(-1 + w) + w^2/(2*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, 0, z])/(-1 + w)) - 
   8*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (2*G[0, (-1 + w)/(1 + w), z] + (2/(-1 + w) - (2*w)/(-1 + w))*
        G[0, -((1 + w)/(-1 + w)), z] - 6*G[-w^(-1), (-1 + w)/(1 + w), z] + 
       (((-6*w)/(-1 + w) + (6*w^2)/(-1 + w))*G[-w^(-1), -((1 + w)/(-1 + w)), 
          z])/w - 2*G[w, (-1 + w)/(1 + w), z] + 
       (-2/(-1 + w) + (2*w)/(-1 + w))*G[w, -((1 + w)/(-1 + w)), z] + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), z])/(1 + w) + 
       ((2/(-1 + w) - (2*w^2)/(-1 + w))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), z])/(1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), z])/(-1 + w) + 
       ((-2/(-1 + w) + (4*w)/(-1 + w) - (2*w^2)/(-1 + w))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (2*G[0, z] - 6*G[-w^(-1), z] - 2*G[w, z] + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[-1, -1, -1, w] + G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] - G[1, 1, -1, w] + 
       G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*
      ((-2/(1 + w) - (2*w)/(1 + w))*G[0, (-1 + w)/(1 + w), -1, z] + 
       2*G[0, (-1 + w)/(1 + w), 1, z] + 2*G[0, -((1 + w)/(-1 + w)), -1, z] + 
       (2/(-1 + w) - (2*w)/(-1 + w))*G[0, -((1 + w)/(-1 + w)), 1, z] + 
       (((6*w)/(1 + w) + (6*w^2)/(1 + w))*G[-w^(-1), (-1 + w)/(1 + w), -1, 
          z])/w - 6*G[-w^(-1), (-1 + w)/(1 + w), 1, z] - 
       6*G[-w^(-1), -((1 + w)/(-1 + w)), -1, z] + 
       (((-6*w)/(-1 + w) + (6*w^2)/(-1 + w))*G[-w^(-1), -((1 + w)/(-1 + w)), 
          1, z])/w + (2/(1 + w) + (2*w)/(1 + w))*G[w, (-1 + w)/(1 + w), -1, 
         z] - 2*G[w, (-1 + w)/(1 + w), 1, z] - 
       2*G[w, -((1 + w)/(-1 + w)), -1, z] + (-2/(-1 + w) + (2*w)/(-1 + w))*
        G[w, -((1 + w)/(-1 + w)), 1, z] + 
       ((-2/(1 + w) - (4*w)/(1 + w) - (2*w^2)/(1 + w))*G[(-1 + w)/(1 + w), 
          (-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 1, z])/(1 + w) + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), -1, z])/(1 + w) + 
       ((2/(-1 + w) - (2*w^2)/(-1 + w))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), 1, z])/(1 + w) + 
       ((2/(1 + w) - (2*w^2)/(1 + w))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), -1, z])/(-1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 1, z])/(-1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, z])/
        (-1 + w) + ((-2/(-1 + w) + (4*w)/(-1 + w) - (2*w^2)/(-1 + w))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, z])/(-1 + w)) - 
     2*G[-1, -1, -1, -1, w] + 2*G[-1, -1, -1, 1, w] + 2*G[-1, -1, 1, -1, w] - 
     2*G[-1, -1, 1, 1, w] + 2*G[-1, 1, -1, -1, w] - 2*G[-1, 1, -1, 1, w] - 
     2*G[-1, 1, 1, -1, w] + 2*G[-1, 1, 1, 1, w] + 
     2*G[0, (-1 + w)/(1 + w), -1, -1, z] + (-2/(1 + w) - (2*w)/(1 + w))*
      G[0, (-1 + w)/(1 + w), -1, 1, z] + (-2/(1 + w) - (2*w)/(1 + w))*
      G[0, (-1 + w)/(1 + w), 1, -1, z] + 2*G[0, (-1 + w)/(1 + w), 1, 1, z] + 
     (2/(-1 + w) - (2*w)/(-1 + w))*G[0, -((1 + w)/(-1 + w)), -1, -1, z] + 
     2*G[0, -((1 + w)/(-1 + w)), -1, 1, z] + 
     2*G[0, -((1 + w)/(-1 + w)), 1, -1, z] + (2/(-1 + w) - (2*w)/(-1 + w))*
      G[0, -((1 + w)/(-1 + w)), 1, 1, z] - 2*G[1, -1, -1, -1, w] + 
     2*G[1, -1, -1, 1, w] + 2*G[1, -1, 1, -1, w] - 2*G[1, -1, 1, 1, w] + 
     2*G[1, 1, -1, -1, w] - 2*G[1, 1, -1, 1, w] - 2*G[1, 1, 1, -1, w] + 
     2*G[1, 1, 1, 1, w] - 6*G[-w^(-1), (-1 + w)/(1 + w), -1, -1, z] + 
     (((6*w)/(1 + w) + (6*w^2)/(1 + w))*G[-w^(-1), (-1 + w)/(1 + w), -1, 1, 
        z])/w + (((6*w)/(1 + w) + (6*w^2)/(1 + w))*
       G[-w^(-1), (-1 + w)/(1 + w), 1, -1, z])/w - 
     6*G[-w^(-1), (-1 + w)/(1 + w), 1, 1, z] + 
     (((-6*w)/(-1 + w) + (6*w^2)/(-1 + w))*G[-w^(-1), -((1 + w)/(-1 + w)), 
        -1, -1, z])/w - 6*G[-w^(-1), -((1 + w)/(-1 + w)), -1, 1, z] - 
     6*G[-w^(-1), -((1 + w)/(-1 + w)), 1, -1, z] + 
     (((-6*w)/(-1 + w) + (6*w^2)/(-1 + w))*G[-w^(-1), -((1 + w)/(-1 + w)), 1, 
        1, z])/w - 2*G[w, (-1 + w)/(1 + w), -1, -1, z] + 
     (-2/(-1 - w) + (2*w)/(1 + w))*G[w, (-1 + w)/(1 + w), -1, 1, z] + 
     (-2/(-1 - w) + (2*w)/(1 + w))*G[w, (-1 + w)/(1 + w), 1, -1, z] - 
     2*G[w, (-1 + w)/(1 + w), 1, 1, z] + (2/(1 - w) + (2*w)/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), -1, -1, z] - 
     2*G[w, -((1 + w)/(-1 + w)), -1, 1, z] - 
     2*G[w, -((1 + w)/(-1 + w)), 1, -1, z] + (2/(1 - w) + (2*w)/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), 1, 1, z] + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), -1, -1, z])/(1 + w) + 
     ((-2/(1 + w) - (4*w)/(1 + w) - (2*w^2)/(1 + w))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), -1, 1, z])/(1 + w) + 
     ((-2/(1 + w) - (4*w)/(1 + w) - (2*w^2)/(1 + w))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), 1, -1, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 1, 1, z])/(1 + w) + 
     ((2/(-1 + w) - (2*w^2)/(-1 + w))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), -1, -1, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), -1, 1, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 1, -1, z])/(1 + w) + 
     ((2/(-1 + w) - (2*w^2)/(-1 + w))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 1, 1, z])/(1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), -1, -1, z])/
      (-1 + w) + ((2/(1 + w) - (2*w^2)/(1 + w))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), -1, 1, z])/(-1 + w) + 
     ((2/(1 + w) - (2*w^2)/(1 + w))*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 
        1, -1, z])/(-1 + w) + ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 1, 1, z])/(-1 + w) + 
     ((-2/(-1 + w) + (4*w)/(-1 + w) - (2*w^2)/(-1 + w))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, -1, z])/(-1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, 1, z])/
      (-1 + w) + ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, 
        -1, z])/(-1 + w) + ((-2/(-1 + w) + (4*w)/(-1 + w) - (2*w^2)/(-1 + w))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, 1, z])/(-1 + w)) - 
   32*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (-G[0, (-1 + w)/(1 + w), z] + ((1 - w)^(-1) + w/(-1 + w))*
        G[0, -((1 + w)/(-1 + w)), z] + G[w, (-1 + w)/(1 + w), z] + 
       ((-1 + w)^(-1) - w/(-1 + w))*G[w, -((1 + w)/(-1 + w)), z] + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), z])/(1 + w) + 
       ((1/(2*(-1 + w)) - w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), z])/(-1 + w) + 
       ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[-1, -1, -1, w] + G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] - G[1, 1, -1, w] + 
       G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*
      (((1 + w)^(-1) + w/(1 + w))*G[0, (-1 + w)/(1 + w), -1, z] - 
       G[0, (-1 + w)/(1 + w), 1, z] - G[0, -((1 + w)/(-1 + w)), -1, z] + 
       ((1 - w)^(-1) + w/(-1 + w))*G[0, -((1 + w)/(-1 + w)), 1, z] + 
       ((-1 - w)^(-1) - w/(1 + w))*G[w, (-1 + w)/(1 + w), -1, z] + 
       G[w, (-1 + w)/(1 + w), 1, z] + G[w, -((1 + w)/(-1 + w)), -1, z] + 
       ((-1 + w)^(-1) - w/(-1 + w))*G[w, -((1 + w)/(-1 + w)), 1, z] + 
       ((-1/(2*(1 + w)) - w/(1 + w) - w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
          (-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 1, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), -1, z])/
        (1 + w) + ((1/(2*(-1 + w)) - w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), 1, z])/(1 + w) + 
       ((1/(2*(1 + w)) - w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), -1, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 1, z])/
        (-1 + w) + ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 
          -1, z])/(-1 + w) + ((-1/(2*(-1 + w)) + w/(-1 + w) - 
          w^2/(2*(-1 + w)))*G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, 
          z])/(-1 + w)) - G[-1, -1, -1, -1, w]/2 + G[-1, -1, -1, 1, w]/2 + 
     G[-1, -1, 1, -1, w]/2 - G[-1, -1, 1, 1, w]/2 + G[-1, 1, -1, -1, w]/2 - 
     G[-1, 1, -1, 1, w]/2 - G[-1, 1, 1, -1, w]/2 + G[-1, 1, 1, 1, w]/2 - 
     G[0, (-1 + w)/(1 + w), -1, -1, z] + ((1 + w)^(-1) + w/(1 + w))*
      G[0, (-1 + w)/(1 + w), -1, 1, z] + ((1 + w)^(-1) + w/(1 + w))*
      G[0, (-1 + w)/(1 + w), 1, -1, z] - G[0, (-1 + w)/(1 + w), 1, 1, z] + 
     (-(-1 + w)^(-1) + w/(-1 + w))*G[0, -((1 + w)/(-1 + w)), -1, -1, z] - 
     G[0, -((1 + w)/(-1 + w)), -1, 1, z] - G[0, -((1 + w)/(-1 + w)), 1, -1, 
      z] + (-(-1 + w)^(-1) + w/(-1 + w))*G[0, -((1 + w)/(-1 + w)), 1, 1, z] - 
     G[1, -1, -1, -1, w]/2 + G[1, -1, -1, 1, w]/2 + G[1, -1, 1, -1, w]/2 - 
     G[1, -1, 1, 1, w]/2 + G[1, 1, -1, -1, w]/2 - G[1, 1, -1, 1, w]/2 - 
     G[1, 1, 1, -1, w]/2 + G[1, 1, 1, 1, w]/2 + G[w, (-1 + w)/(1 + w), -1, 
      -1, z] + ((-1 - w)^(-1) - w/(1 + w))*G[w, (-1 + w)/(1 + w), -1, 1, z] + 
     ((-1 - w)^(-1) - w/(1 + w))*G[w, (-1 + w)/(1 + w), 1, -1, z] + 
     G[w, (-1 + w)/(1 + w), 1, 1, z] + (-(1 - w)^(-1) - w/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), -1, -1, z] + G[w, -((1 + w)/(-1 + w)), -1, 1, 
      z] + G[w, -((1 + w)/(-1 + w)), 1, -1, z] + (-(1 - w)^(-1) - w/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), 1, 1, z] + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), -1, -1, z])/(1 + w) + 
     ((-1/(2*(1 + w)) - w/(1 + w) - w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), -1, 1, z])/(1 + w) + 
     ((-1/(2*(1 + w)) - w/(1 + w) - w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), 1, -1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 1, 1, z])/(1 + w) + 
     ((1/(2*(-1 + w)) - w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), -1, -1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), -1, 1, z])/
      (1 + w) + ((1/2 + w/2)*G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 1, -1, 
        z])/(1 + w) + ((1/(2*(-1 + w)) - w^2/(2*(-1 + w)))*
       G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 1, 1, z])/(1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), -1, -1, z])/
      (-1 + w) + ((1/(2*(1 + w)) - w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), -1, 1, z])/(-1 + w) + 
     ((1/(2*(1 + w)) - w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 1, -1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 1, 1, z])/
      (-1 + w) + ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, -1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, 1, z])/
      (-1 + w) + ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, 
        -1, z])/(-1 + w) + ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, 1, z])/(-1 + w)) + 
   24*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (((-1 - w)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + G[(-1 + w)/(1 + w), w, 
        z] + ((1/(2*(1 + w)) + w/(1 + w) + w^2/(2*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/(2*(-1 + w)) + w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), z])/(1 + w) + G[-((1 + w)/(-1 + w)), 0, z] + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), w, z])/(-1 + w) + 
       ((1/(2*(1 + w)) - w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), z])/(-1 + w) + 
       ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, -1, -1, w]/2 - G[-1, -1, 1, w]/2 - G[-1, 1, -1, w]/2 + 
       G[-1, 1, 1, w]/2 + G[1, -1, -1, w]/2 - G[1, -1, 1, w]/2 - 
       G[1, 1, -1, w]/2 + G[1, 1, 1, w]/2) + (G[-1, w] - G[1, w])*
      (G[(-1 + w)/(1 + w), 0, -1, z] + 
       ((-1 - w)*G[(-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
       ((-1 - w)*G[(-1 + w)/(1 + w), w, -1, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), w, 1, z] + 
       ((-1/(2*(1 + w)) - w/(1 + w) - w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
          (-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((1/(2*(1 + w)) + w/(1 + w) + w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
          (-1 + w)/(1 + w), 1, z])/(1 + w) + 
       ((1/(2*(-1 + w)) - w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), -1, z])/(1 + w) + 
       ((-1/(2*(-1 + w)) + w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), 1, z])/(1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
       G[-((1 + w)/(-1 + w)), 0, 1, z] + G[-((1 + w)/(-1 + w)), w, -1, z] + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), w, 1, z])/(-1 + w) + 
       ((-1/(2*(1 + w)) + w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), -1, z])/(-1 + w) + 
       ((1/(2*(1 + w)) - w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), 1, z])/(-1 + w) + 
       ((1/(2*(-1 + w)) - w/(-1 + w) + w^2/(2*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, z])/(-1 + w) + 
       ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, z])/(-1 + w)) - 
     G[-1, -1, -1, -1, w]/2 + G[-1, -1, -1, 1, w]/2 + G[-1, -1, 1, -1, w]/2 - 
     G[-1, -1, 1, 1, w]/2 - G[-1, 1, -1, -1, w]/2 + G[-1, 1, -1, 1, w]/2 + 
     G[-1, 1, 1, -1, w]/2 - G[-1, 1, 1, 1, w]/2 + G[1, -1, -1, -1, w]/2 - 
     G[1, -1, -1, 1, w]/2 - G[1, -1, 1, -1, w]/2 + G[1, -1, 1, 1, w]/2 + 
     G[1, 1, -1, -1, w]/2 - G[1, 1, -1, 1, w]/2 - G[1, 1, 1, -1, w]/2 + 
     G[1, 1, 1, 1, w]/2 + ((-1 - w)*G[(-1 + w)/(1 + w), 0, -1, -1, z])/
      (1 + w) + G[(-1 + w)/(1 + w), 0, -1, 1, z] + G[(-1 + w)/(1 + w), 0, 1, 
      -1, z] + ((-1 - w)*G[(-1 + w)/(1 + w), 0, 1, 1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), w, -1, -1, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), w, -1, 1, z])/(1 + w) + 
     ((-1 - w)*G[(-1 + w)/(1 + w), w, 1, -1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), w, 1, 1, z] + 
     ((1/(2*(1 + w)) + w/(1 + w) + w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), -1, -1, z])/(1 + w) + 
     ((-1/(2*(1 + w)) - w/(1 + w) - w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), -1, 1, z])/(1 + w) + 
     ((-1/(2*(1 + w)) - w/(1 + w) - w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), 1, -1, z])/(1 + w) + 
     ((1/(2*(1 + w)) + w/(1 + w) + w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), 1, 1, z])/(1 + w) + 
     ((-1/(2*(-1 + w)) + w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), -1, -1, z])/(1 + w) + 
     ((1/(2*(-1 + w)) - w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), -1, 1, z])/(1 + w) + 
     ((1/(2*(-1 + w)) - w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 1, -1, z])/(1 + w) + 
     ((-1/(2*(-1 + w)) + w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 1, 1, z])/(1 + w) + G[-((1 + w)/(-1 + w)), 0, 
      -1, -1, z] + ((1 - w)*G[-((1 + w)/(-1 + w)), 0, -1, 1, z])/(-1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 0, 1, -1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), 0, 1, 1, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), w, -1, -1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), w, -1, 1, z] + G[-((1 + w)/(-1 + w)), w, 1, -1, 
      z] + ((1 - w)*G[-((1 + w)/(-1 + w)), w, 1, 1, z])/(-1 + w) + 
     ((1/(2*(1 + w)) - w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), -1, -1, z])/(-1 + w) + 
     ((-1/(2*(1 + w)) + w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), -1, 1, z])/(-1 + w) + 
     ((-1/(2*(1 + w)) + w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 1, -1, z])/(-1 + w) + 
     ((1/(2*(1 + w)) - w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 1, 1, z])/(-1 + w) + 
     ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, -1, z])/(-1 + w) + 
     ((1/(2*(-1 + w)) - w/(-1 + w) + w^2/(2*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, 1, z])/(-1 + w) + 
     ((1/(2*(-1 + w)) - w/(-1 + w) + w^2/(2*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, -1, z])/(-1 + w) + 
     ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, 1, z])/(-1 + w)) - 
   44*(-G[-1, w]/2 - G[-1, z]/2 + G[1, w]/2 + G[1, z]/2)*Zeta[3] + 
   16*(-G[-1, w] + G[1, w] + G[(-1 + w)/(1 + w), z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*Zeta[3], 
 fE23[{0}, sij, sjk, sik] -> 0, fE23[{1}, sij, sjk, sik] -> 0, 
 fE23[{2}, sij, sjk, sik] -> 0, fE23[{3}, sij, sjk, sik] -> 
  (-G[-1, z] - G[1, z] + 2*G[w, z])*G[0, 0, w] - 
   (G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
    (-G[0, -1, w] + G[0, 1, w]) - (-G[0, z] + 2*G[w, z])*
    (G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w]) - 
   (-G[-1, z] - G[1, z] + 2*G[w, z])*(G[-1, -1, w] - G[-1, 1, w] - 
     G[1, -1, w] + G[1, 1, w]) - G[0, w]*(-G[-1, 0, z] - G[1, 0, z] + 
     2*G[w, 0, z]) - (G[-1, w] - G[1, w])*(G[0, -1, z] - G[0, 1, z] - 
     2*G[w, -1, z] + 2*G[w, 1, z]) - (G[-1, w] - G[1, w])*
    (G[-1, -1, z] - G[-1, 1, z] + G[1, -1, z] - G[1, 1, z] - 2*G[w, -1, z] + 
     2*G[w, 1, z]) - (G[-1, w] - G[1, w])*
    (((-1 - w)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
     G[-((1 + w)/(-1 + w)), 0, z]) + G[-1, -1, -1, w] + G[-1, -1, -1, z] - 
   G[-1, -1, 1, w] - G[-1, -1, 1, z] - G[-1, 0, -1, w] - G[-1, 0, 0, w] - 
   G[-1, 0, 0, z] + G[-1, 0, 1, w] - G[-1, 1, -1, w] - G[-1, 1, -1, z] + 
   G[-1, 1, 1, w] + G[-1, 1, 1, z] - 3*G[0, -1, -1, w] + G[0, -1, -1, z] + 
   3*G[0, -1, 1, w] - G[0, -1, 1, z] + 2*G[0, 0, 0, w] + 3*G[0, 1, -1, w] - 
   G[0, 1, -1, z] - 3*G[0, 1, 1, w] + G[0, 1, 1, z] + G[1, -1, -1, w] + 
   G[1, -1, -1, z] - G[1, -1, 1, w] - G[1, -1, 1, z] + G[1, 0, -1, w] - 
   G[1, 0, 0, w] - G[1, 0, 0, z] - G[1, 0, 1, w] - G[1, 1, -1, w] - 
   G[1, 1, -1, z] + G[1, 1, 1, w] + G[1, 1, 1, z] - 4*G[w, -1, -1, z] + 
   4*G[w, -1, 1, z] + 2*G[w, 0, 0, z] - 
   3*((-G[0, z] + 2*G[w, z])*G[0, 0, w] - 
     G[0, w]*(-G[0, 0, z] + 2*G[w, 0, z]) + G[0, 0, 0, w] - G[0, 0, 0, z] + 
     2*G[w, 0, 0, z]) + 4*G[w, 1, -1, z] - 4*G[w, 1, 1, z] - 
   G[(-1 + w)/(1 + w), 0, -1, z] - ((-1 - w)*G[(-1 + w)/(1 + w), 0, 1, z])/
    (1 + w) - ((1 - w)*G[-((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
   2*((-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*G[0, 0, w] - 
     G[0, w]*(-G[0, 0, z] + G[w, 0, z] + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w)) + 
     G[-1, 0, 0, w]/2 - G[0, 0, 0, z] + G[1, 0, 0, w]/2 + G[w, 0, 0, z] + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, 0, z])/(1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w)) - 
   G[-((1 + w)/(-1 + w)), 0, 1, z] - 
   2*((G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, 0, w]/2 - G[1, 0, w]/2) - 
     G[0, w]*(((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), 1, z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -1, z])/(-1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, z])/(-1 + w)) - 
     G[-1, -1, 0, w]/2 + G[-1, 1, 0, w]/2 + G[1, -1, 0, w]/2 - 
     G[1, 1, 0, w]/2 + ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, 0, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 1, 0, z])/(1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -1, 0, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, 0, z])/(-1 + w)) + 
   2*((-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w]) + 
     (G[-1, w] - G[1, w])*(G[0, -1, z] - G[0, 1, z] - G[w, -1, z] + 
       G[w, 1, z] + ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), 1, z])/(1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 1, z])/(-1 + w)) + 
     G[-1, -1, -1, w]/2 - G[-1, -1, 1, w]/2 - G[-1, 1, -1, w]/2 + 
     G[-1, 1, 1, w]/2 - G[0, -1, -1, z] + G[0, -1, 1, z] + G[0, 1, -1, z] - 
     G[0, 1, 1, z] + G[1, -1, -1, w]/2 - G[1, -1, 1, w]/2 - 
     G[1, 1, -1, w]/2 + G[1, 1, 1, w]/2 + G[w, -1, -1, z] - G[w, -1, 1, z] - 
     G[w, 1, -1, z] + G[w, 1, 1, z] + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), -1, -1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, 1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 1, -1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 1, 1, z])/(1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -1, -1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, 1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, -1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 1, 1, z])/(-1 + w)) - 2*Zeta[3], 
 fE23[{4}, sij, sjk, sik] -> (4*Pi^4)/45 + 
   (Pi^2*(-(G[0, w]*(-G[0, z] + 2*G[w, z])) - G[0, 0, w] - G[0, 0, z] + 
      2*G[w, 0, z]))/2 + 4*G[0, 0, w]*(-G[-1, 0, z] - G[1, 0, z] + 
     2*G[w, 0, z]) - (Pi^2*(-(G[0, w]*(-G[-1, z] - G[1, z] + 2*G[w, z])) + 
      G[-1, 0, w] - G[-1, 0, z] - 2*G[0, 0, w] + G[1, 0, w] - G[1, 0, z] + 
      2*G[w, 0, z]))/6 + (-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 
     2*G[0, 1, w] - G[1, -1, w] + G[1, 1, w])*(G[0, -1, z] - G[0, 1, z] - 
     2*G[w, -1, z] + 2*G[w, 1, z]) + 
   (-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
     G[1, -1, w] + G[1, 1, w])*(G[-1, -1, z] - G[-1, 1, z] + G[1, -1, z] - 
     G[1, 1, z] - 2*G[w, -1, z] + 2*G[w, 1, z]) + 
   (-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
     G[1, -1, w] + G[1, 1, w])*(((-1 - w)*G[(-1 + w)/(1 + w), 0, z])/
      (1 + w) + G[-((1 + w)/(-1 + w)), 0, z]) - 
   (Pi^2*(-(G[0, w]*(-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), 
            z])/(1 + w) + ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/
          (-1 + w))) - G[-1, 0, w]/2 - G[0, 0, z] - G[1, 0, w]/2 + 
      G[w, 0, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
      ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w)))/3 + 
   (Pi^2*((-G[-1, w]/2 + G[1, w]/2)*(G[(-1 + w)/(1 + w), z] + 
        ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w)) + G[-1, -1, w]/2 - 
      G[-1, 1, w]/2 - G[1, -1, w]/2 + G[1, 1, w]/2 + 
      ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, z])/(1 + w) + 
      ((1/2 + w/2)*G[(-1 + w)/(1 + w), 1, z])/(1 + w) + 
      ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -1, z])/(-1 + w) + 
      ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, z])/(-1 + w)))/3 - 
   (-G[0, -1, w] + G[0, 1, w])*(((2 + 2*w)*G[(-1 + w)/(1 + w), 0, z])/
      (1 + w) + ((-6 - 6*w)*G[(-1 + w)/(1 + w), -w^(-1), z])/(1 + w) + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), w, z])/(1 + w) + 
     ((2/(1 + w) + (4*w)/(1 + w) + (2*w^2)/(1 + w))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), z])/(1 + w) + ((-2/(-1 + w) + (2*w^2)/(-1 + w))*
       G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), z])/(1 + w) + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w) + 
     ((-6 + 6*w)*G[-((1 + w)/(-1 + w)), -w^(-1), z])/(-1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), w, z])/(-1 + w) + 
     ((2/(1 + w) - (2*w^2)/(1 + w))*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 
        z])/(-1 + w) + ((-2/(-1 + w) + (4*w)/(-1 + w) - (2*w^2)/(-1 + w))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) - 
   4*(-G[-1, z] - G[1, z] + 2*G[w, z])*G[0, 0, 0, w] + 
   (G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
    (G[0, -1, -1, w] - G[0, -1, 1, w] - 2*G[0, 0, -1, w] + 2*G[0, 0, 1, w] + 
     G[0, 1, -1, w] - G[0, 1, 1, w]) - 
   (G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
    (-2*G[-1, 0, -1, w] + 2*G[-1, 0, 1, w] - 2*G[1, 0, -1, w] + 
     2*G[1, 0, 1, w]) + (-G[0, z] + 2*G[w, z])*(-G[-1, -1, -1, w] + 
     G[-1, -1, 1, w] + 2*G[-1, 0, -1, w] - 2*G[-1, 0, 1, w] - 
     G[-1, 1, -1, w] + G[-1, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] - 
     2*G[1, 0, -1, w] + 2*G[1, 0, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
   (-G[-1, z] - G[1, z] + 2*G[w, z])*(-G[-1, -1, -1, w] + G[-1, -1, 1, w] + 
     2*G[-1, 0, -1, w] - 2*G[-1, 0, 1, w] - G[-1, 1, -1, w] + 
     G[-1, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] - 2*G[1, 0, -1, w] + 
     2*G[1, 0, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) - 
   G[0, w]*(-4*G[-1, 0, 0, z] + 6*G[-1, 0, -w, z] + 2*G[-1, 0, w, z] - 
     4*G[1, 0, 0, z] + 6*G[1, 0, -w, z] + 2*G[1, 0, w, z] + 8*G[w, 0, 0, z] - 
     12*G[w, 0, -w, z] - 4*G[w, 0, w, z]) + (G[-1, w] - G[1, w])*
    (-G[0, -1, -1, z] - G[0, -1, 1, z] + 2*G[0, -1, w, z] + G[0, 1, -1, z] + 
     G[0, 1, 1, z] - 2*G[0, 1, w, z] + 2*G[w, -1, -1, z] + 2*G[w, -1, 1, z] - 
     4*G[w, -1, w, z] - 2*G[w, 1, -1, z] - 2*G[w, 1, 1, z] + 
     4*G[w, 1, w, z]) + (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] - 
     G[-1, -1, 1, z] + 2*G[-1, -1, w, z] + G[-1, 1, -1, z] + G[-1, 1, 1, z] - 
     2*G[-1, 1, w, z] - G[1, -1, -1, z] - G[1, -1, 1, z] + 2*G[1, -1, w, z] + 
     G[1, 1, -1, z] + G[1, 1, 1, z] - 2*G[1, 1, w, z] + 2*G[w, -1, -1, z] + 
     2*G[w, -1, 1, z] - 4*G[w, -1, w, z] - 2*G[w, 1, -1, z] - 
     2*G[w, 1, 1, z] + 4*G[w, 1, w, z]) + (G[-1, w] - G[1, w])*
    (G[(-1 + w)/(1 + w), 0, -1, z] + G[(-1 + w)/(1 + w), 0, 1, z] + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, w, z])/(1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 0, 1, z])/(-1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 0, w, z])/(-1 + w)) - 
   (G[-1, w] - G[1, w])*(((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, 0, z])/(1 + w) + 
     ((6 + 6*w)*G[(-1 + w)/(1 + w), -w^(-1), 0, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), w, 0, z])/(1 + w) + 
     ((-2/(1 + w) - (4*w)/(1 + w) - (2*w^2)/(1 + w))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), 0, z])/(1 + w) + 
     ((2/(-1 + w) - (2*w^2)/(-1 + w))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 0, z])/(1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w) + 
     ((6 - 6*w)*G[-((1 + w)/(-1 + w)), -w^(-1), 0, z])/(-1 + w) + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, 0, z])/(-1 + w) + 
     ((-2/(1 + w) + (2*w^2)/(1 + w))*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 
        0, z])/(-1 + w) + ((2/(-1 + w) - (4*w)/(-1 + w) + (2*w^2)/(-1 + w))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, z])/(-1 + w)) + 
   G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] - 
   G[-1, -1, -1, 1, z] - 4*G[-1, -1, 0, -1, w] + 4*G[-1, -1, 0, 1, w] + 
   G[-1, -1, 1, -1, w] + G[-1, -1, 1, -1, z] - G[-1, -1, 1, 1, w] - 
   G[-1, -1, 1, 1, z] - 2*G[-1, -1, w, -1, z] + 2*G[-1, -1, w, 1, z] - 
   G[-1, 0, -1, -1, w] + G[-1, 0, -1, 1, w] + 2*G[-1, 0, 0, -1, w] + 
   4*G[-1, 0, 0, 0, w] - 4*G[-1, 0, 0, 0, z] - 2*G[-1, 0, 0, 1, w] - 
   G[-1, 0, 1, -1, w] + G[-1, 0, 1, 1, w] + 6*G[-1, 0, -w, 0, z] + 
   2*G[-1, 0, w, 0, z] - G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] + 
   G[-1, 1, -1, 1, w] + G[-1, 1, -1, 1, z] - G[-1, 1, 1, -1, w] - 
   G[-1, 1, 1, -1, z] + G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] + 
   2*G[-1, 1, w, -1, z] - 2*G[-1, 1, w, 1, z] - 3*G[0, -1, -1, -1, w] + 
   G[0, -1, -1, -1, z] + 3*G[0, -1, -1, 1, w] - G[0, -1, -1, 1, z] + 
   6*G[0, -1, 0, -1, w] - 6*G[0, -1, 0, 1, w] - 3*G[0, -1, 1, -1, w] + 
   G[0, -1, 1, -1, z] + 3*G[0, -1, 1, 1, w] - G[0, -1, 1, 1, z] - 
   2*G[0, -1, w, -1, z] + 2*G[0, -1, w, 1, z] - 8*G[0, 0, 0, 0, w] + 
   3*G[0, 1, -1, -1, w] - G[0, 1, -1, -1, z] - 3*G[0, 1, -1, 1, w] + 
   G[0, 1, -1, 1, z] - 6*G[0, 1, 0, -1, w] + 6*G[0, 1, 0, 1, w] + 
   3*G[0, 1, 1, -1, w] - G[0, 1, 1, -1, z] - 3*G[0, 1, 1, 1, w] + 
   G[0, 1, 1, 1, z] + 2*G[0, 1, w, -1, z] - 2*G[0, 1, w, 1, z] + 
   G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] - 
   G[1, -1, -1, 1, z] + G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] - 
   G[1, -1, 1, 1, w] - G[1, -1, 1, 1, z] - 2*G[1, -1, w, -1, z] + 
   2*G[1, -1, w, 1, z] + G[1, 0, -1, -1, w] - G[1, 0, -1, 1, w] - 
   2*G[1, 0, 0, -1, w] + 4*G[1, 0, 0, 0, w] - 4*G[1, 0, 0, 0, z] + 
   2*G[1, 0, 0, 1, w] + G[1, 0, 1, -1, w] - G[1, 0, 1, 1, w] + 
   6*G[1, 0, -w, 0, z] + 2*G[1, 0, w, 0, z] - G[1, 1, -1, -1, w] - 
   G[1, 1, -1, -1, z] + G[1, 1, -1, 1, w] + G[1, 1, -1, 1, z] + 
   4*G[1, 1, 0, -1, w] - 4*G[1, 1, 0, 1, w] - G[1, 1, 1, -1, w] - 
   G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] + 
   2*G[1, 1, w, -1, z] - 2*G[1, 1, w, 1, z] - 4*G[w, -1, -1, -1, z] + 
   4*G[w, -1, -1, 1, z] - 4*G[w, -1, 1, -1, z] + 4*G[w, -1, 1, 1, z] + 
   8*G[w, -1, w, -1, z] - 8*G[w, -1, w, 1, z] + 8*G[w, 0, 0, 0, z] - 
   12*G[w, 0, -w, 0, z] - 3*(4*G[0, 0, w]*(-G[0, 0, z] + 2*G[w, 0, z]) - 
     4*(-G[0, z] + 2*G[w, z])*G[0, 0, 0, w] - 
     G[0, w]*(-4*G[0, 0, 0, z] + 6*G[0, 0, -w, z] + 2*G[0, 0, w, z] + 
       8*G[w, 0, 0, z] - 12*G[w, 0, -w, z] - 4*G[w, 0, w, z]) - 
     4*G[0, 0, 0, 0, w] - 4*G[0, 0, 0, 0, z] + 6*G[0, 0, -w, 0, z] + 
     2*G[0, 0, w, 0, z] + 8*G[w, 0, 0, 0, z] - 12*G[w, 0, -w, 0, z] - 
     4*G[w, 0, w, 0, z]) - 4*G[w, 0, w, 0, z] + 4*G[w, 1, -1, -1, z] - 
   4*G[w, 1, -1, 1, z] + 4*G[w, 1, 1, -1, z] - 4*G[w, 1, 1, 1, z] - 
   3*((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
      (G[0, -1, z] - G[0, 1, z] - 2*G[w, -1, z] + 2*G[w, 1, z]) + 
     (-G[0, z] + 2*G[w, z])*(G[-1, -1, -1, w] - G[-1, -1, 1, w] + 
       G[-1, 1, -1, w] - G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] - 
       G[1, 1, -1, w] + G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*
      (G[0, -1, -1, z] + G[0, -1, 1, z] - 2*G[0, -1, w^(-1), z] - 
       G[0, 1, -1, z] - G[0, 1, 1, z] + 2*G[0, 1, w^(-1), z] - 
       2*G[w, -1, -1, z] - 2*G[w, -1, 1, z] + 4*G[w, -1, w^(-1), z] + 
       2*G[w, 1, -1, z] + 2*G[w, 1, 1, z] - 4*G[w, 1, w^(-1), z]) + 
     G[0, -1, -1, -1, w] - G[0, -1, -1, -1, z] - G[0, -1, -1, 1, w] + 
     G[0, -1, -1, 1, z] + G[0, -1, 1, -1, w] - G[0, -1, 1, -1, z] - 
     G[0, -1, 1, 1, w] + G[0, -1, 1, 1, z] + 2*G[0, -1, w^(-1), -1, z] - 
     2*G[0, -1, w^(-1), 1, z] - G[0, 1, -1, -1, w] + G[0, 1, -1, -1, z] + 
     G[0, 1, -1, 1, w] - G[0, 1, -1, 1, z] - G[0, 1, 1, -1, w] + 
     G[0, 1, 1, -1, z] + G[0, 1, 1, 1, w] - G[0, 1, 1, 1, z] - 
     2*G[0, 1, w^(-1), -1, z] + 2*G[0, 1, w^(-1), 1, z] + 
     2*G[w, -1, -1, -1, z] - 2*G[w, -1, -1, 1, z] + 2*G[w, -1, 1, -1, z] - 
     2*G[w, -1, 1, 1, z] - 4*G[w, -1, w^(-1), -1, z] + 
     4*G[w, -1, w^(-1), 1, z] - 2*G[w, 1, -1, -1, z] + 2*G[w, 1, -1, 1, z] - 
     2*G[w, 1, 1, -1, z] + 2*G[w, 1, 1, 1, z] + 4*G[w, 1, w^(-1), -1, z] - 
     4*G[w, 1, w^(-1), 1, z]) - 
   3*((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
      (G[-1, -1, z] - G[-1, 1, z] + G[1, -1, z] - G[1, 1, z] - 
       2*G[w, -1, z] + 2*G[w, 1, z]) + (-G[-1, z] - G[1, z] + 2*G[w, z])*
      (G[-1, -1, -1, w] - G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] - G[1, 1, -1, w] + 
       G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*(G[-1, -1, -1, z] + 
       G[-1, -1, 1, z] - 2*G[-1, -1, w^(-1), z] - G[-1, 1, -1, z] - 
       G[-1, 1, 1, z] + 2*G[-1, 1, w^(-1), z] + G[1, -1, -1, z] + 
       G[1, -1, 1, z] - 2*G[1, -1, w^(-1), z] - G[1, 1, -1, z] - 
       G[1, 1, 1, z] + 2*G[1, 1, w^(-1), z] - 2*G[w, -1, -1, z] - 
       2*G[w, -1, 1, z] + 4*G[w, -1, w^(-1), z] + 2*G[w, 1, -1, z] + 
       2*G[w, 1, 1, z] - 4*G[w, 1, w^(-1), z]) - G[-1, -1, -1, -1, w] - 
     G[-1, -1, -1, -1, z] + G[-1, -1, -1, 1, w] + G[-1, -1, -1, 1, z] - 
     G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] + 
     G[-1, -1, 1, 1, z] + 2*G[-1, -1, w^(-1), -1, z] - 
     2*G[-1, -1, w^(-1), 1, z] + G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] - 
     G[-1, 1, -1, 1, w] - G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] + 
     G[-1, 1, 1, -1, z] - G[-1, 1, 1, 1, w] - G[-1, 1, 1, 1, z] - 
     2*G[-1, 1, w^(-1), -1, z] + 2*G[-1, 1, w^(-1), 1, z] + 
     2*G[0, -1, -1, -1, w] - 2*G[0, -1, -1, 1, w] + 2*G[0, -1, 1, -1, w] - 
     2*G[0, -1, 1, 1, w] - 2*G[0, 1, -1, -1, w] + 2*G[0, 1, -1, 1, w] - 
     2*G[0, 1, 1, -1, w] + 2*G[0, 1, 1, 1, w] - G[1, -1, -1, -1, w] - 
     G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] + G[1, -1, -1, 1, z] - 
     G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] + G[1, -1, 1, 1, w] + 
     G[1, -1, 1, 1, z] + 2*G[1, -1, w^(-1), -1, z] - 
     2*G[1, -1, w^(-1), 1, z] + G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] - 
     G[1, 1, -1, 1, w] - G[1, 1, -1, 1, z] + G[1, 1, 1, -1, w] + 
     G[1, 1, 1, -1, z] - G[1, 1, 1, 1, w] - G[1, 1, 1, 1, z] - 
     2*G[1, 1, w^(-1), -1, z] + 2*G[1, 1, w^(-1), 1, z] + 
     2*G[w, -1, -1, -1, z] - 2*G[w, -1, -1, 1, z] + 2*G[w, -1, 1, -1, z] - 
     2*G[w, -1, 1, 1, z] - 4*G[w, -1, w^(-1), -1, z] + 
     4*G[w, -1, w^(-1), 1, z] - 2*G[w, 1, -1, -1, z] + 2*G[w, 1, -1, 1, z] - 
     2*G[w, 1, 1, -1, z] + 2*G[w, 1, 1, 1, z] + 4*G[w, 1, w^(-1), -1, z] - 
     4*G[w, 1, w^(-1), 1, z]) - 8*G[w, 1, w, -1, z] + 8*G[w, 1, w, 1, z] - 
   21*(G[0, 0, w]*(G[0, 0, z] - 2*G[0, w, z] - 2*G[w, 0, z] + 4*G[w, w, z]) + 
     (-G[0, z] + 2*G[w, z])*G[0, 0, 0, w] - 
     G[0, w]*(G[0, 0, 0, z] - 2*G[0, w, 0, z] - 2*G[w, 0, 0, z] + 
       4*G[w, w, 0, z]) + G[0, 0, 0, 0, w] + G[0, 0, 0, 0, z] - 
     2*G[0, w, 0, 0, z] - 2*G[w, 0, 0, 0, z] + 4*G[w, w, 0, 0, z]) + 
   3*(G[0, 0, w]*(G[-1, 0, z] - 2*G[-1, w, z] + G[1, 0, z] - 2*G[1, w, z] - 
       2*G[w, 0, z] + 4*G[w, w, z]) + (-G[-1, z] - G[1, z] + 2*G[w, z])*
      G[0, 0, 0, w] - G[0, w]*(G[-1, 0, 0, z] - 2*G[-1, w, 0, z] + 
       G[1, 0, 0, z] - 2*G[1, w, 0, z] - 2*G[w, 0, 0, z] + 4*G[w, w, 0, z]) - 
     G[-1, 0, 0, 0, w] + G[-1, 0, 0, 0, z] - 2*G[-1, w, 0, 0, z] + 
     2*G[0, 0, 0, 0, w] - G[1, 0, 0, 0, w] + G[1, 0, 0, 0, z] - 
     2*G[1, w, 0, 0, z] - 2*G[w, 0, 0, 0, z] + 4*G[w, w, 0, 0, z]) + 
   6*(G[0, 0, w]*(G[0, -1, z] + G[0, 1, z] - 2*G[0, w, z] - 2*G[w, -1, z] - 
       2*G[w, 1, z] + 4*G[w, w, z]) + (-G[0, z] + 2*G[w, z])*
      (-G[-1, 0, 0, w] + 2*G[0, 0, 0, w] - G[1, 0, 0, w]) - 
     G[0, w]*(G[0, -1, 0, z] + G[0, 1, 0, z] - 2*G[0, w, 0, z] - 
       2*G[w, -1, 0, z] - 2*G[w, 1, 0, z] + 4*G[w, w, 0, z]) - 
     G[0, -1, 0, 0, w] + G[0, -1, 0, 0, z] + 2*G[0, 0, 0, 0, w] - 
     G[0, 1, 0, 0, w] + G[0, 1, 0, 0, z] - 2*G[0, w, 0, 0, z] - 
     2*G[w, -1, 0, 0, z] - 2*G[w, 1, 0, 0, z] + 4*G[w, w, 0, 0, z]) - 
   6*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (G[0, 0, z] - 2*G[0, w, z] - 2*G[w, 0, z] + 4*G[w, w, z]) + 
     (-G[0, z] + 2*G[w, z])*(G[0, -1, -1, w] - G[0, -1, 1, w] - 
       G[0, 1, -1, w] + G[0, 1, 1, w]) + (G[-1, w] - G[1, w])*
      (-G[0, 0, -1, z] + G[0, 0, 1, z] + 2*G[0, w, -1, z] - 2*G[0, w, 1, z] + 
       2*G[w, 0, -1, z] - 2*G[w, 0, 1, z] - 4*G[w, w, -1, z] + 
       4*G[w, w, 1, z]) + G[0, 0, -1, -1, w] + G[0, 0, -1, -1, z] - 
     G[0, 0, -1, 1, w] - G[0, 0, -1, 1, z] - G[0, 0, 1, -1, w] - 
     G[0, 0, 1, -1, z] + G[0, 0, 1, 1, w] + G[0, 0, 1, 1, z] - 
     2*G[0, w, -1, -1, z] + 2*G[0, w, -1, 1, z] + 2*G[0, w, 1, -1, z] - 
     2*G[0, w, 1, 1, z] - 2*G[w, 0, -1, -1, z] + 2*G[w, 0, -1, 1, z] + 
     2*G[w, 0, 1, -1, z] - 2*G[w, 0, 1, 1, z] + 4*G[w, w, -1, -1, z] - 
     4*G[w, w, -1, 1, z] - 4*G[w, w, 1, -1, z] + 4*G[w, w, 1, 1, z]) - 
   3*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (G[0, -1, z] + G[0, 1, z] - 2*G[0, w, z] - 2*G[w, -1, z] - 
       2*G[w, 1, z] + 4*G[w, w, z]) + (-G[0, z] + 2*G[w, z])*
      (-G[-1, -1, -1, w] + G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] + 2*G[0, -1, -1, w] - 2*G[0, -1, 1, w] - 
       2*G[0, 1, -1, w] + 2*G[0, 1, 1, w] - G[1, -1, -1, w] + 
       G[1, -1, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[0, -1, -1, z] + G[0, -1, 1, z] - 
       G[0, 1, -1, z] + G[0, 1, 1, z] + 2*G[0, w, -1, z] - 2*G[0, w, 1, z] + 
       2*G[w, -1, -1, z] - 2*G[w, -1, 1, z] + 2*G[w, 1, -1, z] - 
       2*G[w, 1, 1, z] - 4*G[w, w, -1, z] + 4*G[w, w, 1, z]) - 
     G[0, -1, -1, -1, w] + G[0, -1, -1, -1, z] + G[0, -1, -1, 1, w] - 
     G[0, -1, -1, 1, z] + G[0, -1, 1, -1, w] - G[0, -1, 1, -1, z] - 
     G[0, -1, 1, 1, w] + G[0, -1, 1, 1, z] + 2*G[0, 0, -1, -1, w] - 
     2*G[0, 0, -1, 1, w] - 2*G[0, 0, 1, -1, w] + 2*G[0, 0, 1, 1, w] - 
     G[0, 1, -1, -1, w] + G[0, 1, -1, -1, z] + G[0, 1, -1, 1, w] - 
     G[0, 1, -1, 1, z] + G[0, 1, 1, -1, w] - G[0, 1, 1, -1, z] - 
     G[0, 1, 1, 1, w] + G[0, 1, 1, 1, z] - 2*G[0, w, -1, -1, z] + 
     2*G[0, w, -1, 1, z] + 2*G[0, w, 1, -1, z] - 2*G[0, w, 1, 1, z] - 
     2*G[w, -1, -1, -1, z] + 2*G[w, -1, -1, 1, z] + 2*G[w, -1, 1, -1, z] - 
     2*G[w, -1, 1, 1, z] - 2*G[w, 1, -1, -1, z] + 2*G[w, 1, -1, 1, z] + 
     2*G[w, 1, 1, -1, z] - 2*G[w, 1, 1, 1, z] + 4*G[w, w, -1, -1, z] - 
     4*G[w, w, -1, 1, z] - 4*G[w, w, 1, -1, z] + 4*G[w, w, 1, 1, z]) - 
   3*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (G[-1, -1, z] + G[-1, 1, z] - 2*G[-1, w, z] + G[1, -1, z] + 
       G[1, 1, z] - 2*G[1, w, z] - 2*G[w, -1, z] - 2*G[w, 1, z] + 
       4*G[w, w, z]) + (-G[-1, z] - G[1, z] + 2*G[w, z])*
      (-G[-1, -1, -1, w] + G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] + 2*G[0, -1, -1, w] - 2*G[0, -1, 1, w] - 
       2*G[0, 1, -1, w] + 2*G[0, 1, 1, w] - G[1, -1, -1, w] + 
       G[1, -1, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[-1, -1, -1, z] + G[-1, -1, 1, z] - 
       G[-1, 1, -1, z] + G[-1, 1, 1, z] + 2*G[-1, w, -1, z] - 
       2*G[-1, w, 1, z] - G[1, -1, -1, z] + G[1, -1, 1, z] - G[1, 1, -1, z] + 
       G[1, 1, 1, z] + 2*G[1, w, -1, z] - 2*G[1, w, 1, z] + 
       2*G[w, -1, -1, z] - 2*G[w, -1, 1, z] + 2*G[w, 1, -1, z] - 
       2*G[w, 1, 1, z] - 4*G[w, w, -1, z] + 4*G[w, w, 1, z]) + 
     G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] - G[-1, -1, -1, 1, w] - 
     G[-1, -1, -1, 1, z] - G[-1, -1, 1, -1, w] - G[-1, -1, 1, -1, z] + 
     G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] - 2*G[-1, 0, -1, -1, w] + 
     2*G[-1, 0, -1, 1, w] + 2*G[-1, 0, 1, -1, w] - 2*G[-1, 0, 1, 1, w] + 
     G[-1, 1, -1, -1, w] + G[-1, 1, -1, -1, z] - G[-1, 1, -1, 1, w] - 
     G[-1, 1, -1, 1, z] - G[-1, 1, 1, -1, w] - G[-1, 1, 1, -1, z] + 
     G[-1, 1, 1, 1, w] + G[-1, 1, 1, 1, z] - 2*G[-1, w, -1, -1, z] + 
     2*G[-1, w, -1, 1, z] + 2*G[-1, w, 1, -1, z] - 2*G[-1, w, 1, 1, z] - 
     2*G[0, -1, -1, -1, w] + 2*G[0, -1, -1, 1, w] + 2*G[0, -1, 1, -1, w] - 
     2*G[0, -1, 1, 1, w] + 4*G[0, 0, -1, -1, w] - 4*G[0, 0, -1, 1, w] - 
     4*G[0, 0, 1, -1, w] + 4*G[0, 0, 1, 1, w] - 2*G[0, 1, -1, -1, w] + 
     2*G[0, 1, -1, 1, w] + 2*G[0, 1, 1, -1, w] - 2*G[0, 1, 1, 1, w] + 
     G[1, -1, -1, -1, w] + G[1, -1, -1, -1, z] - G[1, -1, -1, 1, w] - 
     G[1, -1, -1, 1, z] - G[1, -1, 1, -1, w] - G[1, -1, 1, -1, z] + 
     G[1, -1, 1, 1, w] + G[1, -1, 1, 1, z] - 2*G[1, 0, -1, -1, w] + 
     2*G[1, 0, -1, 1, w] + 2*G[1, 0, 1, -1, w] - 2*G[1, 0, 1, 1, w] + 
     G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] - G[1, 1, -1, 1, w] - 
     G[1, 1, -1, 1, z] - G[1, 1, 1, -1, w] - G[1, 1, 1, -1, z] + 
     G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z] - 2*G[1, w, -1, -1, z] + 
     2*G[1, w, -1, 1, z] + 2*G[1, w, 1, -1, z] - 2*G[1, w, 1, 1, z] - 
     2*G[w, -1, -1, -1, z] + 2*G[w, -1, -1, 1, z] + 2*G[w, -1, 1, -1, z] - 
     2*G[w, -1, 1, 1, z] - 2*G[w, 1, -1, -1, z] + 2*G[w, 1, -1, 1, z] + 
     2*G[w, 1, 1, -1, z] - 2*G[w, 1, 1, 1, z] + 4*G[w, w, -1, -1, z] - 
     4*G[w, w, -1, 1, z] - 4*G[w, w, 1, -1, z] + 4*G[w, w, 1, 1, z]) + 
   12*(G[0, 0, w]*(G[0, 0, z] - G[0, w, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
        G[0, (-1 + w)/(1 + w), z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), z] - 2*G[w, 0, z] + 2*G[w, w, z] + 
       ((1 + w)^(-1) + w/(1 + w))*G[w, (-1 + w)/(1 + w), z] + 
       ((1 - w)^(-1) + w/(-1 + w))*G[w, -((1 + w)/(-1 + w)), z]) + 
     (-G[0, z] + 2*G[w, z])*(G[-1, 0, 0, w]/2 + G[1, 0, 0, w]/2) - 
     G[0, w]*(G[0, 0, 0, z] - G[0, w, 0, z] + 
       (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), 0, z] + 
       (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 0, z] - 
       2*G[w, 0, 0, z] + 2*G[w, w, 0, z] + ((1 + w)^(-1) + w/(1 + w))*
        G[w, (-1 + w)/(1 + w), 0, z] + ((1 - w)^(-1) + w/(-1 + w))*
        G[w, -((1 + w)/(-1 + w)), 0, z]) + G[0, -1, 0, 0, w]/2 + 
     G[0, 0, 0, 0, z] + G[0, 1, 0, 0, w]/2 - G[0, w, 0, 0, z] + 
     (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), 0, 0, z] + 
     (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 0, 0, z] - 
     2*G[w, 0, 0, 0, z] + 2*G[w, w, 0, 0, z] + ((1 + w)^(-1) + w/(1 + w))*
      G[w, (-1 + w)/(1 + w), 0, 0, z] + ((1 - w)^(-1) + w/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), 0, 0, z]) - 
   6*((-G[0, -1, w] + G[0, 1, w])*(-G[0, (-1 + w)/(1 + w), z] + 
       ((1 - w)^(-1) + w/(-1 + w))*G[0, -((1 + w)/(-1 + w)), z] + 
       2*G[w, (-1 + w)/(1 + w), z] + (2/(-1 + w) - (2*w)/(-1 + w))*
        G[w, -((1 + w)/(-1 + w)), z]) + (-G[0, z] + 2*G[w, z])*
      (G[-1, 0, -1, w] - G[-1, 0, 1, w] - G[1, 0, -1, w] + G[1, 0, 1, w]) + 
     (G[-1, w] - G[1, w])*(((1 + w)^(-1) + w/(1 + w))*G[0, (-1 + w)/(1 + w), 
         0, z] - G[0, -((1 + w)/(-1 + w)), 0, z] + 
       (-2/(1 + w) - (2*w)/(1 + w))*G[w, (-1 + w)/(1 + w), 0, z] + 
       2*G[w, -((1 + w)/(-1 + w)), 0, z]) + G[0, -1, 0, -1, w] - 
     G[0, -1, 0, 1, w] - G[0, 1, 0, -1, w] + G[0, 1, 0, 1, w] - 
     G[0, (-1 + w)/(1 + w), 0, -1, z] + ((1 + w)^(-1) + w/(1 + w))*
      G[0, (-1 + w)/(1 + w), 0, 1, z] + ((1 - w)^(-1) + w/(-1 + w))*
      G[0, -((1 + w)/(-1 + w)), 0, -1, z] - G[0, -((1 + w)/(-1 + w)), 0, 1, 
      z] + 2*G[w, (-1 + w)/(1 + w), 0, -1, z] + (-2/(1 + w) - (2*w)/(1 + w))*
      G[w, (-1 + w)/(1 + w), 0, 1, z] + (2/(-1 + w) - (2*w)/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), 0, -1, z] + 
     2*G[w, -((1 + w)/(-1 + w)), 0, 1, z]) - 
   12*((G[-1, 0, w]/2 - G[1, 0, w]/2)*(-G[0, (-1 + w)/(1 + w), z] + 
       ((1 - w)^(-1) + w/(-1 + w))*G[0, -((1 + w)/(-1 + w)), z] + 
       2*G[w, (-1 + w)/(1 + w), z] + (2/(-1 + w) - (2*w)/(-1 + w))*
        G[w, -((1 + w)/(-1 + w)), z]) + (-G[0, z] + 2*G[w, z])*
      (-G[-1, -1, 0, w]/2 + G[-1, 1, 0, w]/2 + G[1, -1, 0, w]/2 - 
       G[1, 1, 0, w]/2) - G[0, w]*((1/(2*(1 + w)) + w/(2*(1 + w)))*
        G[0, (-1 + w)/(1 + w), -1, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
        G[0, (-1 + w)/(1 + w), 1, z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), -1, z] + (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), 1, z] + ((-1 - w)^(-1) - w/(1 + w))*
        G[w, (-1 + w)/(1 + w), -1, z] + (-(-1 - w)^(-1) + w/(1 + w))*
        G[w, (-1 + w)/(1 + w), 1, z] + ((1 - w)^(-1) + w/(-1 + w))*
        G[w, -((1 + w)/(-1 + w)), -1, z] + (-(1 - w)^(-1) - w/(-1 + w))*
        G[w, -((1 + w)/(-1 + w)), 1, z]) - G[0, -1, -1, 0, w]/2 + 
     G[0, -1, 1, 0, w]/2 + G[0, 1, -1, 0, w]/2 - G[0, 1, 1, 0, w]/2 + 
     (1/(2*(1 + w)) + w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), -1, 0, z] + 
     (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), 1, 0, z] + 
     (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), -1, 0, z] + 
     (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 1, 0, z] + 
     ((-1 - w)^(-1) - w/(1 + w))*G[w, (-1 + w)/(1 + w), -1, 0, z] + 
     (-(-1 - w)^(-1) + w/(1 + w))*G[w, (-1 + w)/(1 + w), 1, 0, z] + 
     ((1 - w)^(-1) + w/(-1 + w))*G[w, -((1 + w)/(-1 + w)), -1, 0, z] + 
     (-(1 - w)^(-1) - w/(-1 + w))*G[w, -((1 + w)/(-1 + w)), 1, 0, z]) + 
   12*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (G[0, 0, z] - G[0, w, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
        G[0, (-1 + w)/(1 + w), z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), z] - 2*G[w, 0, z] + 2*G[w, w, z] + 
       ((1 + w)^(-1) + w/(1 + w))*G[w, (-1 + w)/(1 + w), z] + 
       ((1 - w)^(-1) + w/(-1 + w))*G[w, -((1 + w)/(-1 + w)), z]) + 
     (-G[0, z] + 2*G[w, z])*(G[-1, -1, -1, w]/2 - G[-1, -1, 1, w]/2 - 
       G[-1, 1, -1, w]/2 + G[-1, 1, 1, w]/2 + G[1, -1, -1, w]/2 - 
       G[1, -1, 1, w]/2 - G[1, 1, -1, w]/2 + G[1, 1, 1, w]/2) + 
     (G[-1, w] - G[1, w])*(-G[0, 0, -1, z] + G[0, 0, 1, z] + G[0, w, -1, z] - 
       G[0, w, 1, z] + (1/(2*(1 + w)) + w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), 
         -1, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), 1, 
         z] + (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 
         -1, z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 
         1, z] + 2*G[w, 0, -1, z] - 2*G[w, 0, 1, z] - 2*G[w, w, -1, z] + 
       2*G[w, w, 1, z] + ((-1 - w)^(-1) - w/(1 + w))*G[w, (-1 + w)/(1 + w), 
         -1, z] + (-(-1 - w)^(-1) + w/(1 + w))*G[w, (-1 + w)/(1 + w), 1, z] + 
       (-(1 - w)^(-1) - w/(-1 + w))*G[w, -((1 + w)/(-1 + w)), -1, z] + 
       ((1 - w)^(-1) + w/(-1 + w))*G[w, -((1 + w)/(-1 + w)), 1, z]) + 
     G[0, -1, -1, -1, w]/2 - G[0, -1, -1, 1, w]/2 - G[0, -1, 1, -1, w]/2 + 
     G[0, -1, 1, 1, w]/2 + G[0, 0, -1, -1, z] - G[0, 0, -1, 1, z] - 
     G[0, 0, 1, -1, z] + G[0, 0, 1, 1, z] + G[0, 1, -1, -1, w]/2 - 
     G[0, 1, -1, 1, w]/2 - G[0, 1, 1, -1, w]/2 + G[0, 1, 1, 1, w]/2 - 
     G[0, w, -1, -1, z] + G[0, w, -1, 1, z] + G[0, w, 1, -1, z] - 
     G[0, w, 1, 1, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), -1, -1, z] + (1/(2*(1 + w)) + w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), -1, 1, z] + (1/(2*(1 + w)) + w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), 1, -1, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), 1, 1, z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
      G[0, -((1 + w)/(-1 + w)), -1, -1, z] + 
     (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), -1, 1, z] + 
     (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 1, -1, z] + 
     (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 1, 1, z] - 
     2*G[w, 0, -1, -1, z] + 2*G[w, 0, -1, 1, z] + 2*G[w, 0, 1, -1, z] - 
     2*G[w, 0, 1, 1, z] + 2*G[w, w, -1, -1, z] - 2*G[w, w, -1, 1, z] - 
     2*G[w, w, 1, -1, z] + 2*G[w, w, 1, 1, z] + (-(-1 - w)^(-1) + w/(1 + w))*
      G[w, (-1 + w)/(1 + w), -1, -1, z] + ((-1 - w)^(-1) - w/(1 + w))*
      G[w, (-1 + w)/(1 + w), -1, 1, z] + ((-1 - w)^(-1) - w/(1 + w))*
      G[w, (-1 + w)/(1 + w), 1, -1, z] + (-(-1 - w)^(-1) + w/(1 + w))*
      G[w, (-1 + w)/(1 + w), 1, 1, z] + ((1 - w)^(-1) + w/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), -1, -1, z] + (-(1 - w)^(-1) - w/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), -1, 1, z] + (-(1 - w)^(-1) - w/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), 1, -1, z] + ((1 - w)^(-1) + w/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), 1, 1, z]) + 
   ((-1 - w)*G[(-1 + w)/(1 + w), 0, -1, -1, z])/(1 + w) + 
   G[(-1 + w)/(1 + w), 0, -1, 1, z] - 
   ((2 + 2*w)*G[(-1 + w)/(1 + w), 0, 0, -1, z])/(1 + w) - 
   ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, 0, 1, z])/(1 + w) + 
   ((-1 - w)*G[(-1 + w)/(1 + w), 0, 1, -1, z])/(1 + w) + 
   G[(-1 + w)/(1 + w), 0, 1, 1, z] + 
   ((2 + 2*w)*G[(-1 + w)/(1 + w), 0, w, -1, z])/(1 + w) + 
   ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, w, 1, z])/(1 + w) - 
   ((-6 - 6*w)*G[(-1 + w)/(1 + w), -w^(-1), 0, -1, z])/(1 + w) - 
   ((6 + 6*w)*G[(-1 + w)/(1 + w), -w^(-1), 0, 1, z])/(1 + w) - 
   ((-2 - 2*w)*G[(-1 + w)/(1 + w), w, 0, -1, z])/(1 + w) - 
   ((2 + 2*w)*G[(-1 + w)/(1 + w), w, 0, 1, z])/(1 + w) - 
   ((2/(1 + w) + (4*w)/(1 + w) + (2*w^2)/(1 + w))*G[(-1 + w)/(1 + w), 
      (-1 + w)/(1 + w), 0, -1, z])/(1 + w) - 
   ((-2/(1 + w) - (4*w)/(1 + w) - (2*w^2)/(1 + w))*
     G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 0, 1, z])/(1 + w) - 
   ((-2/(-1 + w) + (2*w^2)/(-1 + w))*G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 
      0, -1, z])/(1 + w) - ((2/(-1 + w) - (2*w^2)/(-1 + w))*
     G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 0, 1, z])/(1 + w) + 
   G[-((1 + w)/(-1 + w)), 0, -1, -1, z] + 
   ((1 - w)*G[-((1 + w)/(-1 + w)), 0, -1, 1, z])/(-1 + w) - 
   ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, 0, -1, z])/(-1 + w) - 
   ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 0, 0, 1, z])/(-1 + w) + 
   G[-((1 + w)/(-1 + w)), 0, 1, -1, z] + 
   ((1 - w)*G[-((1 + w)/(-1 + w)), 0, 1, 1, z])/(-1 + w) - 
   3*((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
      (((-1 - w)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + G[-((1 + w)/(-1 + w)), 
        0, z]) + (G[(-1 + w)/(1 + w), z] + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[0, -1, -1, w] + G[0, -1, 1, w] - G[0, 1, -1, w] + G[0, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(((-1 - w)*G[(-1 + w)/(1 + w), 0, -1, z])/(1 + w) + 
       ((-1 - w)*G[(-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), 0, w^(-1), z])/(1 + w) + 
       G[-((1 + w)/(-1 + w)), 0, -1, z] + G[-((1 + w)/(-1 + w)), 0, 1, z] + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, w^(-1), z])/(-1 + w)) + 
     G[-1, 0, -1, -1, w] - G[-1, 0, -1, 1, w] + G[-1, 0, 1, -1, w] - 
     G[-1, 0, 1, 1, w] - G[1, 0, -1, -1, w] + G[1, 0, -1, 1, w] - 
     G[1, 0, 1, -1, w] + G[1, 0, 1, 1, w] + G[(-1 + w)/(1 + w), 0, -1, -1, 
      z] + ((-1 - w)*G[(-1 + w)/(1 + w), 0, -1, 1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), 0, 1, -1, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), 0, 1, 1, z])/(1 + w) + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), 0, w^(-1), -1, z])/(1 + w) + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), 0, w^(-1), 1, z])/(1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 0, -1, -1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), 0, -1, 1, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 0, 1, -1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), 0, 1, 1, z] + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 0, w^(-1), -1, z])/(-1 + w) + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, w^(-1), 1, z])/(-1 + w)) + 
   ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, w, -1, z])/(-1 + w) + 
   2*(4*G[0, 0, w]*(-G[0, 0, z] + G[w, 0, z] + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w)) - 
     4*(-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*G[0, 0, 0, w] - 
     G[0, w]*(-4*G[0, 0, 0, z] + 6*G[0, 0, -w, z] + 2*G[0, 0, w, z] + 
       4*G[w, 0, 0, z] - 6*G[w, 0, -w, z] - 2*G[w, 0, w, z] + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), 0, 0, z])/(1 + w) + 
       ((-3 - 3*w)*G[(-1 + w)/(1 + w), 0, -w, z])/(1 + w) + 
       ((-1 - w)*G[(-1 + w)/(1 + w), 0, w, z])/(1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w) + 
       ((3 - 3*w)*G[-((1 + w)/(-1 + w)), 0, -w, z])/(-1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), 0, w, z])/(-1 + w)) - 
     2*G[-1, 0, 0, 0, w] - 4*G[0, 0, 0, 0, z] + 6*G[0, 0, -w, 0, z] + 
     2*G[0, 0, w, 0, z] - 2*G[1, 0, 0, 0, w] + 4*G[w, 0, 0, 0, z] - 
     6*G[w, 0, -w, 0, z] - 2*G[w, 0, w, 0, z] + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), 0, 0, 0, z])/(1 + w) + 
     ((-3 - 3*w)*G[(-1 + w)/(1 + w), 0, -w, 0, z])/(1 + w) + 
     ((-1 - w)*G[(-1 + w)/(1 + w), 0, w, 0, z])/(1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 0, 0, 0, z])/(-1 + w) + 
     ((3 - 3*w)*G[-((1 + w)/(-1 + w)), 0, -w, 0, z])/(-1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 0, w, 0, z])/(-1 + w)) + 
   ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), 0, w, 1, z])/(-1 + w) + 
   6*((G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - G[1, 1, w])*
      (G[0, -1, z] - G[0, 1, z] - G[w, -1, z] + G[w, 1, z] + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), 1, z])/(1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 1, z])/(-1 + w)) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, -1, -1, w] - G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] - G[1, 1, -1, w] + 
       G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*(G[0, -1, -1, z] + 
       G[0, -1, 1, z] - 2*G[0, -1, w^(-1), z] - G[0, 1, -1, z] - 
       G[0, 1, 1, z] + 2*G[0, 1, w^(-1), z] - G[w, -1, -1, z] - 
       G[w, -1, 1, z] + 2*G[w, -1, w^(-1), z] + G[w, 1, -1, z] + 
       G[w, 1, 1, z] - 2*G[w, 1, w^(-1), z] + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, -1, z])/(1 + w) + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, 1, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), -1, w^(-1), z] + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), 1, -1, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), 1, 1, z])/(1 + w) + 
       ((-1 - w)*G[(-1 + w)/(1 + w), 1, w^(-1), z])/(1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, -1, z])/(-1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, 1, z])/(-1 + w) + 
       G[-((1 + w)/(-1 + w)), -1, w^(-1), z] + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 1, -1, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 1, 1, z])/(-1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), 1, w^(-1), z])/(-1 + w)) + 
     G[-1, -1, -1, -1, w]/2 - G[-1, -1, -1, 1, w]/2 + G[-1, -1, 1, -1, w]/2 - 
     G[-1, -1, 1, 1, w]/2 - G[-1, 1, -1, -1, w]/2 + G[-1, 1, -1, 1, w]/2 - 
     G[-1, 1, 1, -1, w]/2 + G[-1, 1, 1, 1, w]/2 - G[0, -1, -1, -1, z] + 
     G[0, -1, -1, 1, z] - G[0, -1, 1, -1, z] + G[0, -1, 1, 1, z] + 
     2*G[0, -1, w^(-1), -1, z] - 2*G[0, -1, w^(-1), 1, z] + 
     G[0, 1, -1, -1, z] - G[0, 1, -1, 1, z] + G[0, 1, 1, -1, z] - 
     G[0, 1, 1, 1, z] - 2*G[0, 1, w^(-1), -1, z] + 2*G[0, 1, w^(-1), 1, z] + 
     G[1, -1, -1, -1, w]/2 - G[1, -1, -1, 1, w]/2 + G[1, -1, 1, -1, w]/2 - 
     G[1, -1, 1, 1, w]/2 - G[1, 1, -1, -1, w]/2 + G[1, 1, -1, 1, w]/2 - 
     G[1, 1, 1, -1, w]/2 + G[1, 1, 1, 1, w]/2 + G[w, -1, -1, -1, z] - 
     G[w, -1, -1, 1, z] + G[w, -1, 1, -1, z] - G[w, -1, 1, 1, z] - 
     2*G[w, -1, w^(-1), -1, z] + 2*G[w, -1, w^(-1), 1, z] - 
     G[w, 1, -1, -1, z] + G[w, 1, -1, 1, z] - G[w, 1, 1, -1, z] + 
     G[w, 1, 1, 1, z] + 2*G[w, 1, w^(-1), -1, z] - 2*G[w, 1, w^(-1), 1, z] + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), -1, -1, -1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, -1, 1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), -1, 1, -1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, 1, 1, z])/(1 + w) + 
     ((-1 - w)*G[(-1 + w)/(1 + w), -1, w^(-1), -1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), -1, w^(-1), 1, z] + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 1, -1, -1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 1, -1, 1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 1, 1, -1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 1, 1, 1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), 1, w^(-1), -1, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), 1, w^(-1), 1, z])/(1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -1, -1, -1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, -1, 1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -1, 1, -1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, 1, 1, z])/(-1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), -1, w^(-1), -1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), -1, w^(-1), 1, z] + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, -1, -1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 1, -1, 1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, 1, -1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 1, 1, 1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), 1, w^(-1), -1, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 1, w^(-1), 1, z])/(-1 + w)) - 
   2*(4*G[0, 0, w]*(((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), 1, z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -1, z])/(-1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, z])/(-1 + w)) + 
     (G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-2*G[-1, 0, 0, w] + 2*G[1, 0, 0, w]) - 
     G[0, w]*(((-2 - 2*w)*G[(-1 + w)/(1 + w), -1, 0, z])/(1 + w) + 
       ((3 + 3*w)*G[(-1 + w)/(1 + w), -1, -w, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), -1, w, z] + 
       ((2 + 2*w)*G[(-1 + w)/(1 + w), 1, 0, z])/(1 + w) + 
       ((-3 - 3*w)*G[(-1 + w)/(1 + w), 1, -w, z])/(1 + w) + 
       ((-1 - w)*G[(-1 + w)/(1 + w), 1, w, z])/(1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), -1, 0, z])/(-1 + w) + 
       ((3 - 3*w)*G[-((1 + w)/(-1 + w)), -1, -w, z])/(-1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), -1, w, z])/(-1 + w) + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 1, 0, z])/(-1 + w) + 
       ((-3 + 3*w)*G[-((1 + w)/(-1 + w)), 1, -w, z])/(-1 + w) + 
       G[-((1 + w)/(-1 + w)), 1, w, z]) + 2*G[-1, -1, 0, 0, w] - 
     2*G[-1, 1, 0, 0, w] - 2*G[1, -1, 0, 0, w] + 2*G[1, 1, 0, 0, w] + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), -1, 0, 0, z])/(1 + w) + 
     ((3 + 3*w)*G[(-1 + w)/(1 + w), -1, -w, 0, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), -1, w, 0, z] + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), 1, 0, 0, z])/(1 + w) + 
     ((-3 - 3*w)*G[(-1 + w)/(1 + w), 1, -w, 0, z])/(1 + w) + 
     ((-1 - w)*G[(-1 + w)/(1 + w), 1, w, 0, z])/(1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), -1, 0, 0, z])/(-1 + w) + 
     ((3 - 3*w)*G[-((1 + w)/(-1 + w)), -1, -w, 0, z])/(-1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), -1, w, 0, z])/(-1 + w) + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 1, 0, 0, z])/(-1 + w) + 
     ((-3 + 3*w)*G[-((1 + w)/(-1 + w)), 1, -w, 0, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), 1, w, 0, z]) - 
   2*((-G[-1, -1, w] + G[-1, 1, w] + 2*G[0, -1, w] - 2*G[0, 1, w] - 
       G[1, -1, w] + G[1, 1, w])*(G[0, -1, z] - G[0, 1, z] - G[w, -1, z] + 
       G[w, 1, z] + ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), 1, z])/(1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 1, z])/(-1 + w)) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[-1, -1, -1, w] + G[-1, -1, 1, w] + 2*G[-1, 0, -1, w] - 
       2*G[-1, 0, 1, w] - G[-1, 1, -1, w] + G[-1, 1, 1, w] + 
       G[1, -1, -1, w] - G[1, -1, 1, w] - 2*G[1, 0, -1, w] + 
       2*G[1, 0, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[0, -1, -1, z] - G[0, -1, 1, z] + 
       2*G[0, -1, w, z] + G[0, 1, -1, z] + G[0, 1, 1, z] - 2*G[0, 1, w, z] + 
       G[w, -1, -1, z] + G[w, -1, 1, z] - 2*G[w, -1, w, z] - G[w, 1, -1, z] - 
       G[w, 1, 1, z] + 2*G[w, 1, w, z] + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), -1, -1, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), -1, 1, z])/(1 + w) + 
       ((-1 - w)*G[(-1 + w)/(1 + w), -1, w, z])/(1 + w) + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 1, -1, z])/(1 + w) + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 1, 1, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), 1, w, z] + ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 
          -1, -1, z])/(-1 + w) + ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -1, 1, 
          z])/(-1 + w) + ((1 - w)*G[-((1 + w)/(-1 + w)), -1, w, z])/
        (-1 + w) + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, -1, z])/(-1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, 1, z])/(-1 + w) + 
       G[-((1 + w)/(-1 + w)), 1, w, z]) - G[-1, -1, -1, -1, w]/2 + 
     G[-1, -1, -1, 1, w]/2 + G[-1, -1, 0, -1, w] - G[-1, -1, 0, 1, w] - 
     G[-1, -1, 1, -1, w]/2 + G[-1, -1, 1, 1, w]/2 + G[-1, 1, -1, -1, w]/2 - 
     G[-1, 1, -1, 1, w]/2 - G[-1, 1, 0, -1, w] + G[-1, 1, 0, 1, w] + 
     G[-1, 1, 1, -1, w]/2 - G[-1, 1, 1, 1, w]/2 + G[0, -1, -1, -1, z] - 
     G[0, -1, -1, 1, z] + G[0, -1, 1, -1, z] - G[0, -1, 1, 1, z] - 
     2*G[0, -1, w, -1, z] + 2*G[0, -1, w, 1, z] - G[0, 1, -1, -1, z] + 
     G[0, 1, -1, 1, z] - G[0, 1, 1, -1, z] + G[0, 1, 1, 1, z] + 
     2*G[0, 1, w, -1, z] - 2*G[0, 1, w, 1, z] - G[1, -1, -1, -1, w]/2 + 
     G[1, -1, -1, 1, w]/2 + G[1, -1, 0, -1, w] - G[1, -1, 0, 1, w] - 
     G[1, -1, 1, -1, w]/2 + G[1, -1, 1, 1, w]/2 + G[1, 1, -1, -1, w]/2 - 
     G[1, 1, -1, 1, w]/2 - G[1, 1, 0, -1, w] + G[1, 1, 0, 1, w] + 
     G[1, 1, 1, -1, w]/2 - G[1, 1, 1, 1, w]/2 - G[w, -1, -1, -1, z] + 
     G[w, -1, -1, 1, z] - G[w, -1, 1, -1, z] + G[w, -1, 1, 1, z] + 
     2*G[w, -1, w, -1, z] - 2*G[w, -1, w, 1, z] + G[w, 1, -1, -1, z] - 
     G[w, 1, -1, 1, z] + G[w, 1, 1, -1, z] - G[w, 1, 1, 1, z] - 
     2*G[w, 1, w, -1, z] + 2*G[w, 1, w, 1, z] + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, -1, -1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), -1, -1, 1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, 1, -1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), -1, 1, 1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), -1, w, -1, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), -1, w, 1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 1, -1, -1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 1, -1, 1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 1, 1, -1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 1, 1, 1, z])/(1 + w) + 
     ((-1 - w)*G[(-1 + w)/(1 + w), 1, w, -1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), 1, w, 1, z] + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, -1, -1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -1, -1, 1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, 1, -1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -1, 1, 1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), -1, w, -1, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), -1, w, 1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 1, -1, -1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, -1, 1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 1, 1, -1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, 1, 1, z])/(-1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 1, w, -1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), 1, w, 1, z]) - 
   ((-6 + 6*w)*G[-((1 + w)/(-1 + w)), -w^(-1), 0, -1, z])/(-1 + w) - 
   ((6 - 6*w)*G[-((1 + w)/(-1 + w)), -w^(-1), 0, 1, z])/(-1 + w) - 
   ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), w, 0, -1, z])/(-1 + w) + 
   18*(G[0, 0, w]*(G[0, 0, z] - 2*G[0, w, z] - G[w, 0, z] + 2*G[w, w, z] + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), w, z] + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, z])/
        (-1 + w) + G[-((1 + w)/(-1 + w)), w, z]) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*G[0, 0, 0, w] - 
     G[0, w]*(G[0, 0, 0, z] - 2*G[0, w, 0, z] - G[w, 0, 0, z] + 
       2*G[w, w, 0, z] + ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 0, z])/
        (1 + w) + G[(-1 + w)/(1 + w), w, 0, z] + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w) + 
       G[-((1 + w)/(-1 + w)), w, 0, z]) + G[-1, 0, 0, 0, w]/2 + 
     G[0, 0, 0, 0, z] - 2*G[0, w, 0, 0, z] + G[1, 0, 0, 0, w]/2 - 
     G[w, 0, 0, 0, z] + 2*G[w, w, 0, 0, z] + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 0, 0, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), w, 0, 0, z] + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, 0, 0, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), w, 0, 0, z]) - 
   6*(G[0, 0, w]*(G[0, -1, z] + G[0, 1, z] - 2*G[0, w, z] - G[w, -1, z] - 
       G[w, 1, z] + 2*G[w, w, z] + ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, z])/
        (1 + w) + ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 1, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), w, z] + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, 
          z])/(-1 + w) + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, z])/
        (-1 + w) + G[-((1 + w)/(-1 + w)), w, z]) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[-1, 0, 0, w] + 2*G[0, 0, 0, w] - G[1, 0, 0, w]) - 
     G[0, w]*(G[0, -1, 0, z] + G[0, 1, 0, z] - 2*G[0, w, 0, z] - 
       G[w, -1, 0, z] - G[w, 1, 0, z] + 2*G[w, w, 0, z] + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, 0, z])/(1 + w) + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 1, 0, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), w, 0, z] + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, 
          0, z])/(-1 + w) + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, 0, z])/
        (-1 + w) + G[-((1 + w)/(-1 + w)), w, 0, z]) - G[-1, -1, 0, 0, w]/2 + 
     G[-1, 0, 0, 0, w] - G[-1, 1, 0, 0, w]/2 + G[0, -1, 0, 0, z] + 
     G[0, 1, 0, 0, z] - 2*G[0, w, 0, 0, z] - G[1, -1, 0, 0, w]/2 + 
     G[1, 0, 0, 0, w] - G[1, 1, 0, 0, w]/2 - G[w, -1, 0, 0, z] - 
     G[w, 1, 0, 0, z] + 2*G[w, w, 0, 0, z] + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, 0, 0, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 1, 0, 0, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), w, 0, 0, z] + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, 0, 0, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, 0, 0, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), w, 0, 0, z]) - 
   ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, 0, 1, z])/(-1 + w) + 
   2*((-G[0, -1, w] + G[0, 1, w])*(((-1 - w)*G[(-1 + w)/(1 + w), 0, z])/
        (1 + w) + ((2 + 2*w)*G[(-1 + w)/(1 + w), w, z])/(1 + w) + 
       G[-((1 + w)/(-1 + w)), 0, z] + ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, 
          z])/(-1 + w)) + (G[(-1 + w)/(1 + w), z] + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[0, 0, -1, w] + G[0, 0, 1, w]) + (G[-1, w] - G[1, w])*
      (G[(-1 + w)/(1 + w), 0, 0, z] + ((-2 - 2*w)*G[(-1 + w)/(1 + w), w, 0, 
          z])/(1 + w) + ((1 - w)*G[-((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), w, 0, z])/(-1 + w)) + 
     G[-1, 0, 0, -1, w] - G[-1, 0, 0, 1, w] - G[1, 0, 0, -1, w] + 
     G[1, 0, 0, 1, w] + ((-1 - w)*G[(-1 + w)/(1 + w), 0, 0, -1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), 0, 0, 1, z] + 
     ((2 + 2*w)*G[(-1 + w)/(1 + w), w, 0, -1, z])/(1 + w) + 
     ((-2 - 2*w)*G[(-1 + w)/(1 + w), w, 0, 1, z])/(1 + w) + 
     G[-((1 + w)/(-1 + w)), 0, 0, -1, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 0, 0, 1, z])/(-1 + w) + 
     ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, 0, -1, z])/(-1 + w) + 
     ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), w, 0, 1, z])/(-1 + w)) + 
   4*((G[-1, 0, w]/2 - G[1, 0, w]/2)*(((-1 - w)*G[(-1 + w)/(1 + w), 0, z])/
        (1 + w) + ((2 + 2*w)*G[(-1 + w)/(1 + w), w, z])/(1 + w) + 
       G[-((1 + w)/(-1 + w)), 0, z] + ((2 - 2*w)*G[-((1 + w)/(-1 + w)), w, 
          z])/(-1 + w)) + (G[(-1 + w)/(1 + w), z] + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[0, -1, 0, w]/2 - G[0, 1, 0, w]/2) - 
     G[0, w]*(((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, -1, z])/(1 + w) + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
       ((-1 - w)*G[(-1 + w)/(1 + w), w, -1, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), w, 1, z] + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, 
          -1, z])/(-1 + w) + ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, 1, z])/
        (-1 + w) + G[-((1 + w)/(-1 + w)), w, -1, z] + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), w, 1, z])/(-1 + w)) - 
     G[-1, 0, -1, 0, w]/2 + G[-1, 0, 1, 0, w]/2 + G[1, 0, -1, 0, w]/2 - 
     G[1, 0, 1, 0, w]/2 + ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, -1, 0, z])/
      (1 + w) + ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 1, 0, z])/(1 + w) + 
     ((-1 - w)*G[(-1 + w)/(1 + w), w, -1, 0, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), w, 1, 0, z] + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, -1, 0, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, 1, 0, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), w, -1, 0, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), w, 1, 0, z])/(-1 + w)) + 
   6*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (G[0, 0, z] - 2*G[0, w, z] - G[w, 0, z] + 2*G[w, w, z] + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), w, z] + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, z])/
        (-1 + w) + G[-((1 + w)/(-1 + w)), w, z]) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[0, -1, -1, w] - G[0, -1, 1, w] - G[0, 1, -1, w] + G[0, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[0, 0, -1, z] + G[0, 0, 1, z] + 
       2*G[0, w, -1, z] - 2*G[0, w, 1, z] + G[w, 0, -1, z] - G[w, 0, 1, z] - 
       2*G[w, w, -1, z] + 2*G[w, w, 1, z] + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, -1, z])/(1 + w) + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
       ((-1 - w)*G[(-1 + w)/(1 + w), w, -1, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), w, 1, z] + ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, 
          -1, z])/(-1 + w) + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, 1, z])/
        (-1 + w) + ((1 - w)*G[-((1 + w)/(-1 + w)), w, -1, z])/(-1 + w) + 
       G[-((1 + w)/(-1 + w)), w, 1, z]) + G[-1, 0, -1, -1, w]/2 - 
     G[-1, 0, -1, 1, w]/2 - G[-1, 0, 1, -1, w]/2 + G[-1, 0, 1, 1, w]/2 + 
     G[0, 0, -1, -1, z] - G[0, 0, -1, 1, z] - G[0, 0, 1, -1, z] + 
     G[0, 0, 1, 1, z] - 2*G[0, w, -1, -1, z] + 2*G[0, w, -1, 1, z] + 
     2*G[0, w, 1, -1, z] - 2*G[0, w, 1, 1, z] + G[1, 0, -1, -1, w]/2 - 
     G[1, 0, -1, 1, w]/2 - G[1, 0, 1, -1, w]/2 + G[1, 0, 1, 1, w]/2 - 
     G[w, 0, -1, -1, z] + G[w, 0, -1, 1, z] + G[w, 0, 1, -1, z] - 
     G[w, 0, 1, 1, z] + 2*G[w, w, -1, -1, z] - 2*G[w, w, -1, 1, z] - 
     2*G[w, w, 1, -1, z] + 2*G[w, w, 1, 1, z] + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, -1, -1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, -1, 1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, 1, -1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 1, 1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), w, -1, -1, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), w, -1, 1, z])/(1 + w) + 
     ((-1 - w)*G[(-1 + w)/(1 + w), w, 1, -1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), w, 1, 1, z] + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, -1, -1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, -1, 1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, 1, -1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, 1, 1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), w, -1, -1, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), w, -1, 1, z])/(-1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), w, 1, -1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), w, 1, 1, z]) + 
   6*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (G[0, -1, z] + G[0, 1, z] - 2*G[0, w, z] - G[w, -1, z] - G[w, 1, z] + 
       2*G[w, w, z] + ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 1, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), w, z] + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, 
          z])/(-1 + w) + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, z])/
        (-1 + w) + G[-((1 + w)/(-1 + w)), w, z]) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[-1, -1, -1, w] + G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] + 2*G[0, -1, -1, w] - 2*G[0, -1, 1, w] - 
       2*G[0, 1, -1, w] + 2*G[0, 1, 1, w] - G[1, -1, -1, w] + 
       G[1, -1, 1, w] + G[1, 1, -1, w] - G[1, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(-G[0, -1, -1, z] + G[0, -1, 1, z] - 
       G[0, 1, -1, z] + G[0, 1, 1, z] + 2*G[0, w, -1, z] - 2*G[0, w, 1, z] + 
       G[w, -1, -1, z] - G[w, -1, 1, z] + G[w, 1, -1, z] - G[w, 1, 1, z] - 
       2*G[w, w, -1, z] + 2*G[w, w, 1, z] + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), -1, -1, z])/(1 + w) + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, 1, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), 1, -1, z])/(1 + w) + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 1, 1, z])/(1 + w) + 
       ((-1 - w)*G[(-1 + w)/(1 + w), w, -1, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), w, 1, z] + ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 
          -1, -1, z])/(-1 + w) + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, 1, 
          z])/(-1 + w) + ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 1, -1, z])/
        (-1 + w) + ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, 1, z])/(-1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), w, -1, z])/(-1 + w) + 
       G[-((1 + w)/(-1 + w)), w, 1, z]) - G[-1, -1, -1, -1, w]/2 + 
     G[-1, -1, -1, 1, w]/2 + G[-1, -1, 1, -1, w]/2 - G[-1, -1, 1, 1, w]/2 + 
     G[-1, 0, -1, -1, w] - G[-1, 0, -1, 1, w] - G[-1, 0, 1, -1, w] + 
     G[-1, 0, 1, 1, w] - G[-1, 1, -1, -1, w]/2 + G[-1, 1, -1, 1, w]/2 + 
     G[-1, 1, 1, -1, w]/2 - G[-1, 1, 1, 1, w]/2 + G[0, -1, -1, -1, z] - 
     G[0, -1, -1, 1, z] - G[0, -1, 1, -1, z] + G[0, -1, 1, 1, z] + 
     G[0, 1, -1, -1, z] - G[0, 1, -1, 1, z] - G[0, 1, 1, -1, z] + 
     G[0, 1, 1, 1, z] - 2*G[0, w, -1, -1, z] + 2*G[0, w, -1, 1, z] + 
     2*G[0, w, 1, -1, z] - 2*G[0, w, 1, 1, z] - G[1, -1, -1, -1, w]/2 + 
     G[1, -1, -1, 1, w]/2 + G[1, -1, 1, -1, w]/2 - G[1, -1, 1, 1, w]/2 + 
     G[1, 0, -1, -1, w] - G[1, 0, -1, 1, w] - G[1, 0, 1, -1, w] + 
     G[1, 0, 1, 1, w] - G[1, 1, -1, -1, w]/2 + G[1, 1, -1, 1, w]/2 + 
     G[1, 1, 1, -1, w]/2 - G[1, 1, 1, 1, w]/2 - G[w, -1, -1, -1, z] + 
     G[w, -1, -1, 1, z] + G[w, -1, 1, -1, z] - G[w, -1, 1, 1, z] - 
     G[w, 1, -1, -1, z] + G[w, 1, -1, 1, z] + G[w, 1, 1, -1, z] - 
     G[w, 1, 1, 1, z] + 2*G[w, w, -1, -1, z] - 2*G[w, w, -1, 1, z] - 
     2*G[w, w, 1, -1, z] + 2*G[w, w, 1, 1, z] + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, -1, -1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), -1, -1, 1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), -1, 1, -1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), -1, 1, 1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 1, -1, -1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 1, -1, 1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 1, 1, -1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 1, 1, 1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), w, -1, -1, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), w, -1, 1, z])/(1 + w) + 
     ((-1 - w)*G[(-1 + w)/(1 + w), w, 1, -1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), w, 1, 1, z] + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, -1, -1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -1, -1, 1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -1, 1, -1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), -1, 1, 1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, -1, -1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 1, -1, 1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 1, 1, -1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 1, 1, 1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), w, -1, -1, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), w, -1, 1, z])/(-1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), w, 1, -1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), w, 1, 1, z]) - 
   ((2/(1 + w) - (2*w^2)/(1 + w))*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 0, 
      -1, z])/(-1 + w) - ((-2/(1 + w) + (2*w^2)/(1 + w))*
     G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 0, 1, z])/(-1 + w) - 
   ((-2/(-1 + w) + (4*w)/(-1 + w) - (2*w^2)/(-1 + w))*
     G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) - 
   12*(G[0, 0, w]*(G[0, 0, z] - G[0, w, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
        G[0, (-1 + w)/(1 + w), z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), z] - G[w, 0, z] + G[w, w, z] + 
       (1/(2*(1 + w)) + w/(2*(1 + w)))*G[w, (-1 + w)/(1 + w), z] + 
       (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), z] + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), w, z])/(1 + w) + 
       ((1/(4*(1 + w)) + w/(2*(1 + w)) + w^2/(4*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/(4*(-1 + w)) + w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), z])/(1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), w, z])/(-1 + w) + 
       ((-1/(4*(1 + w)) + w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), z])/(-1 + w) + 
       ((1/(4*(-1 + w)) - w/(2*(-1 + w)) + w^2/(4*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, 0, 0, w]/2 + G[1, 0, 0, w]/2) - 
     G[0, w]*(G[0, 0, 0, z] - G[0, w, 0, z] + 
       (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), 0, z] + 
       (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 0, z] - 
       G[w, 0, 0, z] + G[w, w, 0, z] + (1/(2*(1 + w)) + w/(2*(1 + w)))*
        G[w, (-1 + w)/(1 + w), 0, z] + (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*
        G[w, -((1 + w)/(-1 + w)), 0, z] + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 0, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), w, 0, z])/(1 + w) + 
       ((1/(4*(1 + w)) + w/(2*(1 + w)) + w^2/(4*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((-1/(4*(-1 + w)) + w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), 0, z])/(1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), w, 0, z])/(-1 + w) + 
       ((-1/(4*(1 + w)) + w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), 0, z])/(-1 + w) + 
       ((1/(4*(-1 + w)) - w/(2*(-1 + w)) + w^2/(4*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, z])/(-1 + w)) + 
     G[-1, -1, 0, 0, w]/4 + G[-1, 1, 0, 0, w]/4 + G[0, 0, 0, 0, z] - 
     G[0, w, 0, 0, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), 0, 0, z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
      G[0, -((1 + w)/(-1 + w)), 0, 0, z] + G[1, -1, 0, 0, w]/4 + 
     G[1, 1, 0, 0, w]/4 - G[w, 0, 0, 0, z] + G[w, w, 0, 0, z] + 
     (1/(2*(1 + w)) + w/(2*(1 + w)))*G[w, (-1 + w)/(1 + w), 0, 0, z] + 
     (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), 0, 0, z] + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 0, 0, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), w, 0, 0, z])/(1 + w) + 
     ((1/(4*(1 + w)) + w/(2*(1 + w)) + w^2/(4*(1 + w)))*
       G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 0, 0, z])/(1 + w) + 
     ((-1/(4*(-1 + w)) + w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 0, 0, z])/(1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, 0, 0, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), w, 0, 0, z])/(-1 + w) + 
     ((-1/(4*(1 + w)) + w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 0, 0, z])/(-1 + w) + 
     ((1/(4*(-1 + w)) - w/(2*(-1 + w)) + w^2/(4*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w)) + 
   4*(G[0, 0, w]*(G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), z] + 
       (((-1 + w)^(-1) - w^2/(-1 + w))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), z])/(1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), z])/(-1 + w) + 
       (((-1 + w)^(-1) - (2*w)/(-1 + w) + w^2/(-1 + w))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[-1, 0, 0, w] + G[1, 0, 0, w]) - 
     G[0, w]*(G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 0, z] + 
       (((-1 + w)^(-1) - w^2/(-1 + w))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), 0, z])/(1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 0, z])/(-1 + w) + 
       (((-1 + w)^(-1) - (2*w)/(-1 + w) + w^2/(-1 + w))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, z])/(-1 + w)) + 
     G[-1, -1, 0, 0, w] - G[-1, 1, 0, 0, w] - G[1, -1, 0, 0, w] + 
     G[1, 1, 0, 0, w] + G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 0, 0, z] + 
     (((-1 + w)^(-1) - w^2/(-1 + w))*G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 
        0, 0, z])/(1 + w) + ((1 - w)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 
        0, 0, z])/(-1 + w) + (((-1 + w)^(-1) - (2*w)/(-1 + w) + w^2/(-1 + w))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w)) - 
   ((2/(-1 + w) - (4*w)/(-1 + w) + (2*w^2)/(-1 + w))*
     G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, 1, z])/(-1 + w) + 
   6*((-G[0, -1, w] + G[0, 1, w])*(-G[0, (-1 + w)/(1 + w), z] + 
       ((1 - w)^(-1) + w/(-1 + w))*G[0, -((1 + w)/(-1 + w)), z] + 
       G[w, (-1 + w)/(1 + w), z] + ((-1 + w)^(-1) - w/(-1 + w))*
        G[w, -((1 + w)/(-1 + w)), z] + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), z])/(1 + w) + 
       ((1/(2*(-1 + w)) - w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), z])/(-1 + w) + 
       ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, 0, -1, w] - G[-1, 0, 1, w] - G[1, 0, -1, w] + G[1, 0, 1, w]) + 
     (G[-1, w] - G[1, w])*(((1 + w)^(-1) + w/(1 + w))*G[0, (-1 + w)/(1 + w), 
         0, z] - G[0, -((1 + w)/(-1 + w)), 0, z] + 
       ((-1 - w)^(-1) - w/(1 + w))*G[w, (-1 + w)/(1 + w), 0, z] + 
       G[w, -((1 + w)/(-1 + w)), 0, z] + 
       ((-1/(2*(1 + w)) - w/(1 + w) - w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
          (-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 0, z])/(1 + w) + 
       ((1/(2*(1 + w)) - w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), 0, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, z])/
        (-1 + w)) + G[-1, -1, 0, -1, w]/2 - G[-1, -1, 0, 1, w]/2 - 
     G[-1, 1, 0, -1, w]/2 + G[-1, 1, 0, 1, w]/2 - G[0, (-1 + w)/(1 + w), 0, 
      -1, z] + ((1 + w)^(-1) + w/(1 + w))*G[0, (-1 + w)/(1 + w), 0, 1, z] + 
     ((1 - w)^(-1) + w/(-1 + w))*G[0, -((1 + w)/(-1 + w)), 0, -1, z] - 
     G[0, -((1 + w)/(-1 + w)), 0, 1, z] + G[1, -1, 0, -1, w]/2 - 
     G[1, -1, 0, 1, w]/2 - G[1, 1, 0, -1, w]/2 + G[1, 1, 0, 1, w]/2 + 
     G[w, (-1 + w)/(1 + w), 0, -1, z] + ((-1 - w)^(-1) - w/(1 + w))*
      G[w, (-1 + w)/(1 + w), 0, 1, z] + ((-1 + w)^(-1) - w/(-1 + w))*
      G[w, -((1 + w)/(-1 + w)), 0, -1, z] + G[w, -((1 + w)/(-1 + w)), 0, 1, 
      z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 0, -1, z])/
      (1 + w) + ((-1/(2*(1 + w)) - w/(1 + w) - w^2/(2*(1 + w)))*
       G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
     ((1/(2*(-1 + w)) - w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 0, -1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 0, 1, z])/
      (1 + w) + ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 0, -1, 
        z])/(-1 + w) + ((1/(2*(1 + w)) - w^2/(2*(1 + w)))*
       G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 0, 1, z])/(-1 + w) + 
     ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, 1, z])/
      (-1 + w)) - 4*((-G[0, -1, w] + G[0, 1, w])*
      (((-1 - w)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + G[(-1 + w)/(1 + w), w, 
        z] + ((1/(2*(1 + w)) + w/(1 + w) + w^2/(2*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/(2*(-1 + w)) + w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), z])/(1 + w) + G[-((1 + w)/(-1 + w)), 0, z] + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), w, z])/(-1 + w) + 
       ((1/(2*(1 + w)) - w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), z])/(-1 + w) + 
       ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[-1, 0, -1, w]/2 + G[-1, 0, 1, w]/2 - G[1, 0, -1, w]/2 + 
       G[1, 0, 1, w]/2) + (G[-1, w] - G[1, w])*
      (G[(-1 + w)/(1 + w), 0, 0, z] + ((-1 - w)*G[(-1 + w)/(1 + w), w, 0, z])/
        (1 + w) + ((-1/(2*(1 + w)) - w/(1 + w) - w^2/(2*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((1/(2*(-1 + w)) - w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), 0, z])/(1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), 0, 0, z])/(-1 + w) + 
       G[-((1 + w)/(-1 + w)), w, 0, z] + ((-1/(2*(1 + w)) + w^2/(2*(1 + w)))*
         G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 0, z])/(-1 + w) + 
       ((1/(2*(-1 + w)) - w/(-1 + w) + w^2/(2*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, z])/(-1 + w)) + 
     G[-1, -1, 0, -1, w]/2 - G[-1, -1, 0, 1, w]/2 + G[-1, 1, 0, -1, w]/2 - 
     G[-1, 1, 0, 1, w]/2 - G[1, -1, 0, -1, w]/2 + G[1, -1, 0, 1, w]/2 - 
     G[1, 1, 0, -1, w]/2 + G[1, 1, 0, 1, w]/2 + 
     ((-1 - w)*G[(-1 + w)/(1 + w), 0, 0, -1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), 0, 0, 1, z] + G[(-1 + w)/(1 + w), w, 0, -1, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), w, 0, 1, z])/(1 + w) + 
     ((1/(2*(1 + w)) + w/(1 + w) + w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), 0, -1, z])/(1 + w) + 
     ((-1/(2*(1 + w)) - w/(1 + w) - w^2/(2*(1 + w)))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
     ((-1/(2*(-1 + w)) + w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 0, -1, z])/(1 + w) + 
     ((1/(2*(-1 + w)) - w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 0, 1, z])/(1 + w) + G[-((1 + w)/(-1 + w)), 0, 0, 
      -1, z] + ((1 - w)*G[-((1 + w)/(-1 + w)), 0, 0, 1, z])/(-1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), w, 0, -1, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), w, 0, 1, z] + 
     ((1/(2*(1 + w)) - w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 0, -1, z])/(-1 + w) + 
     ((-1/(2*(1 + w)) + w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 0, 1, z])/(-1 + w) + 
     ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
     ((1/(2*(-1 + w)) - w/(-1 + w) + w^2/(2*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 0, 1, z])/(-1 + w)) - 
   2*((G[-1, 0, w]/2 - G[1, 0, w]/2)*(((2 + 2*w)*G[(-1 + w)/(1 + w), 0, z])/
        (1 + w) + ((-6 - 6*w)*G[(-1 + w)/(1 + w), -w^(-1), z])/(1 + w) + 
       ((-2 - 2*w)*G[(-1 + w)/(1 + w), w, z])/(1 + w) + 
       ((2/(1 + w) + (4*w)/(1 + w) + (2*w^2)/(1 + w))*G[(-1 + w)/(1 + w), 
          (-1 + w)/(1 + w), z])/(1 + w) + ((-2/(-1 + w) + (2*w^2)/(-1 + w))*
         G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), z])/(1 + w) + 
       ((2 - 2*w)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w) + 
       ((-6 + 6*w)*G[-((1 + w)/(-1 + w)), -w^(-1), z])/(-1 + w) + 
       ((-2 + 2*w)*G[-((1 + w)/(-1 + w)), w, z])/(-1 + w) + 
       ((2/(1 + w) - (2*w^2)/(1 + w))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), z])/(-1 + w) + 
       ((-2/(-1 + w) + (4*w)/(-1 + w) - (2*w^2)/(-1 + w))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, -1, 0, w] - G[-1, 1, 0, w] + G[1, -1, 0, w] - G[1, 1, 0, w]) - 
     G[0, w]*(((-1 - w)*G[(-1 + w)/(1 + w), 0, -1, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), 0, 1, z] + ((3 + 3*w)*G[(-1 + w)/(1 + w), -w^(-1), 
          -1, z])/(1 + w) + ((-3 - 3*w)*G[(-1 + w)/(1 + w), -w^(-1), 1, z])/
        (1 + w) + G[(-1 + w)/(1 + w), w, -1, z] + 
       ((-1 - w)*G[(-1 + w)/(1 + w), w, 1, z])/(1 + w) + 
       (((-1 - w)^(-1) - (2*w)/(1 + w) - w^2/(1 + w))*G[(-1 + w)/(1 + w), 
          (-1 + w)/(1 + w), -1, z])/(1 + w) + G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), 1, z] + (((-1 + w)^(-1) - w^2/(-1 + w))*
         G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), -1, z])/(1 + w) + 
       G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 1, z] + 
       G[-((1 + w)/(-1 + w)), 0, -1, z] + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), 0, 1, z])/(-1 + w) + 
       ((3 - 3*w)*G[-((1 + w)/(-1 + w)), -w^(-1), -1, z])/(-1 + w) + 
       ((-3 + 3*w)*G[-((1 + w)/(-1 + w)), -w^(-1), 1, z])/(-1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), w, -1, z])/(-1 + w) + 
       G[-((1 + w)/(-1 + w)), w, 1, z] + (((-1 - w)^(-1) + w^2/(1 + w))*
         G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), -1, z])/(-1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 1, z])/(-1 + w) + 
       (((-1 + w)^(-1) - (2*w)/(-1 + w) + w^2/(-1 + w))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, z])/(-1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, z])/
        (-1 + w)) - G[-1, -1, -1, 0, w] + G[-1, -1, 1, 0, w] - 
     G[-1, 1, -1, 0, w] + G[-1, 1, 1, 0, w] + G[1, -1, -1, 0, w] - 
     G[1, -1, 1, 0, w] + G[1, 1, -1, 0, w] - G[1, 1, 1, 0, w] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), 0, -1, 0, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), 0, 1, 0, z] + 
     ((3 + 3*w)*G[(-1 + w)/(1 + w), -w^(-1), -1, 0, z])/(1 + w) + 
     ((-3 - 3*w)*G[(-1 + w)/(1 + w), -w^(-1), 1, 0, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), w, -1, 0, z] + 
     ((-1 - w)*G[(-1 + w)/(1 + w), w, 1, 0, z])/(1 + w) + 
     (((-1 - w)^(-1) - (2*w)/(1 + w) - w^2/(1 + w))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), -1, 0, z])/(1 + w) + G[(-1 + w)/(1 + w), 
      (-1 + w)/(1 + w), 1, 0, z] + (((-1 + w)^(-1) - w^2/(-1 + w))*
       G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), -1, 0, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 1, 0, z] + 
     G[-((1 + w)/(-1 + w)), 0, -1, 0, z] + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), 0, 1, 0, z])/(-1 + w) + 
     ((3 - 3*w)*G[-((1 + w)/(-1 + w)), -w^(-1), -1, 0, z])/(-1 + w) + 
     ((-3 + 3*w)*G[-((1 + w)/(-1 + w)), -w^(-1), 1, 0, z])/(-1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), w, -1, 0, z])/(-1 + w) + 
     G[-((1 + w)/(-1 + w)), w, 1, 0, z] + 
     (((-1 - w)^(-1) + w^2/(1 + w))*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 
        -1, 0, z])/(-1 + w) + ((1 - w)*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 1, 0, z])/(-1 + w) + 
     (((-1 + w)^(-1) - (2*w)/(-1 + w) + w^2/(-1 + w))*G[-((1 + w)/(-1 + w)), 
        -((1 + w)/(-1 + w)), -1, 0, z])/(-1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, 0, z])/
      (-1 + w)) - 8*((G[-1, 0, w]/2 - G[1, 0, w]/2)*
      (((-1 - w)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + G[(-1 + w)/(1 + w), w, 
        z] + ((1/(2*(1 + w)) + w/(1 + w) + w^2/(2*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/(2*(-1 + w)) + w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), z])/(1 + w) + G[-((1 + w)/(-1 + w)), 0, z] + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), w, z])/(-1 + w) + 
       ((1/(2*(1 + w)) - w^2/(2*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), z])/(-1 + w) + 
       ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, -1, 0, w]/4 - G[-1, 1, 0, w]/4 + G[1, -1, 0, w]/4 - 
       G[1, 1, 0, w]/4) - G[0, w]*
      (((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, -1, z])/(1 + w) + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), w, -1, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), w, 1, z])/(1 + w) + 
       ((-1/(4*(1 + w)) - w/(2*(1 + w)) - w^2/(4*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((1/(4*(1 + w)) + w/(2*(1 + w)) + w^2/(4*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 1, z])/(1 + w) + 
       ((1/(4*(-1 + w)) - w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), -1, z])/(1 + w) + 
       ((-1/(4*(-1 + w)) + w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), 1, z])/(1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, 1, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), w, -1, z])/(-1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), w, 1, z])/(-1 + w) + 
       ((-1/(4*(1 + w)) + w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), -1, z])/(-1 + w) + 
       ((1/(4*(1 + w)) - w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), 1, z])/(-1 + w) + 
       ((1/(4*(-1 + w)) - w/(2*(-1 + w)) + w^2/(4*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, z])/(-1 + w) + 
       ((-1/(4*(-1 + w)) + w/(2*(-1 + w)) - w^2/(4*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, z])/(-1 + w)) - 
     G[-1, -1, -1, 0, w]/4 + G[-1, -1, 1, 0, w]/4 - G[-1, 1, -1, 0, w]/4 + 
     G[-1, 1, 1, 0, w]/4 + G[1, -1, -1, 0, w]/4 - G[1, -1, 1, 0, w]/4 + 
     G[1, 1, -1, 0, w]/4 - G[1, 1, 1, 0, w]/4 + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, -1, 0, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 1, 0, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), w, -1, 0, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), w, 1, 0, z])/(1 + w) + 
     ((-1/(4*(1 + w)) - w/(2*(1 + w)) - w^2/(4*(1 + w)))*
       G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), -1, 0, z])/(1 + w) + 
     ((1/(4*(1 + w)) + w/(2*(1 + w)) + w^2/(4*(1 + w)))*
       G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 1, 0, z])/(1 + w) + 
     ((1/(4*(-1 + w)) - w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), -1, 0, z])/(1 + w) + 
     ((-1/(4*(-1 + w)) + w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 1, 0, z])/(1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, -1, 0, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, 1, 0, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), w, -1, 0, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), w, 1, 0, z])/(-1 + w) + 
     ((-1/(4*(1 + w)) + w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), -1, 0, z])/(-1 + w) + 
     ((1/(4*(1 + w)) - w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 1, 0, z])/(-1 + w) + 
     ((1/(4*(-1 + w)) - w/(2*(-1 + w)) + w^2/(4*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, 0, z])/(-1 + w) + 
     ((-1/(4*(-1 + w)) + w/(2*(-1 + w)) - w^2/(4*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, 0, z])/(-1 + w)) + 
   12*((G[-1, 0, w]/2 - G[1, 0, w]/2)*(-G[0, (-1 + w)/(1 + w), z] + 
       ((1 - w)^(-1) + w/(-1 + w))*G[0, -((1 + w)/(-1 + w)), z] + 
       G[w, (-1 + w)/(1 + w), z] + ((-1 + w)^(-1) - w/(-1 + w))*
        G[w, -((1 + w)/(-1 + w)), z] + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), z])/(1 + w) + 
       ((1/(2*(-1 + w)) - w^2/(2*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), z])/(-1 + w) + 
       ((-1/(2*(-1 + w)) + w/(-1 + w) - w^2/(2*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[-1, -1, 0, w]/2 + G[-1, 1, 0, w]/2 + G[1, -1, 0, w]/2 - 
       G[1, 1, 0, w]/2) - G[0, w]*((1/(2*(1 + w)) + w/(2*(1 + w)))*
        G[0, (-1 + w)/(1 + w), -1, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
        G[0, (-1 + w)/(1 + w), 1, z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), -1, z] + (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), 1, z] + (1/(2*(-1 - w)) - w/(2*(1 + w)))*
        G[w, (-1 + w)/(1 + w), -1, z] + (-1/(2*(-1 - w)) + w/(2*(1 + w)))*
        G[w, (-1 + w)/(1 + w), 1, z] + (1/(2*(1 - w)) + w/(2*(-1 + w)))*
        G[w, -((1 + w)/(-1 + w)), -1, z] + (-1/(2*(1 - w)) - w/(2*(-1 + w)))*
        G[w, -((1 + w)/(-1 + w)), 1, z] + 
       ((-1/(4*(1 + w)) - w/(2*(1 + w)) - w^2/(4*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((1/(4*(1 + w)) + w/(2*(1 + w)) + w^2/(4*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 1, z])/(1 + w) + 
       ((-1/(4*(-1 + w)) + w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), -1, z])/(1 + w) + 
       ((1/(4*(-1 + w)) - w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), 1, z])/(1 + w) + 
       ((1/(4*(1 + w)) - w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), -1, z])/(-1 + w) + 
       ((-1/(4*(1 + w)) + w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), 1, z])/(-1 + w) + 
       ((1/(4*(-1 + w)) - w/(2*(-1 + w)) + w^2/(4*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, z])/(-1 + w) + 
       ((-1/(4*(-1 + w)) + w/(2*(-1 + w)) - w^2/(4*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, z])/(-1 + w)) - 
     G[-1, -1, -1, 0, w]/4 + G[-1, -1, 1, 0, w]/4 + G[-1, 1, -1, 0, w]/4 - 
     G[-1, 1, 1, 0, w]/4 + (1/(2*(1 + w)) + w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), -1, 0, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), 1, 0, z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
      G[0, -((1 + w)/(-1 + w)), -1, 0, z] + 
     (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 1, 0, z] - 
     G[1, -1, -1, 0, w]/4 + G[1, -1, 1, 0, w]/4 + G[1, 1, -1, 0, w]/4 - 
     G[1, 1, 1, 0, w]/4 + (1/(2*(-1 - w)) - w/(2*(1 + w)))*
      G[w, (-1 + w)/(1 + w), -1, 0, z] + (-1/(2*(-1 - w)) + w/(2*(1 + w)))*
      G[w, (-1 + w)/(1 + w), 1, 0, z] + (1/(2*(1 - w)) + w/(2*(-1 + w)))*
      G[w, -((1 + w)/(-1 + w)), -1, 0, z] + (-1/(2*(1 - w)) - w/(2*(-1 + w)))*
      G[w, -((1 + w)/(-1 + w)), 1, 0, z] + 
     ((-1/(4*(1 + w)) - w/(2*(1 + w)) - w^2/(4*(1 + w)))*
       G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), -1, 0, z])/(1 + w) + 
     ((1/(4*(1 + w)) + w/(2*(1 + w)) + w^2/(4*(1 + w)))*
       G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 1, 0, z])/(1 + w) + 
     ((-1/(4*(-1 + w)) + w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), -1, 0, z])/(1 + w) + 
     ((1/(4*(-1 + w)) - w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 1, 0, z])/(1 + w) + 
     ((1/(4*(1 + w)) - w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), -1, 0, z])/(-1 + w) + 
     ((-1/(4*(1 + w)) + w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 1, 0, z])/(-1 + w) + 
     ((1/(4*(-1 + w)) - w/(2*(-1 + w)) + w^2/(4*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, 0, z])/(-1 + w) + 
     ((-1/(4*(-1 + w)) + w/(2*(-1 + w)) - w^2/(4*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, 0, z])/(-1 + w)) - 
   12*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (G[0, 0, z] - G[0, w, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
        G[0, (-1 + w)/(1 + w), z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), z] - G[w, 0, z] + G[w, w, z] + 
       (1/(2*(1 + w)) + w/(2*(1 + w)))*G[w, (-1 + w)/(1 + w), z] + 
       (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), z] + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), w, z])/(1 + w) + 
       ((1/(4*(1 + w)) + w/(2*(1 + w)) + w^2/(4*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/(4*(-1 + w)) + w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), z])/(1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), w, z])/(-1 + w) + 
       ((-1/(4*(1 + w)) + w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), z])/(-1 + w) + 
       ((1/(4*(-1 + w)) - w/(2*(-1 + w)) + w^2/(4*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (-G[0, z] + G[w, z] + ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (G[-1, -1, -1, w]/2 - G[-1, -1, 1, w]/2 - G[-1, 1, -1, w]/2 + 
       G[-1, 1, 1, w]/2 + G[1, -1, -1, w]/2 - G[1, -1, 1, w]/2 - 
       G[1, 1, -1, w]/2 + G[1, 1, 1, w]/2) + (G[-1, w] - G[1, w])*
      (-G[0, 0, -1, z] + G[0, 0, 1, z] + G[0, w, -1, z] - G[0, w, 1, z] + 
       (1/(2*(1 + w)) + w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), -1, z] + 
       (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), 1, z] + 
       (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), -1, z] + 
       (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 1, z] + 
       G[w, 0, -1, z] - G[w, 0, 1, z] - G[w, w, -1, z] + G[w, w, 1, z] + 
       (1/(2*(-1 - w)) - w/(2*(1 + w)))*G[w, (-1 + w)/(1 + w), -1, z] + 
       (-1/(2*(-1 - w)) + w/(2*(1 + w)))*G[w, (-1 + w)/(1 + w), 1, z] + 
       (-1/(2*(1 - w)) - w/(2*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), -1, z] + 
       (1/(2*(1 - w)) + w/(2*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), 1, z] + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, -1, z])/(1 + w) + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 1, z])/(1 + w) + 
       ((-1/2 - w/2)*G[(-1 + w)/(1 + w), w, -1, z])/(1 + w) + 
       ((1/2 + w/2)*G[(-1 + w)/(1 + w), w, 1, z])/(1 + w) + 
       ((-1/(4*(1 + w)) - w/(2*(1 + w)) - w^2/(4*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), -1, z])/(1 + w) + 
       ((1/(4*(1 + w)) + w/(2*(1 + w)) + w^2/(4*(1 + w)))*
         G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 1, z])/(1 + w) + 
       ((1/(4*(-1 + w)) - w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), -1, z])/(1 + w) + 
       ((-1/(4*(-1 + w)) + w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), 1, z])/(1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, -1, z])/(-1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, 1, z])/(-1 + w) + 
       ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), w, -1, z])/(-1 + w) + 
       ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), w, 1, z])/(-1 + w) + 
       ((1/(4*(1 + w)) - w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), -1, z])/(-1 + w) + 
       ((-1/(4*(1 + w)) + w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), 1, z])/(-1 + w) + 
       ((-1/(4*(-1 + w)) + w/(2*(-1 + w)) - w^2/(4*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, z])/(-1 + w) + 
       ((1/(4*(-1 + w)) - w/(2*(-1 + w)) + w^2/(4*(-1 + w)))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, z])/(-1 + w)) + 
     G[-1, -1, -1, -1, w]/4 - G[-1, -1, -1, 1, w]/4 - G[-1, -1, 1, -1, w]/4 + 
     G[-1, -1, 1, 1, w]/4 + G[-1, 1, -1, -1, w]/4 - G[-1, 1, -1, 1, w]/4 - 
     G[-1, 1, 1, -1, w]/4 + G[-1, 1, 1, 1, w]/4 + G[0, 0, -1, -1, z] - 
     G[0, 0, -1, 1, z] - G[0, 0, 1, -1, z] + G[0, 0, 1, 1, z] - 
     G[0, w, -1, -1, z] + G[0, w, -1, 1, z] + G[0, w, 1, -1, z] - 
     G[0, w, 1, 1, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), -1, -1, z] + (1/(2*(1 + w)) + w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), -1, 1, z] + (1/(2*(1 + w)) + w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), 1, -1, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
      G[0, (-1 + w)/(1 + w), 1, 1, z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
      G[0, -((1 + w)/(-1 + w)), -1, -1, z] + 
     (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), -1, 1, z] + 
     (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 1, -1, z] + 
     (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 1, 1, z] + 
     G[1, -1, -1, -1, w]/4 - G[1, -1, -1, 1, w]/4 - G[1, -1, 1, -1, w]/4 + 
     G[1, -1, 1, 1, w]/4 + G[1, 1, -1, -1, w]/4 - G[1, 1, -1, 1, w]/4 - 
     G[1, 1, 1, -1, w]/4 + G[1, 1, 1, 1, w]/4 - G[w, 0, -1, -1, z] + 
     G[w, 0, -1, 1, z] + G[w, 0, 1, -1, z] - G[w, 0, 1, 1, z] + 
     G[w, w, -1, -1, z] - G[w, w, -1, 1, z] - G[w, w, 1, -1, z] + 
     G[w, w, 1, 1, z] + (-1/(2*(-1 - w)) + w/(2*(1 + w)))*
      G[w, (-1 + w)/(1 + w), -1, -1, z] + (1/(2*(-1 - w)) - w/(2*(1 + w)))*
      G[w, (-1 + w)/(1 + w), -1, 1, z] + (1/(2*(-1 - w)) - w/(2*(1 + w)))*
      G[w, (-1 + w)/(1 + w), 1, -1, z] + (-1/(2*(-1 - w)) + w/(2*(1 + w)))*
      G[w, (-1 + w)/(1 + w), 1, 1, z] + (1/(2*(1 - w)) + w/(2*(-1 + w)))*
      G[w, -((1 + w)/(-1 + w)), -1, -1, z] + 
     (-1/(2*(1 - w)) - w/(2*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), -1, 1, z] + 
     (-1/(2*(1 - w)) - w/(2*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), 1, -1, z] + 
     (1/(2*(1 - w)) + w/(2*(-1 + w)))*G[w, -((1 + w)/(-1 + w)), 1, 1, z] + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, -1, -1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, -1, 1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), 0, 1, -1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), 0, 1, 1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), w, -1, -1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), w, -1, 1, z])/(1 + w) + 
     ((-1/2 - w/2)*G[(-1 + w)/(1 + w), w, 1, -1, z])/(1 + w) + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), w, 1, 1, z])/(1 + w) + 
     ((1/(4*(1 + w)) + w/(2*(1 + w)) + w^2/(4*(1 + w)))*
       G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), -1, -1, z])/(1 + w) + 
     ((-1/(4*(1 + w)) - w/(2*(1 + w)) - w^2/(4*(1 + w)))*
       G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), -1, 1, z])/(1 + w) + 
     ((-1/(4*(1 + w)) - w/(2*(1 + w)) - w^2/(4*(1 + w)))*
       G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 1, -1, z])/(1 + w) + 
     ((1/(4*(1 + w)) + w/(2*(1 + w)) + w^2/(4*(1 + w)))*
       G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), 1, 1, z])/(1 + w) + 
     ((-1/(4*(-1 + w)) + w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), -1, -1, z])/(1 + w) + 
     ((1/(4*(-1 + w)) - w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), -1, 1, z])/(1 + w) + 
     ((1/(4*(-1 + w)) - w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 1, -1, z])/(1 + w) + 
     ((-1/(4*(-1 + w)) + w^2/(4*(-1 + w)))*G[(-1 + w)/(1 + w), 
        -((1 + w)/(-1 + w)), 1, 1, z])/(1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, -1, -1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, -1, 1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), 0, 1, -1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), 0, 1, 1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), w, -1, -1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), w, -1, 1, z])/(-1 + w) + 
     ((1/2 - w/2)*G[-((1 + w)/(-1 + w)), w, 1, -1, z])/(-1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), w, 1, 1, z])/(-1 + w) + 
     ((-1/(4*(1 + w)) + w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), -1, -1, z])/(-1 + w) + 
     ((1/(4*(1 + w)) - w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), -1, 1, z])/(-1 + w) + 
     ((1/(4*(1 + w)) - w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 1, -1, z])/(-1 + w) + 
     ((-1/(4*(1 + w)) + w^2/(4*(1 + w)))*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 1, 1, z])/(-1 + w) + 
     ((1/(4*(-1 + w)) - w/(2*(-1 + w)) + w^2/(4*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, -1, z])/(-1 + w) + 
     ((-1/(4*(-1 + w)) + w/(2*(-1 + w)) - w^2/(4*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, 1, z])/(-1 + w) + 
     ((-1/(4*(-1 + w)) + w/(2*(-1 + w)) - w^2/(4*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, -1, z])/(-1 + w) + 
     ((1/(4*(-1 + w)) - w/(2*(-1 + w)) + w^2/(4*(-1 + w)))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, 1, z])/(-1 + w)) + 
   4*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), z] + 
       (((-1 + w)^(-1) - w^2/(-1 + w))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), z])/(1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), z])/(-1 + w) + 
       (((-1 + w)^(-1) - (2*w)/(-1 + w) + w^2/(-1 + w))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), z])/(-1 + w)) + 
     (G[(-1 + w)/(1 + w), z] + ((1 - w)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*
      (-G[-1, -1, -1, w] + G[-1, -1, 1, w] + G[-1, 1, -1, w] - 
       G[-1, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] - G[1, 1, -1, w] + 
       G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*
      ((((-1 - w)^(-1) - (2*w)/(1 + w) - w^2/(1 + w))*G[(-1 + w)/(1 + w), 
          (-1 + w)/(1 + w), -1, z])/(1 + w) + G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), 1, z] + G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 
        -1, z] + (((-1 + w)^(-1) - w^2/(-1 + w))*G[(-1 + w)/(1 + w), 
          -((1 + w)/(-1 + w)), 1, z])/(1 + w) + 
       (((-1 - w)^(-1) + w^2/(1 + w))*G[-((1 + w)/(-1 + w)), 
          (-1 + w)/(1 + w), -1, z])/(-1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 1, z])/(-1 + w) + 
       ((1 - w)*G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, z])/
        (-1 + w) + (((-1 + w)^(-1) - (2*w)/(-1 + w) + w^2/(-1 + w))*
         G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, z])/(-1 + w)) + 
     G[-1, -1, -1, -1, w] - G[-1, -1, -1, 1, w] - G[-1, -1, 1, -1, w] + 
     G[-1, -1, 1, 1, w] - G[-1, 1, -1, -1, w] + G[-1, 1, -1, 1, w] + 
     G[-1, 1, 1, -1, w] - G[-1, 1, 1, 1, w] - G[1, -1, -1, -1, w] + 
     G[1, -1, -1, 1, w] + G[1, -1, 1, -1, w] - G[1, -1, 1, 1, w] + 
     G[1, 1, -1, -1, w] - G[1, 1, -1, 1, w] - G[1, 1, 1, -1, w] + 
     G[1, 1, 1, 1, w] + G[(-1 + w)/(1 + w), (-1 + w)/(1 + w), -1, -1, z] + 
     ((-(1 + w)^(-1) - (2*w)/(1 + w) - w^2/(1 + w))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), -1, 1, z])/(1 + w) + 
     ((-(1 + w)^(-1) - (2*w)/(1 + w) - w^2/(1 + w))*G[(-1 + w)/(1 + w), 
        (-1 + w)/(1 + w), 1, -1, z])/(1 + w) + G[(-1 + w)/(1 + w), 
      (-1 + w)/(1 + w), 1, 1, z] + (((-1 + w)^(-1) - w^2/(-1 + w))*
       G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), -1, -1, z])/(1 + w) + 
     G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), -1, 1, z] + 
     G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 1, -1, z] + 
     (((-1 + w)^(-1) - w^2/(-1 + w))*G[(-1 + w)/(1 + w), -((1 + w)/(-1 + w)), 
        1, 1, z])/(1 + w) + ((1 - w)*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 
        -1, -1, z])/(-1 + w) + ((-(1 + w)^(-1) + w^2/(1 + w))*
       G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), -1, 1, z])/(-1 + w) + 
     ((-(1 + w)^(-1) + w^2/(1 + w))*G[-((1 + w)/(-1 + w)), (-1 + w)/(1 + w), 
        1, -1, z])/(-1 + w) + ((1 - w)*G[-((1 + w)/(-1 + w)), 
        (-1 + w)/(1 + w), 1, 1, z])/(-1 + w) + 
     (((-1 + w)^(-1) - (2*w)/(-1 + w) + w^2/(-1 + w))*G[-((1 + w)/(-1 + w)), 
        -((1 + w)/(-1 + w)), -1, -1, z])/(-1 + w) + 
     ((1 - w)*G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), -1, 1, z])/
      (-1 + w) + ((1 - w)*G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, -1, 
        z])/(-1 + w) + (((-1 + w)^(-1) - (2*w)/(-1 + w) + w^2/(-1 + w))*
       G[-((1 + w)/(-1 + w)), -((1 + w)/(-1 + w)), 1, 1, z])/(-1 + w)) - 
   3*(G[0, w] - G[0, z] + 2*G[w, z])*Zeta[3] + 
   (-G[-1, w] - G[-1, z] + 2*G[0, w] - G[1, w] - G[1, z] + 2*G[w, z])*
    Zeta[3] + 2*(G[-1, w]/2 - G[0, z] + G[1, w]/2 + G[w, z] + 
     ((1/2 + w/2)*G[(-1 + w)/(1 + w), z])/(1 + w) + 
     ((-1/2 + w/2)*G[-((1 + w)/(-1 + w)), z])/(-1 + w))*Zeta[3], 
 fE24[{0}, sij, sjk, sik] -> 0, fE24[{1}, sij, sjk, sik] -> 0, 
 fE24[{2}, sij, sjk, sik] -> 0, fE24[{3}, sij, sjk, sik] -> 0, 
 fE24[{4}, sij, sjk, sik] -> 
  6*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
     (G[-1, -1, z] - G[-1, 1, z] - G[1, -1, z] + G[1, 1, z]) + 
    (-G[-1, z] + G[1, z])*(G[-1, -1, -1, w] - G[-1, -1, 1, w] - 
      G[-1, 1, -1, w] + G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] + 
      G[1, 1, -1, w] - G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*
     (-G[-1, -1, -1, z] + G[-1, -1, 1, z] + G[-1, 1, -1, z] - 
      G[-1, 1, 1, z] + G[1, -1, -1, z] - G[1, -1, 1, z] - G[1, 1, -1, z] + 
      G[1, 1, 1, z]) + G[-1, -1, -1, -1, w] + G[-1, -1, -1, -1, z] - 
    G[-1, -1, -1, 1, w] - G[-1, -1, -1, 1, z] - G[-1, -1, 1, -1, w] - 
    G[-1, -1, 1, -1, z] + G[-1, -1, 1, 1, w] + G[-1, -1, 1, 1, z] - 
    G[-1, 1, -1, -1, w] - G[-1, 1, -1, -1, z] + G[-1, 1, -1, 1, w] + 
    G[-1, 1, -1, 1, z] + G[-1, 1, 1, -1, w] + G[-1, 1, 1, -1, z] - 
    G[-1, 1, 1, 1, w] - G[-1, 1, 1, 1, z] - G[1, -1, -1, -1, w] - 
    G[1, -1, -1, -1, z] + G[1, -1, -1, 1, w] + G[1, -1, -1, 1, z] + 
    G[1, -1, 1, -1, w] + G[1, -1, 1, -1, z] - G[1, -1, 1, 1, w] - 
    G[1, -1, 1, 1, z] + G[1, 1, -1, -1, w] + G[1, 1, -1, -1, z] - 
    G[1, 1, -1, 1, w] - G[1, 1, -1, 1, z] - G[1, 1, 1, -1, w] - 
    G[1, 1, 1, -1, z] + G[1, 1, 1, 1, w] + G[1, 1, 1, 1, z]), 
 fE25[{0}, sij, sjk, sik] -> 0, fE25[{1}, sij, sjk, sik] -> 0, 
 fE25[{2}, sij, sjk, sik] -> 0, fE25[{3}, sij, sjk, sik] -> 0, 
 fE26[{0}, sij, sjk, sik] -> 0, fE26[{1}, sij, sjk, sik] -> 0, 
 fE26[{2}, sij, sjk, sik] -> 0, fE26[{3}, sij, sjk, sik] -> 0, 
 fE27[{0}, sij, sjk, sik] -> 0, fE27[{1}, sij, sjk, sik] -> 0, 
 fE27[{2}, sij, sjk, sik] -> 0, fE27[{3}, sij, sjk, sik] -> 0, 
 fE27[{4}, sij, sjk, sik] -> 
  -8*((G[0, -1, z] - G[0, 1, z])*(G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - 
       G[1, 1, w]) + (G[-1, w] - G[1, w])*(G[0, -1, -1, z] + G[0, -1, 1, z] - 
       2*G[0, -1, w^(-1), z] - G[0, 1, -1, z] - G[0, 1, 1, z] + 
       2*G[0, 1, w^(-1), z]) - G[0, z]*(G[-1, -1, -1, w] - G[-1, -1, 1, w] + 
       G[-1, 1, -1, w] - G[-1, 1, 1, w] - G[1, -1, -1, w] + G[1, -1, 1, w] - 
       G[1, 1, -1, w] + G[1, 1, 1, w]) - G[0, -1, -1, -1, w] - 
     G[0, -1, -1, -1, z] + G[0, -1, -1, 1, w] + G[0, -1, -1, 1, z] - 
     G[0, -1, 1, -1, w] - G[0, -1, 1, -1, z] + G[0, -1, 1, 1, w] + 
     G[0, -1, 1, 1, z] + 2*G[0, -1, w^(-1), -1, z] - 
     2*G[0, -1, w^(-1), 1, z] + G[0, 1, -1, -1, w] + G[0, 1, -1, -1, z] - 
     G[0, 1, -1, 1, w] - G[0, 1, -1, 1, z] + G[0, 1, 1, -1, w] + 
     G[0, 1, 1, -1, z] - G[0, 1, 1, 1, w] - G[0, 1, 1, 1, z] - 
     2*G[0, 1, w^(-1), -1, z] + 2*G[0, 1, w^(-1), 1, z]) + 
   8*((-G[0, -1, z] - G[0, 1, z] + 2*G[0, w^(-1), z])*
      (G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w]) + 
     (G[-1, w] - G[1, w])*(G[0, -1, -1, z] - G[0, -1, 1, z] + 
       G[0, 1, -1, z] - G[0, 1, 1, z] - 2*G[0, w^(-1), -1, z] + 
       2*G[0, w^(-1), 1, z]) - G[0, z]*(G[-1, -1, -1, w] - G[-1, -1, 1, w] - 
       G[-1, 1, -1, w] + G[-1, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] - 
       G[1, 1, -1, w] + G[1, 1, 1, w]) - G[0, -1, -1, -1, w] - 
     G[0, -1, -1, -1, z] + G[0, -1, -1, 1, w] + G[0, -1, -1, 1, z] + 
     G[0, -1, 1, -1, w] + G[0, -1, 1, -1, z] - G[0, -1, 1, 1, w] - 
     G[0, -1, 1, 1, z] - G[0, 1, -1, -1, w] - G[0, 1, -1, -1, z] + 
     G[0, 1, -1, 1, w] + G[0, 1, -1, 1, z] + G[0, 1, 1, -1, w] + 
     G[0, 1, 1, -1, z] - G[0, 1, 1, 1, w] - G[0, 1, 1, 1, z] + 
     2*G[0, w^(-1), -1, -1, z] - 2*G[0, w^(-1), -1, 1, z] - 
     2*G[0, w^(-1), 1, -1, z] + 2*G[0, w^(-1), 1, 1, z]) + 
   16*(G[0, 0, w]*(G[0, 0, z] - 2*G[0, w, z]) - G[0, z]*G[0, 0, 0, w] - 
     G[0, w]*(G[0, 0, 0, z] - 2*G[0, w, 0, z]) - G[0, 0, 0, 0, w] + 
     G[0, 0, 0, 0, z] - 2*G[0, w, 0, 0, z]) - 
   8*(G[0, 0, w]*(G[0, -1, z] + G[0, 1, z] - 2*G[0, w, z]) - 
     G[0, w]*(G[0, -1, 0, z] + G[0, 1, 0, z] - 2*G[0, w, 0, z]) - 
     G[0, z]*(-G[-1, 0, 0, w] + 2*G[0, 0, 0, w] - G[1, 0, 0, w]) + 
     G[0, -1, 0, 0, w] + G[0, -1, 0, 0, z] - 2*G[0, 0, 0, 0, w] + 
     G[0, 1, 0, 0, w] + G[0, 1, 0, 0, z] - 2*G[0, w, 0, 0, z]) + 
   8*((G[0, 0, z] - 2*G[0, w, z])*(G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + 
       G[1, 1, w]) - G[0, z]*(G[0, -1, -1, w] - G[0, -1, 1, w] - 
       G[0, 1, -1, w] + G[0, 1, 1, w]) + (G[-1, w] - G[1, w])*
      (-G[0, 0, -1, z] + G[0, 0, 1, z] + 2*G[0, w, -1, z] - 
       2*G[0, w, 1, z]) - G[0, 0, -1, -1, w] + G[0, 0, -1, -1, z] + 
     G[0, 0, -1, 1, w] - G[0, 0, -1, 1, z] + G[0, 0, 1, -1, w] - 
     G[0, 0, 1, -1, z] - G[0, 0, 1, 1, w] + G[0, 0, 1, 1, z] - 
     2*G[0, w, -1, -1, z] + 2*G[0, w, -1, 1, z] + 2*G[0, w, 1, -1, z] - 
     2*G[0, w, 1, 1, z]) - 
   16*(G[0, 0, w]*(G[0, 0, z] - G[0, w, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
        G[0, (-1 + w)/(1 + w), z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), z]) - 
     G[0, w]*(G[0, 0, 0, z] - G[0, w, 0, z] + 
       (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), 0, z] + 
       (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 0, z]) - 
     G[0, z]*(G[-1, 0, 0, w]/2 + G[1, 0, 0, w]/2) - G[0, -1, 0, 0, w]/2 + 
     G[0, 0, 0, 0, z] - G[0, 1, 0, 0, w]/2 - G[0, w, 0, 0, z] + 
     (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), 0, 0, z] + 
     (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 0, 0, z]) + 
   8*((-G[0, -1, w] + G[0, 1, w])*(-G[0, (-1 + w)/(1 + w), z] + 
       ((1 - w)^(-1) + w/(-1 + w))*G[0, -((1 + w)/(-1 + w)), z]) + 
     (G[-1, w] - G[1, w])*(((1 + w)^(-1) + w/(1 + w))*G[0, (-1 + w)/(1 + w), 
         0, z] - G[0, -((1 + w)/(-1 + w)), 0, z]) - 
     G[0, z]*(G[-1, 0, -1, w] - G[-1, 0, 1, w] - G[1, 0, -1, w] + 
       G[1, 0, 1, w]) - G[0, -1, 0, -1, w] + G[0, -1, 0, 1, w] + 
     G[0, 1, 0, -1, w] - G[0, 1, 0, 1, w] - G[0, (-1 + w)/(1 + w), 0, -1, 
      z] + ((1 + w)^(-1) + w/(1 + w))*G[0, (-1 + w)/(1 + w), 0, 1, z] + 
     ((1 - w)^(-1) + w/(-1 + w))*G[0, -((1 + w)/(-1 + w)), 0, -1, z] - 
     G[0, -((1 + w)/(-1 + w)), 0, 1, z]) + 
   16*((-G[0, (-1 + w)/(1 + w), z] + ((1 - w)^(-1) + w/(-1 + w))*
        G[0, -((1 + w)/(-1 + w)), z])*(G[-1, 0, w]/2 - G[1, 0, w]/2) - 
     G[0, w]*((1/(2*(1 + w)) + w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), -1, z] + 
       (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), 1, z] + 
       (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), -1, z] + 
       (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 1, z]) - 
     G[0, z]*(-G[-1, -1, 0, w]/2 + G[-1, 1, 0, w]/2 + G[1, -1, 0, w]/2 - 
       G[1, 1, 0, w]/2) + G[0, -1, -1, 0, w]/2 - G[0, -1, 1, 0, w]/2 - 
     G[0, 1, -1, 0, w]/2 + G[0, 1, 1, 0, w]/2 + 
     (1/(2*(1 + w)) + w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), -1, 0, z] + 
     (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), 1, 0, z] + 
     (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), -1, 0, z] + 
     (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 1, 0, z]) - 
   16*((G[0, 0, z] - G[0, w, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
        G[0, (-1 + w)/(1 + w), z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
        G[0, -((1 + w)/(-1 + w)), z])*(G[-1, -1, w] - G[-1, 1, w] - 
       G[1, -1, w] + G[1, 1, w]) + (G[-1, w] - G[1, w])*
      (-G[0, 0, -1, z] + G[0, 0, 1, z] + G[0, w, -1, z] - G[0, w, 1, z] + 
       (1/(2*(1 + w)) + w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), -1, z] + 
       (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), 1, z] + 
       (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), -1, z] + 
       (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 1, z]) - 
     G[0, z]*(G[-1, -1, -1, w]/2 - G[-1, -1, 1, w]/2 - G[-1, 1, -1, w]/2 + 
       G[-1, 1, 1, w]/2 + G[1, -1, -1, w]/2 - G[1, -1, 1, w]/2 - 
       G[1, 1, -1, w]/2 + G[1, 1, 1, w]/2) - G[0, -1, -1, -1, w]/2 + 
     G[0, -1, -1, 1, w]/2 + G[0, -1, 1, -1, w]/2 - G[0, -1, 1, 1, w]/2 + 
     G[0, 0, -1, -1, z] - G[0, 0, -1, 1, z] - G[0, 0, 1, -1, z] + 
     G[0, 0, 1, 1, z] - G[0, 1, -1, -1, w]/2 + G[0, 1, -1, 1, w]/2 + 
     G[0, 1, 1, -1, w]/2 - G[0, 1, 1, 1, w]/2 - G[0, w, -1, -1, z] + 
     G[0, w, -1, 1, z] + G[0, w, 1, -1, z] - G[0, w, 1, 1, z] + 
     (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), -1, -1, z] + 
     (1/(2*(1 + w)) + w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), -1, 1, z] + 
     (1/(2*(1 + w)) + w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), 1, -1, z] + 
     (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[0, (-1 + w)/(1 + w), 1, 1, z] + 
     (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), -1, -1, z] + 
     (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), -1, 1, z] + 
     (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 1, -1, z] + 
     (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[0, -((1 + w)/(-1 + w)), 1, 1, z]) - 
   8*((G[-1, 0, z] - G[1, 0, z])*(G[-1, -1, w] - G[-1, 1, w] + G[1, -1, w] - 
       G[1, 1, w]) + (-G[-1, z] + G[1, z])*(-G[0, -1, -1, w] + 
       G[0, -1, 1, w] - G[0, 1, -1, w] + G[0, 1, 1, w]) + 
     (G[-1, w] - G[1, w])*(G[-1, 0, -1, z] + G[-1, 0, 1, z] - 
       2*G[-1, 0, w^(-1), z] - G[1, 0, -1, z] - G[1, 0, 1, z] + 
       2*G[1, 0, w^(-1), z]) - G[-1, 0, -1, -1, w] - G[-1, 0, -1, -1, z] + 
     G[-1, 0, -1, 1, w] + G[-1, 0, -1, 1, z] - G[-1, 0, 1, -1, w] - 
     G[-1, 0, 1, -1, z] + G[-1, 0, 1, 1, w] + G[-1, 0, 1, 1, z] + 
     2*G[-1, 0, w^(-1), -1, z] - 2*G[-1, 0, w^(-1), 1, z] + 
     G[1, 0, -1, -1, w] + G[1, 0, -1, -1, z] - G[1, 0, -1, 1, w] - 
     G[1, 0, -1, 1, z] + G[1, 0, 1, -1, w] + G[1, 0, 1, -1, z] - 
     G[1, 0, 1, 1, w] - G[1, 0, 1, 1, z] - 2*G[1, 0, w^(-1), -1, z] + 
     2*G[1, 0, w^(-1), 1, z]) + 
   8*((-G[0, -1, w] + G[0, 1, w])*(G[-1, 0, z] - 2*G[-1, w, z] - G[1, 0, z] + 
       2*G[1, w, z]) + (-G[-1, z] + G[1, z])*(-G[0, 0, -1, w] + 
       G[0, 0, 1, w]) + (G[-1, w] - G[1, w])*(-G[-1, 0, 0, z] + 
       2*G[-1, w, 0, z] + G[1, 0, 0, z] - 2*G[1, w, 0, z]) - 
     G[-1, 0, 0, -1, w] + G[-1, 0, 0, -1, z] + G[-1, 0, 0, 1, w] - 
     G[-1, 0, 0, 1, z] - 2*G[-1, w, 0, -1, z] + 2*G[-1, w, 0, 1, z] + 
     G[1, 0, 0, -1, w] - G[1, 0, 0, -1, z] - G[1, 0, 0, 1, w] + 
     G[1, 0, 0, 1, z] + 2*G[1, w, 0, -1, z] - 2*G[1, w, 0, 1, z]) + 
   16*((G[-1, 0, w]/2 - G[1, 0, w]/2)*(G[-1, 0, z] - 2*G[-1, w, z] - 
       G[1, 0, z] + 2*G[1, w, z]) + (-G[-1, z] + G[1, z])*
      (G[0, -1, 0, w]/2 - G[0, 1, 0, w]/2) - 
     G[0, w]*(-G[-1, 0, -1, z]/2 + G[-1, 0, 1, z]/2 + G[-1, w, -1, z] - 
       G[-1, w, 1, z] + G[1, 0, -1, z]/2 - G[1, 0, 1, z]/2 - G[1, w, -1, z] + 
       G[1, w, 1, z]) + G[-1, 0, -1, 0, w]/2 - G[-1, 0, -1, 0, z]/2 - 
     G[-1, 0, 1, 0, w]/2 + G[-1, 0, 1, 0, z]/2 + G[-1, w, -1, 0, z] - 
     G[-1, w, 1, 0, z] - G[1, 0, -1, 0, w]/2 + G[1, 0, -1, 0, z]/2 + 
     G[1, 0, 1, 0, w]/2 - G[1, 0, 1, 0, z]/2 - G[1, w, -1, 0, z] + 
     G[1, w, 1, 0, z]) + 
   8*(G[0, 0, w]*(-G[-1, (-1 + w)/(1 + w), z] + ((1 - w)^(-1) + w/(-1 + w))*
        G[-1, -((1 + w)/(-1 + w)), z] + G[1, (-1 + w)/(1 + w), z] + 
       ((-1 + w)^(-1) - w/(-1 + w))*G[1, -((1 + w)/(-1 + w)), z]) + 
     (-G[-1, z] + G[1, z])*(-G[-1, 0, 0, w] + G[1, 0, 0, w]) - 
     G[0, w]*(-G[-1, (-1 + w)/(1 + w), 0, z] + ((1 - w)^(-1) + w/(-1 + w))*
        G[-1, -((1 + w)/(-1 + w)), 0, z] + G[1, (-1 + w)/(1 + w), 0, z] + 
       ((-1 + w)^(-1) - w/(-1 + w))*G[1, -((1 + w)/(-1 + w)), 0, z]) - 
     G[-1, -1, 0, 0, w] + G[-1, 1, 0, 0, w] - G[-1, (-1 + w)/(1 + w), 0, 0, 
      z] + ((1 - w)^(-1) + w/(-1 + w))*G[-1, -((1 + w)/(-1 + w)), 0, 0, z] + 
     G[1, -1, 0, 0, w] - G[1, 1, 0, 0, w] + G[1, (-1 + w)/(1 + w), 0, 0, z] + 
     ((-1 + w)^(-1) - w/(-1 + w))*G[1, -((1 + w)/(-1 + w)), 0, 0, z]) - 
   16*((-G[0, -1, w] + G[0, 1, w])*(G[-1, 0, z] - G[-1, w, z] + 
       (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[-1, (-1 + w)/(1 + w), z] + 
       (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[-1, -((1 + w)/(-1 + w)), z] - 
       G[1, 0, z] + G[1, w, z] + (1/(2*(1 + w)) + w/(2*(1 + w)))*
        G[1, (-1 + w)/(1 + w), z] + (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*
        G[1, -((1 + w)/(-1 + w)), z]) + (-G[-1, z] + G[1, z])*
      (-G[-1, 0, -1, w]/2 + G[-1, 0, 1, w]/2 - G[1, 0, -1, w]/2 + 
       G[1, 0, 1, w]/2) + (G[-1, w] - G[1, w])*(-G[-1, 0, 0, z] + 
       G[-1, w, 0, z] + (1/(2*(1 + w)) + w/(2*(1 + w)))*
        G[-1, (-1 + w)/(1 + w), 0, z] + (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*
        G[-1, -((1 + w)/(-1 + w)), 0, z] + G[1, 0, 0, z] - G[1, w, 0, z] + 
       (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[1, (-1 + w)/(1 + w), 0, z] + 
       (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[1, -((1 + w)/(-1 + w)), 0, z]) - 
     G[-1, -1, 0, -1, w]/2 + G[-1, -1, 0, 1, w]/2 + G[-1, 0, 0, -1, z] - 
     G[-1, 0, 0, 1, z] - G[-1, 1, 0, -1, w]/2 + G[-1, 1, 0, 1, w]/2 - 
     G[-1, w, 0, -1, z] + G[-1, w, 0, 1, z] + 
     (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[-1, (-1 + w)/(1 + w), 0, -1, z] + 
     (1/(2*(1 + w)) + w/(2*(1 + w)))*G[-1, (-1 + w)/(1 + w), 0, 1, z] + 
     (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[-1, -((1 + w)/(-1 + w)), 0, -1, z] + 
     (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*G[-1, -((1 + w)/(-1 + w)), 0, 1, z] + 
     G[1, -1, 0, -1, w]/2 - G[1, -1, 0, 1, w]/2 - G[1, 0, 0, -1, z] + 
     G[1, 0, 0, 1, z] + G[1, 1, 0, -1, w]/2 - G[1, 1, 0, 1, w]/2 + 
     G[1, w, 0, -1, z] - G[1, w, 0, 1, z] + (1/(2*(1 + w)) + w/(2*(1 + w)))*
      G[1, (-1 + w)/(1 + w), 0, -1, z] + (-1/(2*(1 + w)) - w/(2*(1 + w)))*
      G[1, (-1 + w)/(1 + w), 0, 1, z] + (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*
      G[1, -((1 + w)/(-1 + w)), 0, -1, z] + (1/(2*(-1 + w)) - w/(2*(-1 + w)))*
      G[1, -((1 + w)/(-1 + w)), 0, 1, z]) - 
   32*((G[-1, 0, w]/2 - G[1, 0, w]/2)*(G[-1, 0, z] - G[-1, w, z] + 
       (-1/(2*(1 + w)) - w/(2*(1 + w)))*G[-1, (-1 + w)/(1 + w), z] + 
       (1/(2*(-1 + w)) - w/(2*(-1 + w)))*G[-1, -((1 + w)/(-1 + w)), z] - 
       G[1, 0, z] + G[1, w, z] + (1/(2*(1 + w)) + w/(2*(1 + w)))*
        G[1, (-1 + w)/(1 + w), z] + (-1/(2*(-1 + w)) + w/(2*(-1 + w)))*
        G[1, -((1 + w)/(-1 + w)), z]) + (-G[-1, z] + G[1, z])*
      (G[-1, -1, 0, w]/4 - G[-1, 1, 0, w]/4 + G[1, -1, 0, w]/4 - 
       G[1, 1, 0, w]/4) - G[0, w]*(-G[-1, 0, -1, z]/2 + G[-1, 0, 1, z]/2 + 
       G[-1, w, -1, z]/2 - G[-1, w, 1, z]/2 + (1/(4*(1 + w)) + w/(4*(1 + w)))*
        G[-1, (-1 + w)/(1 + w), -1, z] + (-1/(4*(1 + w)) - w/(4*(1 + w)))*
        G[-1, (-1 + w)/(1 + w), 1, z] + (-1/(4*(-1 + w)) + w/(4*(-1 + w)))*
        G[-1, -((1 + w)/(-1 + w)), -1, z] + (1/(4*(-1 + w)) - w/(4*(-1 + w)))*
        G[-1, -((1 + w)/(-1 + w)), 1, z] + G[1, 0, -1, z]/2 - 
       G[1, 0, 1, z]/2 - G[1, w, -1, z]/2 + G[1, w, 1, z]/2 + 
       (-1/(4*(1 + w)) - w/(4*(1 + w)))*G[1, (-1 + w)/(1 + w), -1, z] + 
       (1/(4*(1 + w)) + w/(4*(1 + w)))*G[1, (-1 + w)/(1 + w), 1, z] + 
       (1/(4*(-1 + w)) - w/(4*(-1 + w)))*G[1, -((1 + w)/(-1 + w)), -1, z] + 
       (-1/(4*(-1 + w)) + w/(4*(-1 + w)))*G[1, -((1 + w)/(-1 + w)), 1, z]) + 
     G[-1, -1, -1, 0, w]/4 - G[-1, -1, 1, 0, w]/4 - G[-1, 0, -1, 0, z]/2 + 
     G[-1, 0, 1, 0, z]/2 + G[-1, 1, -1, 0, w]/4 - G[-1, 1, 1, 0, w]/4 + 
     G[-1, w, -1, 0, z]/2 - G[-1, w, 1, 0, z]/2 + 
     (1/(4*(1 + w)) + w/(4*(1 + w)))*G[-1, (-1 + w)/(1 + w), -1, 0, z] + 
     (-1/(4*(1 + w)) - w/(4*(1 + w)))*G[-1, (-1 + w)/(1 + w), 1, 0, z] + 
     (-1/(4*(-1 + w)) + w/(4*(-1 + w)))*G[-1, -((1 + w)/(-1 + w)), -1, 0, 
       z] + (1/(4*(-1 + w)) - w/(4*(-1 + w)))*G[-1, -((1 + w)/(-1 + w)), 1, 
       0, z] - G[1, -1, -1, 0, w]/4 + G[1, -1, 1, 0, w]/4 + 
     G[1, 0, -1, 0, z]/2 - G[1, 0, 1, 0, z]/2 - G[1, 1, -1, 0, w]/4 + 
     G[1, 1, 1, 0, w]/4 - G[1, w, -1, 0, z]/2 + G[1, w, 1, 0, z]/2 + 
     (-1/(4*(1 + w)) - w/(4*(1 + w)))*G[1, (-1 + w)/(1 + w), -1, 0, z] + 
     (1/(4*(1 + w)) + w/(4*(1 + w)))*G[1, (-1 + w)/(1 + w), 1, 0, z] + 
     (1/(4*(-1 + w)) - w/(4*(-1 + w)))*G[1, -((1 + w)/(-1 + w)), -1, 0, z] + 
     (-1/(4*(-1 + w)) + w/(4*(-1 + w)))*G[1, -((1 + w)/(-1 + w)), 1, 0, z]) + 
   8*((G[-1, -1, w] - G[-1, 1, w] - G[1, -1, w] + G[1, 1, w])*
      (-G[-1, (-1 + w)/(1 + w), z] + ((1 - w)^(-1) + w/(-1 + w))*
        G[-1, -((1 + w)/(-1 + w)), z] + G[1, (-1 + w)/(1 + w), z] + 
       ((-1 + w)^(-1) - w/(-1 + w))*G[1, -((1 + w)/(-1 + w)), z]) + 
     (-G[-1, z] + G[1, z])*(-G[-1, -1, -1, w] + G[-1, -1, 1, w] + 
       G[-1, 1, -1, w] - G[-1, 1, 1, w] + G[1, -1, -1, w] - G[1, -1, 1, w] - 
       G[1, 1, -1, w] + G[1, 1, 1, w]) + (G[-1, w] - G[1, w])*
      (((1 + w)^(-1) + w/(1 + w))*G[-1, (-1 + w)/(1 + w), -1, z] - 
       G[-1, (-1 + w)/(1 + w), 1, z] - G[-1, -((1 + w)/(-1 + w)), -1, z] + 
       ((1 - w)^(-1) + w/(-1 + w))*G[-1, -((1 + w)/(-1 + w)), 1, z] + 
       ((-1 - w)^(-1) - w/(1 + w))*G[1, (-1 + w)/(1 + w), -1, z] + 
       G[1, (-1 + w)/(1 + w), 1, z] + G[1, -((1 + w)/(-1 + w)), -1, z] + 
       ((-1 + w)^(-1) - w/(-1 + w))*G[1, -((1 + w)/(-1 + w)), 1, z]) - 
     G[-1, -1, -1, -1, w] + G[-1, -1, -1, 1, w] + G[-1, -1, 1, -1, w] - 
     G[-1, -1, 1, 1, w] + G[-1, 1, -1, -1, w] - G[-1, 1, -1, 1, w] - 
     G[-1, 1, 1, -1, w] + G[-1, 1, 1, 1, w] - G[-1, (-1 + w)/(1 + w), -1, -1, 
      z] + ((1 + w)^(-1) + w/(1 + w))*G[-1, (-1 + w)/(1 + w), -1, 1, z] + 
     ((1 + w)^(-1) + w/(1 + w))*G[-1, (-1 + w)/(1 + w), 1, -1, z] - 
     G[-1, (-1 + w)/(1 + w), 1, 1, z] + (-(-1 + w)^(-1) + w/(-1 + w))*
      G[-1, -((1 + w)/(-1 + w)), -1, -1, z] - G[-1, -((1 + w)/(-1 + w)), -1, 
      1, z] - G[-1, -((1 + w)/(-1 + w)), 1, -1, z] + 
     (-(-1 + w)^(-1) + w/(-1 + w))*G[-1, -((1 + w)/(-1 + w)), 1, 1, z] + 
     G[1, -1, -1, -1, w] - G[1, -1, -1, 1, w] - G[1, -1, 1, -1, w] + 
     G[1, -1, 1, 1, w] - G[1, 1, -1, -1, w] + G[1, 1, -1, 1, w] + 
     G[1, 1, 1, -1, w] - G[1, 1, 1, 1, w] + G[1, (-1 + w)/(1 + w), -1, -1, 
      z] + (-(1 + w)^(-1) - w/(1 + w))*G[1, (-1 + w)/(1 + w), -1, 1, z] + 
     (-(1 + w)^(-1) - w/(1 + w))*G[1, (-1 + w)/(1 + w), 1, -1, z] + 
     G[1, (-1 + w)/(1 + w), 1, 1, z] + ((-1 + w)^(-1) - w/(-1 + w))*
      G[1, -((1 + w)/(-1 + w)), -1, -1, z] + G[1, -((1 + w)/(-1 + w)), -1, 1, 
      z] + G[1, -((1 + w)/(-1 + w)), 1, -1, z] + ((-1 + w)^(-1) - w/(-1 + w))*
      G[1, -((1 + w)/(-1 + w)), 1, 1, z]), fE28[{0}, sij, sjk, sik] -> 0, 
 fE28[{1}, sij, sjk, sik] -> 0, fE28[{2}, sij, sjk, sik] -> 0, 
 fE28[{3}, sij, sjk, sik] -> 0, fE29[{0}, sij, sjk, sik] -> 0, 
 fE29[{1}, sij, sjk, sik] -> 0, fE29[{2}, sij, sjk, sik] -> 0, 
 fE29[{3}, sij, sjk, sik] -> 0
};

(*two-loop master integrals that contain square roots*)
(*They are expressed into iterated integrals over dlog forms*)
(*iint represents an iterated integral*)
(*dg[i] has been defined in eq.(3.7) in arXiv:2312.16966*)


twoloopmasterintegralIndlog={fE18[{3}, sij, sjk, sik] -> (-2*iint[{dg[7], dg[1], dg[1]}] - 
    16*iint[{dg[7], dg[5], dg[5]}] - iint[{dg[8], dg[1], dg[1]}] + 
    6*iint[{dg[8], dg[5], dg[5]}] - iint[{dg[9], dg[3], dg[1]}] + 
    2*iint[{dg[11], dg[12], dg[1]}] + 4*iint[{dg[11], dg[14], dg[5]}])/2, 
 fE18[{4}, sij, sjk, sik] -> (-2*iint[{dg[7], dg[1], dg[2], dg[1]}] + 
    3*iint[{dg[7], dg[1], dg[3], dg[1]}] + 
    3*iint[{dg[7], dg[3], dg[1], dg[1]}] + 
    6*iint[{dg[7], dg[3], dg[5], dg[5]}] - 
    6*iint[{dg[7], dg[4], dg[1], dg[1]}] - 
    12*iint[{dg[7], dg[4], dg[5], dg[5]}] - 
    16*iint[{dg[7], dg[5], dg[6], dg[5]}] + 
    12*iint[{dg[7], dg[10], dg[1], dg[1]}] + 
    12*iint[{dg[7], dg[10], dg[5], dg[5]}] - 
    6*iint[{dg[7], dg[13], dg[12], dg[1]}] - 
    12*iint[{dg[7], dg[13], dg[14], dg[5]}] - 
    iint[{dg[8], dg[1], dg[2], dg[1]}] + 
    2*iint[{dg[8], dg[1], dg[3], dg[1]}] + 
    iint[{dg[8], dg[3], dg[1], dg[1]}] + 
    6*iint[{dg[8], dg[4], dg[5], dg[5]}] + 
    6*iint[{dg[8], dg[5], dg[6], dg[5]}] + 
    iint[{dg[9], dg[1], dg[1], dg[1]}] - iint[{dg[9], dg[2], dg[3], dg[1]}] - 
    iint[{dg[9], dg[3], dg[2], dg[1]}] + iint[{dg[9], dg[3], dg[3], dg[1]}] - 
    2*iint[{dg[10], dg[7], dg[1], dg[1]}] - 
    16*iint[{dg[10], dg[7], dg[5], dg[5]}] - 
    iint[{dg[10], dg[8], dg[1], dg[1]}] + 
    6*iint[{dg[10], dg[8], dg[5], dg[5]}] - 
    iint[{dg[10], dg[9], dg[3], dg[1]}] + 
    2*iint[{dg[10], dg[11], dg[12], dg[1]}] + 
    4*iint[{dg[10], dg[11], dg[14], dg[5]}] + 
    2*iint[{dg[11], dg[12], dg[2], dg[1]}] - 
    2*iint[{dg[11], dg[12], dg[3], dg[1]}] - 
    4*iint[{dg[11], dg[13], dg[1], dg[1]}] - 
    4*iint[{dg[11], dg[13], dg[5], dg[5]}] + 
    4*iint[{dg[11], dg[14], dg[6], dg[5]}] + 
    2*iint[{dg[11], dg[15], dg[12], dg[1]}] + 
    4*iint[{dg[11], dg[15], dg[14], dg[5]}])/2, 
 fE19[{4}, sij, sjk, sik] -> ((2*Pi^2*iint[{dg[12], dg[1]}])/3 + 
    (4*Pi^2*iint[{dg[14], dg[5]}])/3 + 
    2*iint[{dg[11], dg[7], dg[1], dg[1]}] + 
    16*iint[{dg[11], dg[7], dg[5], dg[5]}] + 
    iint[{dg[11], dg[8], dg[1], dg[1]}] - 
    6*iint[{dg[11], dg[8], dg[5], dg[5]}] + 
    iint[{dg[11], dg[9], dg[3], dg[1]}] - 
    2*iint[{dg[11], dg[11], dg[12], dg[1]}] - 
    4*iint[{dg[11], dg[11], dg[14], dg[5]}] + 
    4*iint[{dg[12], dg[1], dg[1], dg[1]}] + 
    4*iint[{dg[12], dg[2], dg[2], dg[1]}] - 
    4*iint[{dg[12], dg[2], dg[3], dg[1]}] - 
    4*iint[{dg[12], dg[3], dg[2], dg[1]}] + 
    4*iint[{dg[12], dg[3], dg[3], dg[1]}] - 
    8*iint[{dg[13], dg[1], dg[2], dg[1]}] + 
    5*iint[{dg[13], dg[1], dg[3], dg[1]}] + 
    7*iint[{dg[13], dg[3], dg[1], dg[1]}] + 
    6*iint[{dg[13], dg[3], dg[5], dg[5]}] - 
    6*iint[{dg[13], dg[4], dg[1], dg[1]}] - 
    12*iint[{dg[13], dg[4], dg[5], dg[5]}] - 
    8*iint[{dg[13], dg[5], dg[6], dg[5]}] + 
    12*iint[{dg[13], dg[10], dg[1], dg[1]}] + 
    12*iint[{dg[13], dg[10], dg[5], dg[5]}] - 
    6*iint[{dg[13], dg[13], dg[12], dg[1]}] - 
    12*iint[{dg[13], dg[13], dg[14], dg[5]}] - 
    48*iint[{dg[14], dg[5], dg[5], dg[5]}] + 
    8*iint[{dg[14], dg[6], dg[6], dg[5]}] + 
    4*iint[{dg[15], dg[12], dg[2], dg[1]}] - 
    4*iint[{dg[15], dg[12], dg[3], dg[1]}] - 
    8*iint[{dg[15], dg[13], dg[1], dg[1]}] - 
    8*iint[{dg[15], dg[13], dg[5], dg[5]}] + 
    8*iint[{dg[15], dg[14], dg[6], dg[5]}] + 
    4*iint[{dg[15], dg[15], dg[12], dg[1]}] + 
    8*iint[{dg[15], dg[15], dg[14], dg[5]}])/4, 
 fE20[{4}, sij, sjk, sik] -> (iint[{dg[1], dg[1], dg[1], dg[1]}] - 
    iint[{dg[1], dg[2], dg[3], dg[1]}] - iint[{dg[1], dg[3], dg[2], dg[1]}] + 
    iint[{dg[1], dg[3], dg[3], dg[1]}] - iint[{dg[3], dg[1], dg[2], dg[1]}] + 
    iint[{dg[3], dg[3], dg[1], dg[1]}] - 
    2*iint[{dg[3], dg[4], dg[5], dg[5]}] - 
    2*iint[{dg[3], dg[5], dg[6], dg[5]}] + 
    2*iint[{dg[4], dg[1], dg[2], dg[1]}] - 
    2*iint[{dg[4], dg[3], dg[1], dg[1]}] + 
    4*iint[{dg[4], dg[4], dg[5], dg[5]}] + 
    4*iint[{dg[4], dg[5], dg[6], dg[5]}] + 
    2*iint[{dg[7], dg[7], dg[1], dg[1]}] + 
    16*iint[{dg[7], dg[7], dg[5], dg[5]}] + 
    iint[{dg[7], dg[8], dg[1], dg[1]}] - 
    6*iint[{dg[7], dg[8], dg[5], dg[5]}] + 
    iint[{dg[7], dg[9], dg[3], dg[1]}] - 
    2*iint[{dg[7], dg[11], dg[12], dg[1]}] - 
    4*iint[{dg[7], dg[11], dg[14], dg[5]}] - 
    4*iint[{dg[10], dg[1], dg[2], dg[1]}] + 
    iint[{dg[10], dg[1], dg[3], dg[1]}] + 
    3*iint[{dg[10], dg[3], dg[1], dg[1]}] + 
    2*iint[{dg[10], dg[3], dg[5], dg[5]}] - 
    2*iint[{dg[10], dg[4], dg[1], dg[1]}] - 
    8*iint[{dg[10], dg[4], dg[5], dg[5]}] - 
    4*iint[{dg[10], dg[5], dg[6], dg[5]}] + 
    4*iint[{dg[10], dg[10], dg[1], dg[1]}] + 
    4*iint[{dg[10], dg[10], dg[5], dg[5]}] - 
    2*iint[{dg[10], dg[13], dg[12], dg[1]}] - 
    4*iint[{dg[10], dg[13], dg[14], dg[5]}] + 
    2*iint[{dg[13], dg[12], dg[2], dg[1]}] - 
    2*iint[{dg[13], dg[12], dg[3], dg[1]}] - 
    4*iint[{dg[13], dg[13], dg[1], dg[1]}] - 
    4*iint[{dg[13], dg[13], dg[5], dg[5]}] + 
    4*iint[{dg[13], dg[14], dg[6], dg[5]}] + 
    2*iint[{dg[13], dg[15], dg[12], dg[1]}] + 
    4*iint[{dg[13], dg[15], dg[14], dg[5]}])/2, 
 fE25[{4}, sij, sjk, sik] -> (2*iint[{dg[11], dg[7], dg[1], dg[1]}] + 
    16*iint[{dg[11], dg[7], dg[5], dg[5]}] + 
    iint[{dg[11], dg[8], dg[1], dg[1]}] - 
    6*iint[{dg[11], dg[8], dg[5], dg[5]}] + 
    iint[{dg[11], dg[9], dg[3], dg[1]}] - 
    2*iint[{dg[11], dg[11], dg[12], dg[1]}] - 
    4*iint[{dg[11], dg[11], dg[14], dg[5]}] + 
    12*iint[{dg[12], dg[1], dg[1], dg[1]}] - 
    3*iint[{dg[13], dg[1], dg[3], dg[1]}] + 
    15*iint[{dg[13], dg[3], dg[1], dg[1]}] - 
    18*iint[{dg[13], dg[3], dg[5], dg[5]}] + 
    18*iint[{dg[13], dg[4], dg[1], dg[1]}] + 
    44*iint[{dg[13], dg[4], dg[5], dg[5]}] - 
    36*iint[{dg[13], dg[10], dg[1], dg[1]}] - 
    36*iint[{dg[13], dg[10], dg[5], dg[5]}] + 
    18*iint[{dg[13], dg[13], dg[12], dg[1]}] + 
    36*iint[{dg[13], dg[13], dg[14], dg[5]}])/4, 
 fE26[{4}, sij, sjk, sik] -> (-3*iint[{dg[1], dg[1], dg[1], dg[1]}] + 
    iint[{dg[3], dg[1], dg[3], dg[1]}] + 
    2*iint[{dg[3], dg[3], dg[1], dg[1]}] - 
    2*iint[{dg[4], dg[1], dg[3], dg[1]}] + 
    4*iint[{dg[4], dg[3], dg[1], dg[1]}] - 
    8*iint[{dg[4], dg[3], dg[5], dg[5]}] + 
    8*iint[{dg[4], dg[4], dg[1], dg[1]}] + 
    20*iint[{dg[4], dg[4], dg[5], dg[5]}] - 
    16*iint[{dg[4], dg[10], dg[1], dg[1]}] - 
    16*iint[{dg[4], dg[10], dg[5], dg[5]}] + 
    8*iint[{dg[4], dg[13], dg[12], dg[1]}] + 
    16*iint[{dg[4], dg[13], dg[14], dg[5]}] - 
    2*iint[{dg[7], dg[7], dg[1], dg[1]}] - 
    16*iint[{dg[7], dg[7], dg[5], dg[5]}] - 
    iint[{dg[7], dg[8], dg[1], dg[1]}] + 
    6*iint[{dg[7], dg[8], dg[5], dg[5]}] - 
    iint[{dg[7], dg[9], dg[3], dg[1]}] + 
    2*iint[{dg[7], dg[11], dg[12], dg[1]}] + 
    4*iint[{dg[7], dg[11], dg[14], dg[5]}] + 
    3*iint[{dg[10], dg[1], dg[3], dg[1]}] - 
    7*iint[{dg[10], dg[3], dg[1], dg[1]}] + 
    10*iint[{dg[10], dg[3], dg[5], dg[5]}] - 
    10*iint[{dg[10], dg[4], dg[1], dg[1]}] - 
    20*iint[{dg[10], dg[4], dg[5], dg[5]}] + 
    20*iint[{dg[10], dg[10], dg[1], dg[1]}] + 
    20*iint[{dg[10], dg[10], dg[5], dg[5]}] - 
    10*iint[{dg[10], dg[13], dg[12], dg[1]}] - 
    20*iint[{dg[10], dg[13], dg[14], dg[5]}])/2, 
 fE28[{4}, sij, sjk, sik] -> (16*iint[{dg[1], dg[1], dg[2], dg[1]}] - 
    5*iint[{dg[1], dg[1], dg[3], dg[1]}] - 
    8*iint[{dg[1], dg[2], dg[1], dg[1]}] + 
    15*iint[{dg[1], dg[3], dg[1], dg[1]}] - 
    6*iint[{dg[1], dg[3], dg[5], dg[5]}] + 
    6*iint[{dg[1], dg[4], dg[1], dg[1]}] + 
    20*iint[{dg[1], dg[4], dg[5], dg[5]}] - 
    12*iint[{dg[1], dg[10], dg[1], dg[1]}] - 
    12*iint[{dg[1], dg[10], dg[5], dg[5]}] + 
    6*iint[{dg[1], dg[13], dg[12], dg[1]}] + 
    12*iint[{dg[1], dg[13], dg[14], dg[5]}] + 
    2*iint[{dg[9], dg[7], dg[1], dg[1]}] + 
    16*iint[{dg[9], dg[7], dg[5], dg[5]}] + 
    iint[{dg[9], dg[8], dg[1], dg[1]}] - 
    6*iint[{dg[9], dg[8], dg[5], dg[5]}] + 
    iint[{dg[9], dg[9], dg[3], dg[1]}] - 
    2*iint[{dg[9], dg[11], dg[12], dg[1]}] - 
    4*iint[{dg[9], dg[11], dg[14], dg[5]}])/2, 
 fE29[{4}, sij, sjk, sik] -> (6*iint[{dg[1], dg[1], dg[1], dg[1]}] - 
    3*iint[{dg[3], dg[1], dg[3], dg[1]}] - 
    3*iint[{dg[3], dg[3], dg[1], dg[1]}] - 
    6*iint[{dg[3], dg[3], dg[5], dg[5]}] + 
    6*iint[{dg[3], dg[4], dg[1], dg[1]}] + 
    20*iint[{dg[3], dg[4], dg[5], dg[5]}] - 
    12*iint[{dg[3], dg[10], dg[1], dg[1]}] - 
    12*iint[{dg[3], dg[10], dg[5], dg[5]}] + 
    6*iint[{dg[3], dg[13], dg[12], dg[1]}] + 
    12*iint[{dg[3], dg[13], dg[14], dg[5]}] - 
    2*iint[{dg[4], dg[1], dg[3], dg[1]}] - 
    2*iint[{dg[4], dg[3], dg[1], dg[1]}] + 
    4*iint[{dg[4], dg[3], dg[5], dg[5]}] - 
    4*iint[{dg[4], dg[4], dg[1], dg[1]}] - 
    24*iint[{dg[4], dg[4], dg[5], dg[5]}] + 
    8*iint[{dg[4], dg[10], dg[1], dg[1]}] + 
    8*iint[{dg[4], dg[10], dg[5], dg[5]}] - 
    4*iint[{dg[4], dg[13], dg[12], dg[1]}] - 
    8*iint[{dg[4], dg[13], dg[14], dg[5]}] - 
    2*iint[{dg[8], dg[7], dg[1], dg[1]}] - 
    16*iint[{dg[8], dg[7], dg[5], dg[5]}] - 
    iint[{dg[8], dg[8], dg[1], dg[1]}] + 
    6*iint[{dg[8], dg[8], dg[5], dg[5]}] - 
    iint[{dg[8], dg[9], dg[3], dg[1]}] + 
    2*iint[{dg[8], dg[11], dg[12], dg[1]}] + 
    4*iint[{dg[8], dg[11], dg[14], dg[5]}] + 
    6*iint[{dg[10], dg[1], dg[3], dg[1]}] + 
    2*iint[{dg[10], dg[3], dg[1], dg[1]}] + 
    4*iint[{dg[10], dg[3], dg[5], dg[5]}] - 
    4*iint[{dg[10], dg[4], dg[1], dg[1]}] + 
    8*iint[{dg[10], dg[4], dg[5], dg[5]}] + 
    8*iint[{dg[10], dg[10], dg[1], dg[1]}] + 
    8*iint[{dg[10], dg[10], dg[5], dg[5]}] - 
    4*iint[{dg[10], dg[13], dg[12], dg[1]}] - 
    8*iint[{dg[10], dg[13], dg[14], dg[5]}])/2
};

